The Unpolarized and Polarized Single-Mass Three-Loop Heavy Flavor Operator Matrix Elements $A_{gg,Q}$ and $\Delta A_{gg,Q}$

We calculate the gluonic massive operator matrix elements in the unpolarized and polarized cases, $A_{gg,Q}(x,\mu^2)$ and $\Delta A_{gg,Q}(x,\mu^2)$, at three-loop order for a single mass. These quantities contribute to the matching of the gluon distribution in the variable flavor number scheme. The polarized operator matrix element is calculated in the Larin scheme. These operator matrix elements contain finite binomial and inverse binomial sums in Mellin $N$-space and iterated integrals over square root-valued alphabets in momentum fraction $x$-space. We derive the necessary analytic relations for the analytic continuation of these quantities from the even or odd Mellin moments into the complex plane, present analytic expressions in momentum fraction $x$-space and derive numerical results. The present results complete the gluon transition matrix elements both of the single- and double-mass variable flavor number scheme to three-loop order.

==> anc/Nspace.m <==
(*                                                                                     
      Nspace.m                                                                       
                                                                                     
-------------------------------------------------------------------------------------
                                                                                     
 "The Unpolarized and Polarized Single-Mass Three-Loop Heavy                         
  Flavor Operator Matrix Elements $A_{gg,Q}$ and $\Delta A_{gg,Q}$"                   
                                                                                     
  Authors: J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas,                    
           A.~Goedicke, A.~von~Manteuffel, C.~Schneider, and K.~Sch\"onwald          
                                                                                     
  DESY 15-112                                                                        
                                                                                     
  Any use of the code AGG requires to cite the above reference.                      
                                                                                     
-------------------------------------------------------------------------------------
-------------------------------------------------------------------------------------
                                                                                     
  The Mellin space expressions of aQQg3 and  \Delta aggQ3.                           
                                                                                     
  B4 = -4*z2*ln2^2+2/3*ln2^4-13/2*z4+16*li4fhalf                                      
  We use HarmonicSums notation. To interprete the expressions directly               
  one needs to use the mathematica package HarmonicSums.                             
                                                                                     
-------------------------------------------------------------------------------------*)
 
  aggQ3 = 1/2*(1+(-1)^N)*((64*TF^3*z3)/27 + 
           CF*TF^2*((-2*(18144 - 21600*N - 167688*N^2 - 407328*N^3 - 325576*N^4 + 
      89818*N^5 - 807075*N^6 - 1672874*N^7 - 379547*N^8 + 593774*N^9 + 
      61883*N^10 - 152862*N^11 - 9409*N^12 + 35472*N^13 + 8868*N^14))/
    (243*(-1 + N)*N^5*(1 + N)^5*(2 + N)*(-3 + 2*N)*(-1 + 2*N)) + 
   z3*((-1472 - 1472*N - 1714*N^2 - 547*N^3 - 431*N^4 - 189*N^5 - 63*N^6)/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (7*2^(4 - 2*N)*(-80 - 104*N + 44*N^2 + 47*N^3 - 53*N^4 + 9*N^5 + 9*N^6)*
       Binomial[2*N, N])/(3*(-1 + N)*N*(1 + N)^2*(2 + N)*(-3 + 2*N)*
       (-1 + 2*N))) + (2^(4 - 2*N)*(-80 - 104*N + 44*N^2 + 47*N^3 - 53*N^4 + 
      9*N^5 + 9*N^6)*Binomial[2*N, N]*BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, 
      {{{}, {}}, {{1, 1}, {2}}}, N])/(3*(-1 + N)*N*(1 + N)^2*(2 + N)*
     (-3 + 2*N)*(-1 + 2*N)) + (16*(-24 - 56*N - 100*N^2 - 129*N^3 - 50*N^4 + 
      3*N^5 + 4*N^6)*S[1, N]^2)/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (16*(2 + N + N^2)^2*S[1, N]^3)/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   z2*((-8*(84 + 148*N + 245*N^2 + 282*N^3 - 74*N^4 - 108*N^5 + 106*N^6 + 
        132*N^7 + 33*N^8))/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (16*(2 + N + N^2)^2*S[1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) - 
   (16*(-24 - 56*N - 100*N^2 - 129*N^3 - 50*N^4 + 3*N^5 + 4*N^6)*S[2, N])/
    (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   S[1, N]*((-32*(216 + 1008*N + 2082*N^2 + 2564*N^3 + 2192*N^4 + 2206*N^5 + 
        1470*N^6 + 388*N^7 - 221*N^8 + 136*N^9 + 23*N^10))/
      (81*(-1 + N)*N^4*(1 + N)^4*(2 + N)*(-3 + 2*N)*(-1 + 2*N)) - 
     (2^(4 - 2*N)*(-80 - 104*N + 44*N^2 + 47*N^3 - 53*N^4 + 9*N^5 + 9*N^6)*
       Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, {{{1, 1}, {2}}}, N])/
      (3*(-1 + N)*N*(1 + N)^2*(2 + N)*(-3 + 2*N)*(-1 + 2*N)) - 
     (16*(2 + N + N^2)^2*S[2, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) - 
   (352*(2 + N + N^2)^2*S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   NF*((-2*(12096 + 45504*N + 67728*N^2 - 110240*N^3 - 563504*N^4 - 
        867778*N^5 - 829641*N^6 - 664606*N^7 - 399973*N^8 - 121030*N^9 + 
        6253*N^10 + 17478*N^11 + 2913*N^12))/(243*(-1 + N)*N^5*(1 + N)^5*
       (2 + N)) - (448*(2 + N + N^2)^2*z3)/(9*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)) + (16*(24 + 248*N + 520*N^2 + 543*N^3 + 386*N^4 + 123*N^5 + 
        44*N^6)*S[1, N]^2)/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
     (112*(2 + N + N^2)^2*S[1, N]^3)/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     z2*((-4*(48 - 80*N - 220*N^2 - 186*N^3 - 311*N^4 - 162*N^5 + 4*N^6 + 
          60*N^7 + 15*N^8))/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
       (16*(2 + N + N^2)^2*S[1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) - 
     (16*(-24 - 56*N - 100*N^2 - 129*N^3 - 50*N^4 + 3*N^5 + 4*N^6)*S[2, N])/
      (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     S[1, N]*((-32*(-72 + 48*N + 1534*N^2 + 4722*N^3 + 7310*N^4 + 6484*N^5 + 
          3169*N^6 + 856*N^7 + 205*N^8))/(81*(-1 + N)*N^4*(1 + N)^4*
         (2 + N)) - (16*(2 + N + N^2)^2*S[2, N])/(3*(-1 + N)*N^2*(1 + N)^2*
         (2 + N))) + (160*(2 + N + N^2)^2*S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*
       (2 + N))) + (64*(2 + N + N^2)^2*S[2, 1, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 CF^2*TF*((32*B4*(2 + N + N^2))/(N^2*(1 + N)^2) + 
   (2*(4320 + 17280*N + 16080*N^2 - 52080*N^3 - 281130*N^4 - 505068*N^5 - 
      271314*N^6 + 174316*N^7 + 45035*N^8 - 149230*N^9 - 14748*N^10 + 
      91966*N^11 + 26146*N^12 - 19290*N^13 - 9010*N^14 + 1370*N^15 + 
      685*N^16))/(45*(-3 + N)*(-2 + N)*(-1 + N)*N^6*(1 + N)^6*(2 + N)) - 
   (144*(2 + N + N^2)*z4)/(N^2*(1 + N)^2) - 
   (2^(5 - 2*N)*(360 + 1068*N + 5802*N^2 + 13197*N^3 + 5981*N^4 + 897*N^5 + 
      1615*N^6 + 185*N^7 - 295*N^8 - 35*N^9 + 25*N^10)*Binomial[2*N, N]*
     BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/
    (15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
   (32*(2 + N + N^2)*BS[{{1, 0, 1}, {1, 0, 3}}, {1/4, 4}, 
      {{{2}, {1, 1}}, {{1, 1}, {2}}}, N])/(N^2*(1 + N)^2) - 
   (32*(2 + N + N^2)*BS[{{1, 0, 1}, {1, 0, 2}, {1, 0, 1}}, {1/4, 4, 1}, 
      {{{2}, {1, 1}}, {{1, 1}, {2}}, {{}, {}}}, N])/(N^2*(1 + N)^2) + 
   (128*(2 + N + N^2)*S[-4, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (64*(2 + N + N^2)*S[-2, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (4*(2 + N + N^2)*(-8 - 22*N - 23*N^2 - 8*N^3 + 5*N^4)*S[1, N]^3)/
    (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + (2*(2 + N + N^2)^2*S[1, N]^4)/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[-3, N]*((-16*(192 + 656*N + 1092*N^2 + 2392*N^3 + 1099*N^4 + 469*N^5 - 
        82*N^6 - 66*N^7 + 3*N^8 + 5*N^9))/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*
       (1 + N)^3*(2 + N)) - (128*(2 + N + N^2)*S[1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   z3*((154560 + 175616*N + 1002368*N^2 + 1376628*N^3 + 360220*N^4 + 
       63439*N^5 + 109282*N^6 - 6703*N^7 - 4360*N^8 - 6255*N^9 + 330*N^10 + 
       475*N^11)/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
     (7*2^(5 - 2*N)*(360 + 1068*N + 5802*N^2 + 13197*N^3 + 5981*N^4 + 
        897*N^5 + 1615*N^6 + 185*N^7 - 295*N^8 - 35*N^9 + 25*N^10)*
       Binomial[2*N, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)) + (224*(2 + N + N^2)*BS[{{1, 0, 1}}, {1/4}, {{{2}, {1, 1}}}, 
        N])/(N^2*(1 + N)^2) - (16*(-118 + N + N^2)*(2 + N + N^2)*S[1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   (4*(-1920 - 4256*N + 5280*N^2 + 119160*N^3 + 198152*N^4 + 91954*N^5 + 
      46561*N^6 + 12763*N^7 - 7558*N^8 + 624*N^9 - 35*N^10 + 75*N^11)*
     S[2, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) - 
   (64*(1032 + 1030*N + 2391*N^2 + 107*N^3 + 442*N^4 - 192*N^5 - 25*N^6 + 
      15*N^7)*S[-1, N]*S[2, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*
     (1 + N)^3) - (2*(2 + N + N^2)*(30 + 31*N + 31*N^2)*S[2, N]^2)/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[-2, N]*((32*(-1440 - 1872*N + 5128*N^2 + 13108*N^3 + 17712*N^4 + 
        9610*N^5 + 2647*N^6 + 88*N^7 - 238*N^8 + 10*N^9 + 15*N^10))/
      (15*(-3 + N)*(-2 + N)*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + 
     (64*(1032 + 1030*N + 2391*N^2 + 107*N^3 + 442*N^4 - 192*N^5 - 25*N^6 + 
        15*N^7)*S[-1, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^3) - 
     (32*(384 + 592*N + 1068*N^2 + 2112*N^3 + 1285*N^4 + 439*N^5 - 46*N^6 - 
        78*N^7 - 3*N^8 + 7*N^9)*S[1, N])/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*
       (1 + N)^3*(2 + N)) - (128*(2 + N + N^2)*S[1, N]^2)/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (256*(2 + N + N^2)*S[2, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   z2*((-2*(2 + N + N^2)*(-12 - 28*N + 21*N^2 + 106*N^3 + 151*N^4 + 108*N^5 + 
        38*N^6))/((-1 + N)*N^4*(1 + N)^4*(2 + N)) + 
     (4*(2 + N + N^2)*(-8 - 10*N + N^2 + 4*N^3 + 5*N^4)*S[1, N])/
      ((-1 + N)*N^3*(1 + N)^3*(2 + N)) + (4*(2 + N + N^2)^2*S[1, N]^2)/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (12*(2 + N + N^2)^2*S[2, N])/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   S[1, N]^2*((-4*(-16 - 72*N - 84*N^2 - 54*N^3 - 14*N^4 + 25*N^5 + 41*N^6 + 
        41*N^7 + 5*N^8))/(3*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + 
     (4*(2 + N + N^2)*(-22 + 5*N + 5*N^2)*S[2, N])/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N))) + (16*(-3720 + 13468*N + 27874*N^2 + 36669*N^3 + 7020*N^4 + 
      3317*N^5 + 2546*N^6 - 689*N^7 - 120*N^8 + 35*N^9)*S[3, N])/
    (45*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
   (4*(2 + N + N^2)*(54 + 11*N + 11*N^2)*S[4, N])/(3*(-1 + N)*N^2*(1 + N)^2*
     (2 + N)) + (128*(2 + N + N^2)*S[-3, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*
     (2 + N)) - (64*(1032 + 1030*N + 2391*N^2 + 107*N^3 + 442*N^4 - 192*N^5 - 
      25*N^6 + 15*N^7)*S[-2, -1, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*
     (1 + N)^3) + (32*(384 + 592*N + 1068*N^2 + 2112*N^3 + 1285*N^4 + 
      439*N^5 - 46*N^6 - 78*N^7 - 3*N^8 + 7*N^9)*S[-2, 1, N])/
    (3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
   (256*(2 + N + N^2)*S[-2, 2, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (64*(1032 + 1030*N + 2391*N^2 + 107*N^3 + 442*N^4 - 192*N^5 - 25*N^6 + 
      15*N^7)*S[2, -1, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^3) - 
   (16*(720 + 1188*N + 9040*N^2 + 9079*N^3 - 2977*N^4 + 1938*N^5 + 542*N^6 - 
      245*N^7 - 125*N^8 + 40*N^9)*S[2, 1, N])/(15*(-3 + N)*(-2 + N)*
     (-1 + N)^2*N^3*(1 + N)^3) + 
   S[1, N]*((8*(-480 - 1520*N - 520*N^2 + 4620*N^3 + 6536*N^4 - 3528*N^5 - 
        11950*N^6 - 8041*N^7 - 2904*N^8 - 1204*N^9 + 120*N^10 + 25*N^11 + 
        30*N^12))/(15*(-3 + N)*(-2 + N)*(-1 + N)*N^5*(1 + N)^5*(2 + N)) + 
     (2^(5 - 2*N)*(360 + 1068*N + 5802*N^2 + 13197*N^3 + 5981*N^4 + 897*N^5 + 
        1615*N^6 + 185*N^7 - 295*N^8 - 35*N^9 + 25*N^10)*Binomial[2*N, N]*
       BS[{{1, 0, 2}}, {4}, {{{1, 1}, {2}}}, N])/(15*(-3 + N)*(-2 + N)*
       (-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
     (4*(-16 + 28*N + 36*N^2 - 177*N^3 - 89*N^4 - 15*N^5 + 9*N^6)*S[2, N])/
      (3*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (16*(2 + N + N^2)*(-46 + 13*N + 13*N^2)*S[3, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (256*(2 + N + N^2)*S[-2, 1, N])/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (32*(2 + N + N^2)*(-2 + 3*N + 3*N^2)*
       S[2, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   (128*(-1 + N + N^2)*(2 + N + N^2)*S[3, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*
     (2 + N)) - (256*(2 + N + N^2)*S[-2, 1, 1, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (32*(2 + N + N^2)*(-10 + 7*N + 7*N^2)*S[2, 1, 1, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 CA*(TF^2*((181440 - 518400*N - 1225440*N^2 + 2452488*N^3 + 2360450*N^4 - 
       11167685*N^5 - 21164117*N^6 - 14957774*N^7 - 710852*N^8 + 
       6431215*N^9 + 4037555*N^10 + 481788*N^11 + 149796*N^12)/
      (3645*(-1 + N)*N^4*(1 + N)^4*(2 + N)*(-3 + 2*N)*(-1 + 2*N)) + 
     (2^(2 - 2*N)*(996 + 712*N - 1495*N^2 + 219*N^3 + 452*N^4 - 2094*N^5 + 
        283*N^6 + 539*N^7 + 100*N^8)*Binomial[2*N, N]*
       BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/
      (45*(-1 + N)*N*(1 + N)^2*(2 + N)*(-3 + 2*N)*(-1 + 2*N)) + 
     z3*((-7*(-2624 - 7214*N - 3047*N^2 + 3726*N^3 + 1287*N^4))/
        (270*(-1 + N)*N*(1 + N)*(2 + N)) + 
       (7*2^(2 - 2*N)*(996 + 712*N - 1495*N^2 + 219*N^3 + 452*N^4 - 
          2094*N^5 + 283*N^6 + 539*N^7 + 100*N^8)*Binomial[2*N, N])/
        (45*(-1 + N)*N*(1 + N)^2*(2 + N)*(-3 + 2*N)*(-1 + 2*N)) - 
       (1120*S[1, N])/27) + 
     z2*((4*(168 + 784*N + 1118*N^2 + 767*N^3 + 631*N^4 + 297*N^5 + 99*N^6))/
        (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (560*S[1, N])/27) + 
     ((-8*(-12960 - 38880*N - 7470*N^2 - 207066*N^3 - 194200*N^4 + 
          478087*N^5 + 196513*N^6 - 563492*N^7 - 293651*N^8 + 180403*N^9 + 
          96020*N^10))/(3645*(-1 + N)*N^3*(1 + N)^3*(2 + N)*(-3 + 2*N)*
         (-1 + 2*N)) - (2^(2 - 2*N)*(996 + 712*N - 1495*N^2 + 219*N^3 + 
          452*N^4 - 2094*N^5 + 283*N^6 + 539*N^7 + 100*N^8)*Binomial[2*N, N]*
         BS[{{1, 0, 2}}, {4}, {{{1, 1}, {2}}}, N])/(45*(-1 + N)*N*(1 + N)^2*
         (2 + N)*(-3 + 2*N)*(-1 + 2*N)))*S[1, N] - 
     (4*(-142 - 629*N - 751*N^2 - 223*N^3 + 95*N^4 + 70*N^5)*S[1, N]^2)/
      (135*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (4*(-462 - 1329*N - 1621*N^2 - 883*N^3 - 135*N^4 + 550*N^5 + 220*N^6)*
       S[2, N])/(135*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     NF*((-2*(-12096 - 25344*N - 576*N^2 - 63040*N^3 - 388726*N^4 - 
          770095*N^5 - 794647*N^6 - 417598*N^7 - 52924*N^8 + 36045*N^9 + 
          7209*N^10))/(729*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + 
       z2*((4*(48 + 224*N + 358*N^2 + 277*N^3 + 161*N^4 + 27*N^5 + 9*N^6))/
          (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (160*S[1, N])/27) - 
       (8*(864 - 2016*N - 11178*N^2 - 27001*N^3 - 39319*N^4 - 15103*N^5 + 
          23321*N^6 + 26480*N^7 + 6944*N^8)*S[1, N])/(729*(-1 + N)*N^3*
         (1 + N)^3*(2 + N)) - (4*(32 + 70*N + 47*N^2 + 2*N^3 + 41*N^4 + 
          16*N^5)*S[1, N]^2)/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
       z3*((-896*(1 + N + N^2))/(27*(-1 + N)*N*(1 + N)*(2 + N)) + 
         (448*S[1, N])/27) + (4*(-96 - 210*N - 301*N^2 - 166*N^3 - 3*N^4 + 
          112*N^5 + 40*N^6)*S[2, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N))) - 
     (16*(1 - 7*N + 4*N^2 + 4*N^3)*S[3, N])/(15*(-1 + N)*N*(1 + N)) + 
     (16*(1 - 7*N + 4*N^2 + 4*N^3)*S[2, 1, N])/(15*(-1 + N)*N*(1 + N))) + 
   CF*TF*((-149299200 - 525864960*N - 705024000*N^2 + 137687040*N^3 + 
       2879400960*N^4 + 4243436032*N^5 + 530329472*N^6 - 5272720448*N^7 - 
       8882356992*N^8 - 6343664096*N^9 + 3751227016*N^10 + 10281951044*N^11 + 
       4908510270*N^12 - 2650077679*N^13 - 3171331361*N^14 - 373372336*N^15 + 
       630395612*N^16 + 225466098*N^17 - 41291522*N^18 - 30923820*N^19 - 
       1454770*N^20 + 1397685*N^21 + 196275*N^22)/(2430*(-3 + N)*(-2 + N)^2*
       (-1 + N)^2*N^6*(1 + N)^6*(2 + N)^5) + 
     (2^(2 - 2*N)*(11520 + 4032*N + 16504*N^2 + 196612*N^3 + 209418*N^4 + 
        64435*N^5 + 39964*N^6 + 18695*N^7 - 5210*N^8 - 3295*N^9 + 40*N^10 + 
        225*N^11 + 20*N^12)*Binomial[2*N, N]*BS[{{1, 0, 1}, {1, 0, 2}}, 
        {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/(15*(-3 + N)*(-2 + N)*
       (-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (32*(24 + 6*N - 5*N^2 - 14*N^3 + 3*N^4 + 8*N^5 + 2*N^6)*
       BS[{{1, 0, 1}, {1, 0, 3}}, {1/4, 4}, {{{2}, {1, 1}}, {{1, 1}, {2}}}, 
        N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (32*(24 + 6*N - 5*N^2 - 14*N^3 + 3*N^4 + 8*N^5 + 2*N^6)*
       BS[{{1, 0, 1}, {1, 0, 2}, {1, 0, 1}}, {1/4, 4, 1}, 
        {{{2}, {1, 1}}, {{1, 1}, {2}}, {{}, {}}}, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (16*(68 - 16*N - 5*N^2 + 22*N^3 + 11*N^4)*S[-4, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (32*(2 + N + N^2)*(13 + 2*N + 2*N^2)*S[-2, N]^2)/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     B4*((32*(4 + N + N^2)*(6 + N + N^2))/(3*(-1 + N)*N^2*(1 + N)^2*
         (2 + N)) - (64*S[1, N])/3) - 
     (4*(2 + N + N^2)*(-24 - 44*N + 130*N^2 + 59*N^3 - 27*N^4 + 33*N^5 + 
        17*N^6)*S[1, N]^3)/(27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (2*(2 + N + N^2)^2*S[1, N]^4)/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     z4*((-48*(4 + N + N^2)*(6 + N + N^2))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
       96*S[1, N]) + S[-3, N]*((8*(2880 + 5328*N + 2176*N^2 + 9536*N^3 + 
          10400*N^4 + 4483*N^5 + 1087*N^6 - 358*N^7 - 238*N^8 + 19*N^9 + 
          15*N^10))/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
         (2 + N)^2) - (32*(-8 - 62*N - 61*N^2 + 2*N^3 + N^4)*S[1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     z3*((-5575680 - 2520576*N - 4473856*N^2 - 35024552*N^3 - 32119364*N^4 - 
         9260454*N^5 - 1744699*N^6 - 1106268*N^7 - 770421*N^8 + 393290*N^9 + 
         339115*N^10 - 89760*N^11 - 30135*N^12 + 7680*N^13)/
        (180*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
       (7*2^(2 - 2*N)*(11520 + 4032*N + 16504*N^2 + 196612*N^3 + 209418*N^4 + 
          64435*N^5 + 39964*N^6 + 18695*N^7 - 5210*N^8 - 3295*N^9 + 40*N^10 + 
          225*N^11 + 20*N^12)*Binomial[2*N, N])/(15*(-3 + N)*(-2 + N)*
         (-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
       (224*(24 + 6*N - 5*N^2 - 14*N^3 + 3*N^4 + 8*N^5 + 2*N^6)*
         BS[{{1, 0, 1}}, {1/4}, {{{2}, {1, 1}}}, N])/(3*(-1 + N)*N^2*
         (1 + N)^2*(2 + N)) - (8*(-5424 + 888*N - 56*N^2 + 1510*N^3 - 
          1091*N^4 - 785*N^5 + 247*N^6 + 199*N^7)*S[1, N])/
        (9*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     (4*(46080 + 87744*N + 429792*N^2 + 2625824*N^3 + 4621504*N^4 + 
        3125340*N^5 + 823430*N^6 + 156216*N^7 - 625021*N^8 - 672719*N^9 - 
        80392*N^10 + 148830*N^11 + 49927*N^12 - 15615*N^13 - 8300*N^14 + 
        540*N^15 + 420*N^16)*S[2, N])/(45*(-3 + N)*(-2 + N)^2*(-1 + N)^2*N^4*
       (1 + N)^4*(2 + N)^3) + (32*(744 + 1032*N + 3822*N^2 + 1780*N^3 + 
        631*N^4 + 228*N^5 - 252*N^6 + 15*N^8)*S[-1, N]*S[2, N])/
      (5*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^3*(2 + N)) + 
     (2*(2 + N + N^2)*(-6 + 5*N + 5*N^2)*S[2, N]^2)/((-1 + N)*N^2*(1 + N)^2*
       (2 + N)) + z2*((4*(864 + 2544*N + 3344*N^2 + 4440*N^3 + 4750*N^4 + 
          9543*N^5 + 14408*N^6 + 8524*N^7 - 912*N^8 - 2978*N^9 - 470*N^10 + 
          574*N^11 + 264*N^12 + 33*N^13))/(9*(-1 + N)^2*N^4*(1 + N)^4*
         (2 + N)^3) - (24*(2 + N + N^2)^2*S[-2, N])/((-1 + N)*N^2*(1 + N)^2*
         (2 + N)) + (4*(48 + 184*N - 48*N^2 - 30*N^3 + 33*N^4 - 296*N^5 - 
          562*N^6 - 248*N^7 + 163*N^8 + 150*N^9 + 30*N^10)*S[1, N])/
        (3*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
       (4*(2 + N + N^2)^2*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
       (12*(2 + N + N^2)^2*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     S[1, N]^2*((4*(-1632 - 1984*N + 3392*N^2 + 112*N^3 - 12806*N^4 - 
          12976*N^5 - 5169*N^6 + 1408*N^7 + 4756*N^8 + 3212*N^9 + 875*N^10 + 
          76*N^11))/(27*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^4*(2 + N)^3) - 
       (4*(20 + 20*N + 49*N^2 + 58*N^3 + 29*N^4)*S[2, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     S[-2, N]*((-16*(-42240 - 88448*N - 6144*N^2 + 53472*N^3 + 145792*N^4 - 
          56080*N^5 - 205660*N^6 - 55832*N^7 + 38472*N^8 + 26893*N^9 + 
          6499*N^10 - 2050*N^11 - 1134*N^12 + 125*N^13 + 95*N^14))/
        (15*(-3 + N)*(-2 + N)^2*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) - 
       (32*(744 + 1032*N + 3822*N^2 + 1780*N^3 + 631*N^4 + 228*N^5 - 
          252*N^6 + 15*N^8)*S[-1, N])/(5*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*
         (1 + N)^3*(2 + N)) - (16*(-2304 - 3408*N - 432*N^2 - 11384*N^3 - 
          13200*N^4 - 4533*N^5 + 251*N^6 + 538*N^7 - 62*N^8 - 29*N^9 + 
          3*N^10)*S[1, N])/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
         (2 + N)^2) - (32*(-16 - 6*N - N^2 + 10*N^3 + 5*N^4)*S[1, N]^2)/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
       (32*(-8 - 52*N - 54*N^2 - 11*N^3 - 12*N^4 + N^5)*S[2, N])/
        (3*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     (8*(113760 + 174096*N - 150184*N^2 - 612388*N^3 - 137736*N^4 - 
        48456*N^5 - 181501*N^6 - 2322*N^7 + 67581*N^8 + 1000*N^9 - 
        7255*N^10 - 90*N^11 + 135*N^12)*S[3, N])/(135*(-3 + N)*(-2 + N)*
       (-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (4*(-472 + 532*N + 270*N^2 + 35*N^3 + 192*N^4 + 131*N^5)*S[4, N])/
      (3*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (32*(-1 - 8*N + N^2)*(8 + 10*N + N^2)*S[-3, 1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (32*(744 + 1032*N + 3822*N^2 + 1780*N^3 + 631*N^4 + 228*N^5 - 252*N^6 + 
        15*N^8)*S[-2, -1, N])/(5*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^3*
       (2 + N)) - (16*(2880 + 4272*N + 896*N^2 + 9408*N^3 + 12472*N^4 + 
        5157*N^5 + 81*N^6 - 634*N^7 - 10*N^8 + 37*N^9 + N^10)*S[-2, 1, N])/
      (3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (32*(-4 - 24*N - 23*N^2 + 2*N^3 + N^4)*S[-2, 2, N])/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (32*(744 + 1032*N + 3822*N^2 + 1780*N^3 + 631*N^4 + 228*N^5 - 252*N^6 + 
        15*N^8)*S[2, -1, N])/(5*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^3*
       (2 + N)) - (8*(-11520 + 4704*N - 16416*N^2 - 96232*N^3 - 70484*N^4 - 
        34324*N^5 - 28529*N^6 + 1382*N^7 + 10269*N^8 + 1040*N^9 - 1455*N^10 - 
        450*N^11 + 55*N^12 + 40*N^13)*S[2, 1, N])/(15*(-3 + N)*(-2 + N)*
       (-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     S[1, N]*((8*(829440 + 2851200*N + 4302720*N^2 + 5909760*N^3 - 
          502576*N^4 - 12146200*N^5 - 3484864*N^6 + 16683860*N^7 + 
          10256689*N^8 - 8816137*N^9 - 7138741*N^10 + 5281630*N^11 + 
          7150867*N^12 + 1428397*N^13 - 1390120*N^14 - 741440*N^15 - 
          15790*N^16 + 59490*N^17 + 10455*N^18))/(405*(-3 + N)*(-2 + N)*
         (-1 + N)^2*N^5*(1 + N)^5*(2 + N)^4) - 
       (2^(2 - 2*N)*(11520 + 4032*N + 16504*N^2 + 196612*N^3 + 209418*N^4 + 
          64435*N^5 + 39964*N^6 + 18695*N^7 - 5210*N^8 - 3295*N^9 + 40*N^10 + 
          225*N^11 + 20*N^12)*Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, 
          {{{1, 1}, {2}}}, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
         (2 + N)^2) + (4*(224 - 976*N - 464*N^2 + 152*N^3 - 2194*N^4 - 
          1601*N^5 + 458*N^6 + 508*N^7 - 96*N^8 - 51*N^9 + 8*N^10)*S[2, N])/
        (3*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
       (32*(-176 + 116*N + 60*N^2 + 55*N^3 + 36*N^4 + 13*N^5)*S[3, N])/
        (9*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
       (64*(-16 - 34*N - 29*N^2 + 10*N^3 + 5*N^4)*S[-2, 1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
       (32*(36 + 12*N + 7*N^2 - 2*N^3 + 9*N^4 + 8*N^5 + 2*N^6)*S[2, 1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     (16*(88 - 172*N - 46*N^2 + 59*N^3 - 112*N^4 - 85*N^5 + 8*N^6 + 4*N^7)*
       S[3, 1, N])/(3*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (64*(-16 - 70*N - 65*N^2 + 10*N^3 + 5*N^4)*S[-2, 1, 1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (16*(-248 - 28*N - 26*N^2 + 87*N^3 - 104*N^4 - 57*N^5 + 16*N^6 + 8*N^7)*
       S[2, 1, 1, N])/(3*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)))) + 
 CA^2*TF*((199065600 + 136028160*N - 2690703360*N^2 - 9634314240*N^3 - 
     18561813504*N^4 - 26274133120*N^5 - 23855002304*N^6 - 4187656992*N^7 + 
     18794760144*N^8 + 22209128904*N^9 + 6529524348*N^10 - 7460329438*N^11 - 
     7245869189*N^12 - 505023504*N^13 + 1986194496*N^14 + 706987500*N^15 - 
     180657906*N^16 - 132732760*N^17 - 6722900*N^18 + 7525170*N^19 + 
     1213695*N^20)/(14580*(-3 + N)*(-2 + N)^2*(-1 + N)^2*N^5*(1 + N)^5*
     (2 + N)^5) - (2^(1 - 2*N)*(8640 - 5952*N - 34184*N^2 + 67828*N^3 + 
      108782*N^4 + 33335*N^5 + 23456*N^6 + 10755*N^7 - 3590*N^8 - 1835*N^9 - 
      20*N^10 + 125*N^11 + 20*N^12)*Binomial[2*N, N]*
     BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/
    (15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
   (8*(36 + 12*N - 7*N^2 - 22*N^3 + 9*N^4 + 16*N^5 + 4*N^6)*
     BS[{{1, 0, 1}, {1, 0, 3}}, {1/4, 4}, {{{2}, {1, 1}}, {{1, 1}, {2}}}, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (8*(36 + 12*N - 7*N^2 - 22*N^3 + 9*N^4 + 16*N^5 + 4*N^6)*
     BS[{{1, 0, 1}, {1, 0, 2}, {1, 0, 1}}, {1/4, 4, 1}, 
      {{{2}, {1, 1}}, {{1, 1}, {2}}, {{}, {}}}, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (32*(9 - 14*N - 11*N^2 + 6*N^3 + 3*N^4)*S[-5, N])/(9*N*(1 + N)) + 
   z4*((96*(6 + 5*N + 7*N^2 + 4*N^3 + 2*N^4))/((-1 + N)*N^2*(1 + N)^2*
       (2 + N)) - 96*S[1, N]) + S[-2, N]^2*
    ((16*(180 + 138*N + 206*N^2 + 90*N^3 + 71*N^4 + 78*N^5 + 29*N^6))/
      (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (64*S[1, N])/9) + 
   S[-4, N]*((16*(60 - 86*N - 64*N^2 + 17*N^3 - 5*N^4 + 3*N^5 + 3*N^6))/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (64*S[1, N])/9) + 
   B4*((-8*(36 + 20*N + 25*N^2 + 10*N^3 + 5*N^4))/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)) + (32*S[1, N])/3) - 
   (16*(168 + 4*N + 5654*N^2 + 2735*N^3 + 902*N^4 + 626*N^5 - 514*N^6 - 
      5*N^7 + 30*N^8)*S[-1, N]*S[2, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*
     (1 + N)^3*(2 + N)) + (8*(18 - 20*N - 30*N^2 - 19*N^3 + 18*N^4 + 9*N^5)*
     S[2, N]^2)/(9*(-1 + N)*N^2*(1 + N)^2) + 
   S[1, N]^3*((-64*(1 + 2*N)*(-2 + 2*N + 3*N^2 + 2*N^3 + N^4))/
      (27*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (64*S[2, N])/27) + 
   z3*((14100480 - 5833728*N - 30448128*N^2 + 30890344*N^3 + 68574308*N^4 + 
       30905238*N^5 - 17459037*N^6 - 3136644*N^7 + 11256237*N^8 + 
       1567910*N^9 - 2157395*N^10 - 531360*N^11 + 93855*N^12 + 51840*N^13)/
      (1080*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (7*2^(1 - 2*N)*(8640 - 5952*N - 34184*N^2 + 67828*N^3 + 108782*N^4 + 
        33335*N^5 + 23456*N^6 + 10755*N^7 - 3590*N^8 - 1835*N^9 - 20*N^10 + 
        125*N^11 + 20*N^12)*Binomial[2*N, N])/(15*(-3 + N)*(-2 + N)*
       (-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (56*(36 + 12*N - 7*N^2 - 22*N^3 + 9*N^4 + 16*N^5 + 4*N^6)*
       BS[{{1, 0, 1}}, {1/4}, {{{2}, {1, 1}}}, N])/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)) - (32*(6 - 5*N - 3*N^2 + 4*N^3 + 2*N^4)*S[-2, N])/
      (3*N*(1 + N)) + (4*(-10368 + 2880*N - 3356*N^2 + 172*N^3 + 775*N^4 - 
        881*N^5 - 11*N^6 + 421*N^7)*S[1, N])/(27*(-2 + N)*(-1 + N)*N^2*
       (1 + N)^2*(2 + N)) - (80*S[1, N]^2)/3 - 
     (32*(3 - 2*N - N^2 + 2*N^3 + N^4)*S[2, N])/(3*N*(1 + N))) + 
   S[-3, N]*((8*(-20736 - 49032*N - 18828*N^2 - 57162*N^3 - 61373*N^4 - 
        32985*N^5 - 27010*N^6 + 12348*N^7 + 18141*N^8 - 2733*N^9 - 
        4636*N^10 - 36*N^11 + 394*N^12))/(81*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*
       (1 + N)^3*(2 + N)^2) - (16*(18 + N + 7*N^2 + 12*N^3 + 6*N^4)*S[-2, N])/
      (9*N*(1 + N)) - (16*(-12 + 186*N + 194*N^2 + 21*N^3 + 16*N^4 + 3*N^5)*
       S[1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (64*S[1, N]^2)/9 + 
     (32*(9 - 11*N - 8*N^2 + 6*N^3 + 3*N^4)*S[2, N])/(9*N*(1 + N))) - 
   (4*(142560 + 597312*N + 512832*N^2 - 269976*N^3 - 819322*N^4 - 
      458562*N^5 + 313033*N^6 + 159306*N^7 - 165453*N^8 - 25020*N^9 + 
      51475*N^10 + 990*N^11 - 4885*N^12 + 270*N^13)*S[3, N])/
    (405*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
   (4*(336 - 180*N + 740*N^2 + 767*N^3 - 545*N^4 - 533*N^5 + 33*N^6 + 6*N^7)*
     S[4, N])/(9*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (16*(54 + N + 19*N^2 + 36*N^3 + 18*N^4)*S[5, N])/(9*N*(1 + N)) - 
   (16*(6 - 3*N - N^2 + 4*N^3 + 2*N^4)*S[-4, 1, N])/(3*N*(1 + N)) + 
   (16*(24 + 258*N + 275*N^2 + 39*N^3 + 25*N^4 + 3*N^5)*S[-3, 1, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (64*(18 - 7*N - N^2 + 12*N^3 + 6*N^4)*S[-2, -3, N])/(9*N*(1 + N)) - 
   (16*(168 + 4*N + 5654*N^2 + 2735*N^3 + 902*N^4 + 626*N^5 - 514*N^6 - 
      5*N^7 + 30*N^8)*S[-2, -1, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*
     (1 + N)^3*(2 + N)) + 
   z2*((-4*(-576 - 2544*N - 5824*N^2 - 8400*N^3 - 4984*N^4 + 211*N^5 + 
        2207*N^6 + 2155*N^7 + 1356*N^8 + 631*N^9 + 189*N^10 + 27*N^11))/
      (27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3) + (16*S[-3, N])/3 + 
     S[-2, N]*((-64*(1 + N + N^2))/(3*(-1 + N)*N*(1 + N)*(2 + N)) + 
       (32*S[1, N])/3) - (64*(1 + N + N^2)*S[2, N])/(3*(-1 + N)*N*(1 + N)*
       (2 + N)) + S[1, N]*((-16*(-72 - 72*N + 256*N^2 + 292*N^3 + 173*N^4 + 
          64*N^5 + 2*N^6 + 4*N^7 + N^8))/(27*(-1 + N)^2*N^2*(1 + N)^2*
         (2 + N)^2) + (32*S[2, N])/3) + (16*S[3, N])/3 - 
     (32*S[-2, 1, N])/3) - (16*(-12960 - 6588*N + 7524*N^2 - 38013*N^3 - 
      12913*N^4 - 17866*N^5 - 12978*N^6 + 14409*N^7 + 6519*N^8 - 4284*N^9 - 
      1112*N^10 + 502*N^11)*S[-2, 1, N])/(81*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*
     (1 + N)^3*(2 + N)) + (256*(3 + 16*N + 17*N^2 + 2*N^3 + N^4)*S[-2, 2, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (16*(6 - 5*N - 3*N^2 + 4*N^3 + 2*N^4)*S[-2, 3, N])/(3*N*(1 + N)) + 
   (16*(18 - N + 5*N^2 + 12*N^3 + 6*N^4)*S[2, -3, N])/(9*N*(1 + N)) + 
   (16*(168 + 4*N + 5654*N^2 + 2735*N^3 + 902*N^4 + 626*N^5 - 514*N^6 - 
      5*N^7 + 30*N^8)*S[2, -1, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*
     (1 + N)^3*(2 + N)) + 
   S[2, N]*((-1866240 - 7993728*N - 12305664*N^2 - 32240448*N^3 - 
       52089008*N^4 - 23576760*N^5 + 11202520*N^6 + 11089008*N^7 + 
       3710647*N^8 - 3049362*N^9 - 4307281*N^10 + 1177830*N^11 + 
       1778081*N^12 - 157950*N^13 - 256195*N^14 + 8370*N^15 + 12180*N^16)/
      (405*(-3 + N)*(-2 + N)^2*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) - 
     (16*(108 + 67*N + 103*N^2 + 72*N^3 + 36*N^4)*S[3, N])/(27*N*(1 + N)) - 
     (64*(3 - 2*N - N^2 + 2*N^3 + N^4)*S[-2, 1, N])/(3*N*(1 + N)) - 
     (80*S[2, 1, N])/9) + S[1, N]^2*
    ((6912 + 8640*N - 2656*N^2 + 10832*N^3 + 16080*N^4 - 5380*N^5 - 954*N^6 + 
       7669*N^7 - 6696*N^8 - 9928*N^9 - 1576*N^10 + 983*N^11 + 266*N^12)/
      (27*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^3*(2 + N)^3) + 
     (4*(-24 - 66*N - 79*N^2 - 21*N^3 - 5*N^4 + 3*N^5)*S[2, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (272*S[3, N])/9 - 
     (128*S[-2, 1, N])/9 - (32*S[2, 1, N])/9) - 
   (2*(46080 - 95616*N - 232496*N^2 + 51568*N^3 + 415216*N^4 + 273876*N^5 - 
      140429*N^6 - 86978*N^7 + 79359*N^8 + 33390*N^9 - 15855*N^10 - 
      6830*N^11 + 765*N^12 + 510*N^13)*S[2, 1, N])/
    (45*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
   S[-2, N]*((16*(-570240 - 1212192*N - 718416*N^2 - 480432*N^3 + 69928*N^4 - 
        1116630*N^5 - 126095*N^6 + 1833777*N^7 + 663238*N^8 - 647943*N^9 - 
        389419*N^10 + 99855*N^11 + 92984*N^12 - 6255*N^13 - 6940*N^14 + 
        540*N^15))/(405*(-3 + N)*(-2 + N)^2*(-1 + N)^2*N^4*(1 + N)^4*
       (2 + N)^3) + (16*(168 + 4*N + 5654*N^2 + 2735*N^3 + 902*N^4 + 
        626*N^5 - 514*N^6 - 5*N^7 + 30*N^8)*S[-1, N])/
      (15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^3*(2 + N)) + 
     (16*(-7776 - 2700*N + 8028*N^2 - 51441*N^3 - 12427*N^4 - 14842*N^5 - 
        11466*N^6 + 13113*N^7 + 6609*N^8 - 4248*N^9 - 1112*N^10 + 502*N^11)*
       S[1, N])/(81*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
     (16*(-48 - 38*N - 47*N^2 - 13*N^3 - N^4 + 3*N^5)*S[1, N]^2)/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (128*S[1, N]^3)/27 + 
     (16*(72 - 104*N - 122*N^2 - 64*N^3 - 31*N^4 - 21*N^5 + 3*N^6 + 3*N^7)*
       S[2, N])/(9*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (320*S[3, N])/27 + (64*S[-2, 1, N])/9 + 
     (64*(9 - 7*N - 4*N^2 + 6*N^3 + 3*N^4)*S[2, 1, N])/(9*N*(1 + N))) + 
   (16*(54 + 23*N + 41*N^2 + 36*N^3 + 18*N^4)*S[2, 3, N])/(9*N*(1 + N)) - 
   (8*(-72 - 456*N + 310*N^2 + 760*N^3 - 478*N^4 - 403*N^5 + 42*N^6 + 9*N^7)*
     S[3, 1, N])/(9*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   96*S[4, 1, N] + (128*S[-3, 1, 1, N])/9 - 
   (32*(18 - 5*N + N^2 + 12*N^3 + 6*N^4)*S[-2, 1, -2, N])/(9*N*(1 + N)) + 
   (32*(-72 - 254*N - 269*N^2 - 25*N^3 - 7*N^4 + 3*N^5)*S[-2, 1, 1, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (128*S[-2, 2, 1, N])/9 - 
   (32*(18 - 13*N - 7*N^2 + 12*N^3 + 6*N^4)*S[2, 1, -2, N])/(9*N*(1 + N)) - 
   (16*(72 + 32*N + 86*N^2 - 4*N^3 - 42*N^4 - 15*N^5 + 10*N^6 + 5*N^7)*
     S[2, 1, 1, N])/(3*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[1, N]*((2*(-8398080 - 34525440*N - 68610240*N^2 - 97381440*N^3 + 
        551952*N^4 + 173719200*N^5 - 105697492*N^6 - 779917140*N^7 - 
        879181188*N^8 - 330544971*N^9 + 59157432*N^10 + 98029290*N^11 + 
        48888776*N^12 + 14821596*N^13 - 1772040*N^14 - 3314430*N^15 - 
        727380*N^16 + 99255*N^17 + 40100*N^18))/(3645*(-3 + N)*(-2 + N)*
       (-1 + N)^2*N^5*(1 + N)^5*(2 + N)^4) + 
     (2^(1 - 2*N)*(8640 - 5952*N - 34184*N^2 + 67828*N^3 + 108782*N^4 + 
        33335*N^5 + 23456*N^6 + 10755*N^7 - 3590*N^8 - 1835*N^9 - 20*N^10 + 
        125*N^11 + 20*N^12)*Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, 
        {{{1, 1}, {2}}}, N])/(15*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)^2) + (4*(-4320 + 6336*N + 34344*N^2 + 21988*N^3 - 41196*N^4 - 
        4333*N^5 + 59112*N^6 + 5532*N^7 - 34974*N^8 - 8779*N^9 + 5826*N^10 + 
        1936*N^11)*S[2, N])/(81*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)^2) + (16*S[2, N]^2)/9 - 
     (16*(-216 + 36*N - 466*N^2 - 385*N^3 + 104*N^4 + 77*N^5 + 20*N^6 + 
        38*N^7)*S[3, N])/(27*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (592*S[4, N])/9 - (128*S[-3, 1, N])/9 - 
     (32*(-60 - 134*N - 146*N^2 - 19*N^3 - 4*N^4 + 3*N^5)*S[-2, 1, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (128*S[-2, 2, N])/9 + 
     (8*(-132 - 38*N - 112*N^2 - 76*N^3 + 43*N^4 + 60*N^5 + 15*N^6)*
       S[2, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (832*S[3, 1, N])/9 + 
     (256*S[-2, 1, 1, N])/9 + (32*S[2, 1, 1, N])/3) + 16*S[2, 2, 1, N] + 
   (416*S[3, 1, 1, N])/3 - (256*S[-2, 1, 1, 1, N])/9 - 
   (160*S[2, 1, 1, 1, N])/9));


  DeltaaggQ3 = 1/2*(1-(-1)^N)*((64*TF^3*z3)/27 + 
 CF*TF^2*((-2*(-9072 + 4968*N + 55008*N^2 + 63048*N^3 + 55040*N^4 - 
      67997*N^5 - 140777*N^6 - 16310*N^7 + 24562*N^8 - 61985*N^9 - 
      12901*N^10 + 26604*N^11 + 8868*N^12))/(243*N^5*(1 + N)^5*(-3 + 2*N)*
     (-1 + 2*N)) + z3*((736 - 368*N - 431*N^2 - 126*N^3 - 63*N^4)/
      (9*N^2*(1 + N)^2) + (7*2^(4 - 2*N)*(-1 + N)*(2 + N)*(-8 - 9*N + 9*N^2)*
       Binomial[2*N, N])/(3*N*(1 + N)^2*(-3 + 2*N)*(-1 + 2*N))) + 
   (2^(4 - 2*N)*(-1 + N)*(2 + N)*(-8 - 9*N + 9*N^2)*Binomial[2*N, N]*
     BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/
    (3*N*(1 + N)^2*(-3 + 2*N)*(-1 + 2*N)) + 
   (16*(-1 + N)*(2 + N)*(-6 - 8*N + N^2)*S[1, N]^2)/(27*N^3*(1 + N)^3) + 
   (16*(-1 + N)*(2 + N)*S[1, N]^3)/(27*N^2*(1 + N)^2) + 
   z2*((-8*(-42 - 29*N + 68*N^2 + 47*N^3 + 88*N^4 + 99*N^5 + 33*N^6))/
      (9*N^3*(1 + N)^3) + (16*(-1 + N)*(2 + N)*S[1, N])/(3*N^2*(1 + N)^2)) - 
   (16*(-1 + N)*(2 + N)*(-6 - 8*N + N^2)*S[2, N])/(9*N^3*(1 + N)^3) + 
   S[1, N]*((32*(-1 + N)*(2 + N)*(-54 - 36*N - 174*N^2 - 323*N^3 - 15*N^4 + 
        18*N^5 + 37*N^6))/(81*N^4*(1 + N)^4*(-3 + 2*N)*(-1 + 2*N)) - 
     (2^(4 - 2*N)*(-1 + N)*(2 + N)*(-8 - 9*N + 9*N^2)*Binomial[2*N, N]*
       BS[{{1, 0, 2}}, {4}, {{{1, 1}, {2}}}, N])/(3*N*(1 + N)^2*(-3 + 2*N)*
       (-1 + 2*N)) - (16*(-1 + N)*(2 + N)*S[2, N])/(3*N^2*(1 + N)^2)) - 
   (352*(-1 + N)*(2 + N)*S[3, N])/(27*N^2*(1 + N)^2) + 
   NF*((-2*(-6048 - 16272*N - 10752*N^2 + 39280*N^3 + 112000*N^4 + 
        68545*N^5 - 54875*N^6 - 60374*N^7 + 4234*N^8 + 14565*N^9 + 
        2913*N^10))/(243*N^5*(1 + N)^5) - (448*(-1 + N)*(2 + N)*z3)/
      (9*N^2*(1 + N)^2) + (16*(-1 + N)*(2 + N)*(6 + 20*N + 29*N^2)*S[1, N]^2)/
      (27*N^3*(1 + N)^3) - (112*(-1 + N)*(2 + N)*S[1, N]^3)/
      (27*N^2*(1 + N)^2) + 
     z2*((-4*(-24 + 4*N + 80*N^2 - 13*N^3 + 13*N^4 + 45*N^5 + 15*N^6))/
        (9*N^3*(1 + N)^3) - (16*(-1 + N)*(2 + N)*S[1, N])/
        (3*N^2*(1 + N)^2)) - (16*(-1 + N)*(2 + N)*(-6 - 8*N + N^2)*S[2, N])/
      (9*N^3*(1 + N)^3) + S[1, N]*
      ((-32*(-1 + N)*(2 + N)*(-18 - 24*N + 142*N^2 + 269*N^3 + 130*N^4))/
        (81*N^4*(1 + N)^4) - (16*(-1 + N)*(2 + N)*S[2, N])/
        (3*N^2*(1 + N)^2)) + (160*(-1 + N)*(2 + N)*S[3, N])/
      (27*N^2*(1 + N)^2)) + (64*(-1 + N)*(2 + N)*S[2, 1, N])/
    (3*N^2*(1 + N)^2)) + CF^2*TF*((32*B4*(2 + N + N^2))/(N^2*(1 + N)^2) + 
   (2*(576 + 1248*N - 4416*N^2 - 8496*N^3 - 396*N^4 + 78*N^5 - 37786*N^6 - 
      54216*N^7 - 42278*N^8 - 25651*N^9 + 15066*N^10 + 41536*N^11 + 
      16720*N^12 - 8196*N^13 - 5764*N^14 + 424*N^15 + 822*N^16 + 137*N^17))/
    (9*(-2 + N)*(-1 + N)^2*N^6*(1 + N)^6*(2 + N)^2) - 
   (144*(2 + N + N^2)*z4)/(N^2*(1 + N)^2) - 
   (2^(5 - 2*N)*(12 - 40*N + 5*N^2 + 138*N^3 - 22*N^4 - 2*N^5 + 5*N^6)*
     Binomial[2*N, N]*BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, 
      {{{}, {}}, {{1, 1}, {2}}}, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^2) + 
   (32*(2 + N + N^2)*BS[{{1, 0, 1}, {1, 0, 3}}, {1/4, 4}, 
      {{{2}, {1, 1}}, {{1, 1}, {2}}}, N])/(N^2*(1 + N)^2) - 
   (32*(2 + N + N^2)*BS[{{1, 0, 1}, {1, 0, 2}, {1, 0, 1}}, {1/4, 4, 1}, 
      {{{2}, {1, 1}}, {{1, 1}, {2}}, {{}, {}}}, N])/(N^2*(1 + N)^2) - 
   (128*S[-4, N])/(3*N^2*(1 + N)^2) - (64*S[-2, N]^2)/(N^2*(1 + N)^2) + 
   (4*(8 - 10*N - 37*N^2 - 12*N^3 + 3*N^4)*S[1, N]^3)/(9*N^3*(1 + N)^3) + 
   (2*(-1 + N)*(2 + N)*S[1, N]^4)/(9*N^2*(1 + N)^2) + 
   S[-3, N]*((-16*(128 + 144*N - 28*N^2 + 148*N^3 + 189*N^4 + 63*N^5 + 
        23*N^6 + 5*N^7))/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (128*S[1, N])/(3*N^2*(1 + N)^2)) + 
   z3*((7232 - 896*N - 8512*N^2 + 27308*N^3 + 29844*N^4 + 5165*N^5 - 
       1122*N^6 + 344*N^7 + 446*N^8 + 95*N^9)/(3*(-2 + N)*(-1 + N)*N^3*
       (1 + N)^3*(2 + N)) - (7*2^(5 - 2*N)*(12 - 40*N + 5*N^2 + 138*N^3 - 
        22*N^4 - 2*N^5 + 5*N^6)*Binomial[2*N, N])/(3*(-2 + N)*(-1 + N)*N^3*
       (1 + N)^2) + (224*(2 + N + N^2)*BS[{{1, 0, 1}}, {1/4}, 
        {{{2}, {1, 1}}}, N])/(N^2*(1 + N)^2) - (16*(118 + N + N^2)*S[1, N])/
      (3*N^2*(1 + N)^2)) + (4*(-128 - 64*N - 32*N^2 - 932*N^3 + 1188*N^4 + 
      2417*N^5 + 939*N^6 + 121*N^7 + 109*N^8 + 30*N^9)*S[2, N])/
    (3*(-2 + N)*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - 
   (64*(48 - 32*N + 56*N^2 + 8*N^3 + 7*N^4 + 3*N^5)*S[-1, N]*S[2, N])/
    (3*(-2 + N)*(-1 + N)*N^3*(1 + N)*(2 + N)) - 
   (2*(-30 + 31*N + 31*N^2)*S[2, N]^2)/(3*N^2*(1 + N)^2) + 
   S[-2, N]*((32*(-340 - 148*N + 223*N^2 + 102*N^3 + 15*N^4 + 4*N^5))/
      (3*(-2 + N)*(-1 + N)^2*(1 + N)^2*(2 + N)^2) + 
     (64*(48 - 32*N + 56*N^2 + 8*N^3 + 7*N^4 + 3*N^5)*S[-1, N])/
      (3*(-2 + N)*(-1 + N)*N^3*(1 + N)*(2 + N)) - 
     (32*(64 + 40*N - 54*N^2 + 69*N^3 + 55*N^4 + 11*N^5 + 7*N^6)*S[1, N])/
      (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3) + (128*S[1, N]^2)/(N^2*(1 + N)^2) + 
     (256*S[2, N])/(3*N^2*(1 + N)^2)) + 
   z2*((-2*(-1 + N)*(2 + N)*(-6 - 13*N + 28*N^2 + 64*N^3 + 35*N^4))/
      (N^4*(1 + N)^4) + (4*(-1 + N)*(2 + N)*(-4 - 3*N + 3*N^2)*S[1, N])/
      (N^3*(1 + N)^3) + (4*(-1 + N)*(2 + N)*S[1, N]^2)/(N^2*(1 + N)^2) - 
     (12*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + 
   S[1, N]^2*((-4*(8 - 104*N - 334*N^2 - 309*N^3 - 64*N^4 + 27*N^5 + 8*N^6))/
      (3*N^4*(1 + N)^4) + (4*(22 + 5*N + 5*N^2)*S[2, N])/(3*N^2*(1 + N)^2)) + 
   (16*(136 - 348*N + 218*N^2 + 1463*N^3 + 843*N^4 - 17*N^5 + 3*N^6 + 6*N^7)*
     S[3, N])/(9*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (4*(-54 + 11*N + 11*N^2)*S[4, N])/(3*N^2*(1 + N)^2) - 
   (128*S[-3, 1, N])/(3*N^2*(1 + N)^2) - 
   (64*(48 - 32*N + 56*N^2 + 8*N^3 + 7*N^4 + 3*N^5)*S[-2, -1, N])/
    (3*(-2 + N)*(-1 + N)*N^3*(1 + N)*(2 + N)) + 
   (32*(64 + 40*N - 54*N^2 + 69*N^3 + 55*N^4 + 11*N^5 + 7*N^6)*S[-2, 1, N])/
    (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3) - (256*S[-2, 2, N])/
    (3*N^2*(1 + N)^2) + (64*(48 - 32*N + 56*N^2 + 8*N^3 + 7*N^4 + 3*N^5)*
     S[2, -1, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)*(2 + N)) - 
   (16*(96 - 88*N - 156*N^2 + 698*N^3 + 601*N^4 + 5*N^5 - 33*N^6 + 21*N^7 + 
      8*N^8)*S[2, 1, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   S[1, N]*((8*(-32 + 336*N + 2008*N^2 + 3412*N^3 + 1800*N^4 - 974*N^5 - 
        1581*N^6 - 656*N^7 - 13*N^8 + 68*N^9 + 16*N^10))/
      (3*(-2 + N)*N^5*(1 + N)^5*(2 + N)) + 
     (2^(5 - 2*N)*(12 - 40*N + 5*N^2 + 138*N^3 - 22*N^4 - 2*N^5 + 5*N^6)*
       Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, {{{1, 1}, {2}}}, N])/
      (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^2) - 
     (4*(-16 + 156*N + 484*N^2 + 305*N^3 + 46*N^4 + N^5)*S[2, N])/
      (3*N^3*(1 + N)^3*(2 + N)) + (16*(46 + 13*N + 13*N^2)*S[3, N])/
      (9*N^2*(1 + N)^2) - (256*S[-2, 1, N])/(N^2*(1 + N)^2) + 
     (32*(2 + 3*N + 3*N^2)*S[2, 1, N])/(3*N^2*(1 + N)^2)) + 
   (128*(1 + N + N^2)*S[3, 1, N])/(3*N^2*(1 + N)^2) + 
   (256*S[-2, 1, 1, N])/(N^2*(1 + N)^2) - 
   (32*(10 + 7*N + 7*N^2)*S[2, 1, 1, N])/(3*N^2*(1 + N)^2)) + 
 CA*(TF^2*((-90720 + 246240*N + 133200*N^2 + 1113864*N^3 + 1462595*N^4 - 
       4554532*N^5 - 6336162*N^6 + 877052*N^7 + 2242307*N^8 + 331992*N^9 + 
       149796*N^10)/(3645*N^4*(1 + N)^4*(-3 + 2*N)*(-1 + 2*N)) + 
     (2^(2 - 2*N)*(-498 + 1519*N - 858*N^2 - 1286*N^3 + 8*N^4 + 439*N^5 + 
        100*N^6)*Binomial[2*N, N]*BS[{{1, 0, 1}, {1, 0, 2}}, {1, 4}, 
        {{{}, {}}, {{1, 1}, {2}}}, N])/(45*N*(1 + N)^2*(-3 + 2*N)*
       (-1 + 2*N)) + z3*((-7*(-3200 + 2439*N + 1287*N^2))/(270*N*(1 + N)) + 
       (7*2^(2 - 2*N)*(-498 + 1519*N - 858*N^2 - 1286*N^3 + 8*N^4 + 439*N^5 + 
          100*N^6)*Binomial[2*N, N])/(45*N*(1 + N)^2*(-3 + 2*N)*(-1 + 2*N)) - 
       (1120*S[1, N])/27) + 
     z2*((4*(-84 + 364*N + 463*N^2 + 198*N^3 + 99*N^4))/(27*N^2*(1 + N)^2) - 
       (560*S[1, N])/27) + 
     ((-8*(6480 - 12960*N + 35730*N^2 + 60396*N^3 - 14299*N^4 - 241078*N^5 - 
          200790*N^6 + 84383*N^7 + 96020*N^8))/(3645*N^3*(1 + N)^3*(-3 + 2*N)*
         (-1 + 2*N)) - (2^(2 - 2*N)*(-498 + 1519*N - 858*N^2 - 1286*N^3 + 
          8*N^4 + 439*N^5 + 100*N^6)*Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, 
          {{{1, 1}, {2}}}, N])/(45*N*(1 + N)^2*(-3 + 2*N)*(-1 + 2*N)))*
      S[1, N] - (4*(89 - 108*N + 25*N^2 + 70*N^3)*S[1, N]^2)/
      (135*N^2*(1 + N)^2) + (4*(249 - 198*N - 25*N^2 + 330*N^3 + 220*N^4)*
       S[2, N])/(135*N^2*(1 + N)^2) + 
     NF*((-2*(6048 + 3168*N - 3888*N^2 - 51844*N^3 - 187779*N^4 - 
          199272*N^5 - 39838*N^6 + 28836*N^7 + 7209*N^8))/
        (729*N^4*(1 + N)^4) + 
       z2*((4*(-24 + 104*N + 113*N^2 + 18*N^3 + 9*N^4))/(27*N^2*(1 + N)^2) - 
         (160*S[1, N])/27) - (8*(-432 + 576*N + 1791*N^2 + 5108*N^3 + 
          17781*N^4 + 19536*N^5 + 6944*N^6)*S[1, N])/(729*N^3*(1 + N)^3) - 
       (4*(-16 + 9*N + 25*N^2 + 16*N^3)*S[1, N]^2)/(27*N^2*(1 + N)^2) + 
       z3*(-896/(27*N*(1 + N)) + (448*S[1, N])/27) + 
       (4*(48 - 27*N + 5*N^2 + 72*N^3 + 40*N^4)*S[2, N])/
        (27*N^2*(1 + N)^2)) - (64*(2 + N)*S[3, N])/(15*(1 + N)) + 
     (64*(2 + N)*S[2, 1, N])/(15*(1 + N))) + 
   CF*TF*((1119744 + 2412288*N - 1497600*N^2 - 5396352*N^3 - 14011424*N^4 - 
       13270864*N^5 + 6952696*N^6 + 27458420*N^7 + 2221990*N^8 - 
       24858601*N^9 - 8903908*N^10 + 10599172*N^11 + 5644496*N^12 - 
       2654870*N^13 - 2061700*N^14 + 41728*N^15 + 240282*N^16 + 39255*N^17)/
      (486*(-2 + N)*(-1 + N)^2*N^6*(1 + N)^6*(2 + N)^2) + 
     (2^(2 - 2*N)*(192 - 224*N - 1022*N^2 + 931*N^3 + 1142*N^4 - 248*N^5 + 
        44*N^6 + 45*N^7 + 4*N^8)*Binomial[2*N, N]*BS[{{1, 0, 1}, {1, 0, 2}}, 
        {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/(3*(-2 + N)*(-1 + N)*N^3*
       (1 + N)^3) + (32*(-12 - 3*N + N^2 + 6*N^3 + 2*N^4)*
       BS[{{1, 0, 1}, {1, 0, 3}}, {1/4, 4}, {{{2}, {1, 1}}, {{1, 1}, {2}}}, 
        N])/(3*N^2*(1 + N)^2) - (32*(-12 - 3*N + N^2 + 6*N^3 + 2*N^4)*
       BS[{{1, 0, 1}, {1, 0, 2}, {1, 0, 1}}, {1/4, 4, 1}, 
        {{{2}, {1, 1}}, {{1, 1}, {2}}, {{}, {}}}, N])/(3*N^2*(1 + N)^2) - 
     (16*(68 + 16*N + 27*N^2 + 22*N^3 + 11*N^4)*S[-4, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (32*(-13 + 2*N + 2*N^2)*S[-2, N]^2)/(3*N^2*(1 + N)^2) + 
     B4*((32*(-3 + N)*(4 + N))/(3*N^2*(1 + N)^2) - (64*S[1, N])/3) - 
     (4*(-12 - 88*N - 59*N^2 + 4*N^3 + 11*N^4)*S[1, N]^3)/
      (27*N^3*(1 + N)^3) - (2*(-1 + N)*(2 + N)*S[1, N]^4)/(9*N^2*(1 + N)^2) + 
     z4*((-48*(-3 + N)*(4 + N))/(N^2*(1 + N)^2) + 96*S[1, N]) + 
     S[-3, N]*((8*(288 + 408*N - 844*N^2 - 106*N^3 + 477*N^4 + 277*N^5 + 
          43*N^6 + 9*N^7))/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
       (32*(-8 + 62*N + 63*N^2 + 2*N^3 + N^4)*S[1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     z3*((-227328 - 26624*N + 390656*N^2 - 107436*N^3 - 442072*N^4 - 
         155541*N^5 + 34190*N^6 + 14924*N^7 - 16182*N^8 - 2955*N^9 + 
         1536*N^10)/(36*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
       (7*2^(2 - 2*N)*(192 - 224*N - 1022*N^2 + 931*N^3 + 1142*N^4 - 
          248*N^5 + 44*N^6 + 45*N^7 + 4*N^8)*Binomial[2*N, N])/
        (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3) + 
       (224*(-12 - 3*N + N^2 + 6*N^3 + 2*N^4)*BS[{{1, 0, 1}}, {1/4}, 
          {{{2}, {1, 1}}}, N])/(3*N^2*(1 + N)^2) - 
       (8*(2712 - 912*N - 1052*N^2 - 81*N^3 + 505*N^4 + 645*N^5 + 199*N^6)*
         S[1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     (4*(-1920 + 3864*N + 2560*N^2 - 4370*N^3 - 5930*N^4 - 3234*N^5 + 
        303*N^6 + 3894*N^7 + 452*N^8 - 2146*N^9 - 661*N^10 + 192*N^11 + 
        84*N^12)*S[2, N])/(9*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) + 
     (32*(32 + 8*N - 12*N^2 + 40*N^3 + 10*N^4 + 9*N^5 + 3*N^6)*S[-1, N]*
       S[2, N])/((-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
     (2*(6 + 5*N + 5*N^2)*S[2, N]^2)/(N^2*(1 + N)^2) + 
     z2*((4*(-108 - 456*N - 185*N^2 - 285*N^3 - 296*N^4 - 225*N^5 + 46*N^6 + 
          132*N^7 + 33*N^8))/(9*N^4*(1 + N)^4) - 
       (24*(-1 + N)*(2 + N)*S[-2, N])/(N^2*(1 + N)^2) + 
       (4*(12 + 70*N + 23*N^2 + 8*N^3 + 79*N^4 + 90*N^5 + 30*N^6)*S[1, N])/
        (3*N^3*(1 + N)^3) - (4*(-1 + N)*(2 + N)*S[1, N]^2)/(N^2*(1 + N)^2) - 
       (12*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + 
     S[-2, N]*((-16*(-32 + 336*N + 688*N^2 + 1776*N^3 + 330*N^4 - 835*N^5 + 
          48*N^6 + 554*N^7 + 294*N^8 + 89*N^9 + 16*N^10))/
        (3*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^4*(2 + N)^2) - 
       (32*(32 + 8*N - 12*N^2 + 40*N^3 + 10*N^4 + 9*N^5 + 3*N^6)*S[-1, N])/
        ((-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
       (16*(-768 - 1104*N + 2144*N^2 + 1176*N^3 - 1224*N^4 - 377*N^5 + 
          584*N^6 + 302*N^7 + 32*N^8 + 3*N^9)*S[1, N])/(3*(-2 + N)*(-1 + N)^2*
         N^3*(1 + N)^3*(2 + N)^2) - (32*(-16 + 6*N + 11*N^2 + 10*N^3 + 5*N^4)*
         S[1, N]^2)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
       (32*(2 - 15*N - 12*N^2 + N^3)*S[2, N])/(3*(-1 + N)*N^2*(1 + N)^2)) + 
     S[1, N]^2*((4*(-276 - 878*N - 620*N^2 + 908*N^3 + 2215*N^4 + 2129*N^5 + 
          877*N^6 + 109*N^7))/(27*(-1 + N)*N^3*(1 + N)^4*(2 + N)) - 
       (4*(20 - 20*N + 9*N^2 + 58*N^3 + 29*N^4)*S[2, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     (8*(-1104 + 10192*N + 2740*N^2 - 10864*N^3 + 88*N^4 + 4331*N^5 - 
        1760*N^6 - 1166*N^7 + 36*N^8 + 27*N^9)*S[3, N])/
      (27*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (4*(236 + 148*N + 471*N^2 + 454*N^3 + 131*N^4)*S[4, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (32*(-8 + 74*N + 75*N^2 + 2*N^3 + N^4)*S[-3, 1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (32*(32 + 8*N - 12*N^2 + 40*N^3 + 10*N^4 + 9*N^5 + 3*N^6)*S[-2, -1, N])/
      ((-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - 
     (16*(288 + 552*N - 740*N^2 - 302*N^3 + 471*N^4 + 335*N^5 + 41*N^6 + 
        3*N^7)*S[-2, 1, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (32*(-4 + 24*N + 25*N^2 + 2*N^3 + N^4)*S[-2, 2, N])/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (32*(32 + 8*N - 12*N^2 + 40*N^3 + 10*N^4 + 9*N^5 + 3*N^6)*S[2, -1, N])/
      ((-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - 
     (8*(-384 + 368*N + 1000*N^2 - 672*N^3 - 690*N^4 - 75*N^5 - 322*N^6 - 
        176*N^7 + 4*N^8 + 27*N^9 + 8*N^10)*S[2, 1, N])/
      (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     S[1, N]*((8*(-13824 - 26208*N - 5280*N^2 - 49640*N^3 + 38380*N^4 + 
          248568*N^5 + 109703*N^6 - 195178*N^7 - 48090*N^8 + 164624*N^9 + 
          55082*N^10 - 77079*N^11 - 50522*N^12 + 3454*N^13 + 9807*N^14 + 
          2091*N^15))/(81*(-2 + N)*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) - 
       (2^(2 - 2*N)*(192 - 224*N - 1022*N^2 + 931*N^3 + 1142*N^4 - 248*N^5 + 
          44*N^6 + 45*N^7 + 4*N^8)*Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, 
          {{{1, 1}, {2}}}, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3) + 
       (4*(56 - 428*N - 526*N^2 + 373*N^3 + 387*N^4 - 41*N^5 - 21*N^6 + 
          8*N^7)*S[2, N])/(3*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
       (32*(88 + 14*N + 63*N^2 + 62*N^3 + 13*N^4)*S[3, N])/
        (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
       (64*(-16 + 34*N + 39*N^2 + 10*N^3 + 5*N^4)*S[-2, 1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
       (32*(36 - 12*N - 17*N^2 - 2*N^3 + 9*N^4 + 8*N^5 + 2*N^6)*S[2, 1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
     (16*(-44 - 64*N - 217*N^2 - 218*N^3 - 53*N^4 + 16*N^5 + 4*N^6)*
       S[3, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (64*(-16 + 70*N + 75*N^2 + 10*N^3 + 5*N^4)*S[-2, 1, 1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (16*(62 - 69*N - 40*N^2 - 25*N^3 + 16*N^4 + 8*N^5)*S[2, 1, 1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2))) + 
 CA^2*TF*((-746496 - 4064256*N - 2543616*N^2 + 15952896*N^3 + 22953024*N^4 + 
     31839104*N^5 + 64164904*N^6 + 12645540*N^7 - 83231194*N^8 - 
     48824861*N^9 + 41085852*N^10 + 41147860*N^11 - 3855808*N^12 - 
     18083694*N^13 - 6299252*N^14 + 1803872*N^15 + 1505034*N^16 + 
     242739*N^17)/(2916*(-2 + N)*(-1 + N)^2*N^6*(1 + N)^6*(2 + N)^2) - 
   (2^(1 - 2*N)*(144 - 112*N - 882*N^2 + 359*N^3 + 678*N^4 - 152*N^5 + 
      32*N^6 + 25*N^7 + 4*N^8)*Binomial[2*N, N]*BS[{{1, 0, 1}, {1, 0, 2}}, 
      {1, 4}, {{{}, {}}, {{1, 1}, {2}}}, N])/(3*(-2 + N)*(-1 + N)*N^3*
     (1 + N)^3) - (8*(-1 + N)*(18 + 21*N + 16*N^2 + 4*N^3)*
     BS[{{1, 0, 1}, {1, 0, 3}}, {1/4, 4}, {{{2}, {1, 1}}, {{1, 1}, {2}}}, N])/
    (3*N^2*(1 + N)^2) + (8*(-1 + N)*(18 + 21*N + 16*N^2 + 4*N^3)*
     BS[{{1, 0, 1}, {1, 0, 2}, {1, 0, 1}}, {1/4, 4, 1}, 
      {{{2}, {1, 1}}, {{1, 1}, {2}}, {{}, {}}}, N])/(3*N^2*(1 + N)^2) - 
   (32*(9 + 5*N + 5*N^2)*S[-5, N])/(9*N*(1 + N)) + 
   z4*((96*(-3 + 2*N + 2*N^2))/(N^2*(1 + N)^2) - 96*S[1, N]) + 
   S[-2, N]^2*((16*(-180 - 30*N + 142*N^2 + 160*N^3 + 107*N^4 + 29*N^5))/
      (27*N^2*(1 + N)^2*(2 + N)) - (64*S[1, N])/9) + 
   S[-4, N]*((16*(60 + 94*N + 86*N^2 - 19*N^3 - 11*N^4 + 3*N^5 + 3*N^6))/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (64*S[1, N])/9) + 
   B4*((-8*(-18 + 5*N + 5*N^2))/(3*N^2*(1 + N)^2) + (32*S[1, N])/3) - 
   (16*(48 + 8*N - 60*N^2 + 56*N^3 + 15*N^4 + 17*N^5 + 6*N^6)*S[-1, N]*
     S[2, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
   (8*(-36 - 50*N - 6*N^2 + 62*N^3 + 45*N^4 + 9*N^5)*S[2, N]^2)/
    (9*N^2*(1 + N)^2*(2 + N)) + 
   S[1, N]^3*((-64*(1 + 2*N))/(27*N^2*(1 + N)^2) + (64*S[2, N])/27) + 
   z3*((525312 + 133632*N - 833920*N^2 - 277684*N^3 + 703736*N^4 + 
       673325*N^5 - 183166*N^6 - 264652*N^7 + 6*N^8 + 42963*N^9 + 12672*N^10)/
      (216*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
     (7*2^(1 - 2*N)*(144 - 112*N - 882*N^2 + 359*N^3 + 678*N^4 - 152*N^5 + 
        32*N^6 + 25*N^7 + 4*N^8)*Binomial[2*N, N])/(3*(-2 + N)*(-1 + N)*N^3*
       (1 + N)^3) - (56*(-1 + N)*(18 + 21*N + 16*N^2 + 4*N^3)*
       BS[{{1, 0, 1}}, {1/4}, {{{2}, {1, 1}}}, N])/(3*N^2*(1 + N)^2) - 
     (32*(-2 + N)*(3 + N)*S[-2, N])/(3*N*(1 + N)) + 
     (4*(5184 - 1872*N - 626*N^2 + 1473*N^3 + 637*N^4 + 831*N^5 + 421*N^6)*
       S[1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (80*S[1, N]^2)/3 - 
     (32*(-3 + N + N^2)*S[2, N])/(3*N*(1 + N))) + 
   S[-3, N]*((8*(-2160 - 3348*N + 9036*N^2 + 8767*N^3 - 601*N^4 - 5443*N^5 - 
        4381*N^6 - 1558*N^7 + 860*N^8 + 448*N^9))/(81*(-2 + N)*(-1 + N)*N^3*
       (1 + N)^3*(2 + N)) - (16*(-18 + 19*N + 19*N^2)*S[-2, N])/
      (9*N*(1 + N)) - (16*(-12 - 198*N - 190*N^2 + 21*N^3 + 16*N^4 + 3*N^5)*
       S[1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (64*S[1, N]^2)/9 - 
     (32*(9 + 2*N + 2*N^2)*S[2, N])/(9*N*(1 + N))) - 
   (4*(-3024 + 15288*N + 15732*N^2 - 2942*N^3 - 2578*N^4 + 4823*N^5 + 
      5054*N^6 - 1180*N^7 - 2926*N^8 - 221*N^9 + 270*N^10)*S[3, N])/
    (81*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (4*(-168 + 246*N - 583*N^2 - 1287*N^3 - 419*N^4 + 45*N^5 + 6*N^6)*S[4, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (16*(-54 + 55*N + 55*N^2)*S[5, N])/
    (9*N*(1 + N)) - (16*(-1 + N)*(2 + N)*S[-4, 1, N])/(N*(1 + N)) + 
   (16*(24 - 270*N - 253*N^2 + 39*N^3 + 25*N^4 + 3*N^5)*S[-3, 1, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (64*(-18 + 11*N + 11*N^2)*S[-2, -3, N])/(9*N*(1 + N)) - 
   (16*(48 + 8*N - 60*N^2 + 56*N^3 + 15*N^4 + 17*N^5 + 6*N^6)*S[-2, -1, N])/
    (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
   z2*((-4*(-144 - 390*N + 253*N^2 + 161*N^3 + 148*N^4 + 81*N^5 + 27*N^6))/
      (27*N^3*(1 + N)^3) + (16*S[-3, N])/3 + 
     S[-2, N]*(-64/(3*N*(1 + N)) + (32*S[1, N])/3) - 
     (64*S[2, N])/(3*N*(1 + N)) + 
     S[1, N]*((-16*(36 + 72*N + N^2 + 2*N^3 + N^4))/(27*N^2*(1 + N)^2) + 
       (32*S[2, N])/3) + (16*S[3, N])/3 - (32*S[-2, 1, N])/3) - 
   (16*(-3024 - 2988*N + 8244*N^2 + 3637*N^3 + 551*N^4 - 2185*N^5 - 
      4453*N^6 - 1990*N^7 + 788*N^8 + 448*N^9)*S[-2, 1, N])/
    (81*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (256*(3 - 17*N - 16*N^2 + 2*N^3 + N^4)*S[-2, 2, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (16*(-2 + N)*(3 + N)*S[-2, 3, N])/
    (3*N*(1 + N)) + (16*(-18 + 17*N + 17*N^2)*S[2, -3, N])/(9*N*(1 + N)) + 
   (16*(48 + 8*N - 60*N^2 + 56*N^3 + 15*N^4 + 17*N^5 + 6*N^6)*S[2, -1, N])/
    (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
   S[2, N]*((5184 + 5904*N - 35688*N^2 - 21088*N^3 + 167318*N^4 + 16689*N^5 - 
       113901*N^6 + 69996*N^7 + 83580*N^8 - 35867*N^9 - 26849*N^10 + 
       5838*N^11 + 3300*N^12)/(81*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*
       (2 + N)) - (16*(-108 + 175*N + 175*N^2)*S[3, N])/(27*N*(1 + N)) - 
     (64*(-3 + N + N^2)*S[-2, 1, N])/(3*N*(1 + N)) - (80*S[2, 1, N])/9) + 
   S[1, N]^2*((864 + 1512*N + 1120*N^2 + 560*N^3 - 4481*N^4 - 4325*N^5 - 
       697*N^6 + 717*N^7 + 266*N^8)/(27*(-1 + N)*N^4*(1 + N)^3*(2 + N)) + 
     (4*(-24 + 102*N + 89*N^2 - 21*N^3 - 5*N^4 + 3*N^5)*S[2, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (272*S[3, N])/9 - 
     (128*S[-2, 1, N])/9 - (32*S[2, 1, N])/9) - 
   (2*(2496 - 864*N - 3976*N^2 - 3580*N^3 + 1294*N^4 + 4733*N^5 + 106*N^6 - 
      1822*N^7 - 238*N^8 + 309*N^9 + 102*N^10)*S[2, 1, N])/
    (9*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   S[-2, N]*((16*(-864 + 792*N + 300*N^2 + 26122*N^3 + 55887*N^4 - 1540*N^5 - 
        51705*N^6 - 7266*N^7 + 25836*N^8 + 8147*N^9 - 2940*N^10 - 983*N^11 + 
        54*N^12))/(81*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
     (16*(48 + 8*N - 60*N^2 + 56*N^3 + 15*N^4 + 17*N^5 + 6*N^6)*S[-1, N])/
      (3*(-2 + N)*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
     (16*(7776 + 6984*N - 18612*N^2 - 12098*N^3 - 237*N^4 + 6398*N^5 + 
        9270*N^6 - 1560*N^7 - 7857*N^8 - 2116*N^9 + 1236*N^10 + 448*N^11)*
       S[1, N])/(81*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (16*(-48 + 58*N + 49*N^2 - 13*N^3 - N^4 + 3*N^5)*S[1, N]^2)/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (128*S[1, N]^3)/27 + 
     (16*(-36 - 26*N - 84*N^2 - 73*N^3 - 9*N^4 + 9*N^5 + 3*N^6)*S[2, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (320*S[3, N])/27 + 
     (64*S[-2, 1, N])/9 + (64*(-9 + 2*N + 2*N^2)*S[2, 1, N])/(9*N*(1 + N))) + 
   (16*(-54 + 77*N + 77*N^2)*S[2, 3, N])/(9*N*(1 + N)) - 
   (8*(36 - 42*N - 632*N^2 - 900*N^3 - 259*N^4 + 60*N^5 + 9*N^6)*S[3, 1, N])/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 96*S[4, 1, N] + 
   (128*S[-3, 1, 1, N])/9 - (32*(-18 + 13*N + 13*N^2)*S[-2, 1, -2, N])/
    (9*N*(1 + N)) + (32*(-72 + 274*N + 259*N^2 - 25*N^3 - 7*N^4 + 3*N^5)*
     S[-2, 1, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (128*S[-2, 2, 1, N])/9 - (32*(-18 + 5*N + 5*N^2)*S[2, 1, -2, N])/
    (9*N*(1 + N)) - (16*(-36 + 26*N + 24*N^2 + 8*N^3 + 25*N^4 + 20*N^5 + 
      5*N^6)*S[2, 1, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[1, N]*((2*(77760 + 388800*N + 281664*N^2 + 697824*N^3 + 2185524*N^4 - 
        895688*N^5 - 7109812*N^6 - 4959567*N^7 + 2278519*N^8 + 3874583*N^9 + 
        1065225*N^10 - 433033*N^11 - 365351*N^12 - 92283*N^13 + 11831*N^14 + 
        8020*N^15))/(729*(-2 + N)*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) + 
     (2^(1 - 2*N)*(144 - 112*N - 882*N^2 + 359*N^3 + 678*N^4 - 152*N^5 + 
        32*N^6 + 25*N^7 + 4*N^8)*Binomial[2*N, N]*BS[{{1, 0, 2}}, {4}, 
        {{{1, 1}, {2}}}, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^3) + 
     (4*(-1512 - 648*N - 252*N^2 - 335*N^3 - 5207*N^4 - 4079*N^5 + 6007*N^6 + 
        6898*N^7 + 1720*N^8)*S[2, N])/(81*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (16*S[2, N]^2)/9 - (16*(108 - 216*N + 35*N^2 + 426*N^3 + 233*N^4 + 
        96*N^5 + 38*N^6)*S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     (592*S[4, N])/9 - (128*S[-3, 1, N])/9 - 
     (32*(-60 + 154*N + 142*N^2 - 19*N^3 - 4*N^4 + 3*N^5)*S[-2, 1, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (128*S[-2, 2, N])/9 + 
     (8*(-132 + 10*N - 64*N^2 - 76*N^3 + 43*N^4 + 60*N^5 + 15*N^6)*
       S[2, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (832*S[3, 1, N])/9 + 
     (256*S[-2, 1, 1, N])/9 + (32*S[2, 1, 1, N])/3) + 16*S[2, 2, 1, N] + 
   (416*S[3, 1, 1, N])/3 - (256*S[-2, 1, 1, 1, N])/9 - 
   (160*S[2, 1, 1, 1, N])/9));


==> anc/Xspace-expansion.m <==
(*                                                                                     
      Xspace-expansions.m                                                                       
                                                                                     
-------------------------------------------------------------------------------------
                                                                                     
 "The Unpolarized and Polarized Single-Mass Three-Loop Heavy                         
  Flavor Operator Matrix Elements $A_{gg,Q}$ and $\Delta A_{gg,Q}$"                   
                                                                                     
  Authors: J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas,                    
           A.~Goedicke, A.~von~Manteuffel, C.~Schneider, and K.~Sch\"onwald          
                                                                                     
  DESY 15-112                                                                        
                                                                                     
  Any use of the code AGG requires to cite the above reference.                      
                                                                                     
-------------------------------------------------------------------------------------
-------------------------------------------------------------------------------------
                                                                                     
  The x-space contributions to the regular parts of aggQ3 and \Delta aggQ3 expanded
  around x=0 and x=1 (y=1-x=0) to 50 terms.                               
  Delta and plus-contributions are identical in the unpolarized and polarized case
  and can be found in Xspace.m.  
                                                                                     
  B4 = -4*z2*ln2^2+2/3*ln2^4-13/2*z4+16*li4fhalf                                      
  We use HarmonicSums notation. To interprete the expressions directly               
  one needs to use the mathematica package HarmonicSums.                             
                                                                                     
-------------------------------------------------------------------------------------*)


aggQ3regX0 = ( CF^2*TF*(-8584/15 + 10048/(5*x) + B4*(1856/15 - 640/x + (2432*x)/15) - 
   (160*z5)/3 + z4*(-9188/15 + 51104/(9*x) + 368*x^2 + 
     x*(-364/15 - (1744*H[0, x])/3) - (976*H[0, x])/3) - (1036*H[0, x])/3 + 
   56*H[0, x]^2 - (2*H[0, x]^3)/3 + (4*H[0, x]^4)/9 + (2*H[0, x]^5)/15 + 
   x^3*(-21388369/182250 - (4522*H[0, x])/2025 + (7696*H[0, x]^2)/405 - 
     (128*H[0, x]^3)/81) + x^4*(6048352/826875 + (373*H[0, x])/2625 - 
     (16753*H[0, x]^2)/8100 - (98*H[0, x]^3)/405) + 
   x^5*(7278823963/3125587500 + (14916523*H[0, x])/14883750 + 
     (722549*H[0, x]^2)/283500 - (22*H[0, x]^3)/135) + 
   x^6*(109336865048101/7942117837500 - (2531360786*H[0, x])/573024375 - 
     (888*H[0, x]^2)/875 - (1024*H[0, x]^3)/14175) + 
   x^7*(344076284388075937/45098521928460000 - (84308741653*H[0, x])/
      125148523500 + (841609*H[0, x]^2)/694575 - (1144*H[0, x]^3)/19845) + 
   x^8*(77026452844387134871/7143605873468064000 - (14887882585267*H[0, x])/
      3964705224480 - (261327137*H[0, x]^2)/440082720 - 
     (841*H[0, x]^3)/23814) + 
   x^9*(6267240191632343021207/884786613185258784000 - 
     (37368613782449*H[0, x])/48142849154400 + (690493151*H[0, x]^2)/
      943034400 - (1517*H[0, x]^3)/51030) + 
   x^10*(7246406369690252455319137/849615686987771841637500 - 
     (11629398391456397*H[0, x])/3892979796205500 - 
     (1180605464*H[0, x]^2)/3010132125 - (4232*H[0, x]^3)/200475) + 
   x^11*(545998958219853963377291/89007357684433240552500 - 
     (1749336469195052*H[0, x])/2548974866563125 + (14142176*H[0, x]^2)/
      28667925 - (896*H[0, x]^3)/49005) + 
   x^12*(38270553103919740193270346959/5484448245210792661704700800 - 
     (123054607905746757577*H[0, x])/51216042198879558000 - 
     (68590679*H[0, x]^2)/245270025 - (8978*H[0, x]^3)/637065) + 
   x^13*(6029145062129597509076104011391/1134283614350413936852563120000 - 
     (7095817670610262931*H[0, x])/12105609974280622800 + 
     (5622901201*H[0, x]^2)/15826605795 - (13114*H[0, x]^3)/1054053) + 
   x^14*(150218507216284273910926540911761/25564346611306677743457388500000 - 
     (5647957573907965156019*H[0, x])/2864765087663567838750 - 
     (179875978636*H[0, x]^2)/856075495275 - (33856*H[0, x]^3)/3353805) + 
   x^15*(26799506885869449708866796328682837/
      5752405484978974175852217720000000 - (1594429683900791646641*H[0, x])/
      3175468229039406300000 + (352977399589*H[0, x]^2)/1317039223500 - 
     (2332*H[0, x]^3)/257985) + 
   x^16*(29904984817271064134741241923542143960637/
      5907879822402608653253315947201920000000 - 
     (19276112525902286759735449*H[0, x])/11689225297575164539200000 - 
     (212413364909*H[0, x]^2)/1295173152000 - (14641*H[0, x]^3)/1927800) + 
   x^17*(1318103022028655527930521474351284484383/
      318837958669347133667639273341056000000 - 
     (570308782502868270581565239*H[0, x])/1311531078387933461298240000 + 
     (91227628112333*H[0, x]^2)/435955282963200 - (6439*H[0, x]^3)/936360) + 
   x^18*(1944902187765456231035363928542855247841/
      438117516421540391709372180064183200000 - 
     (17020898733010114827771013*H[0, x])/12135920692875358326948000 - 
     (434316943*H[0, x]^2)/3295753110 - (23716*H[0, x]^3)/4002939) + 
   x^19*(119672208120860803115581049984829014307238117/
      32260380640159298121836064070772394469500000 - 
     (118007067979486345919291401*H[0, x])/309638726916495108218336250 + 
     (6068757865264*H[0, x]^2)/36162650999475 - (121088*H[0, x]^3)/
      22369365) + x^20*(21450634917775456826196998062336843241808120179/
      5431551668565382481166647127209783539440000000 - 
     (7380099482496252422464803682639*H[0, x])/
      6099518639399757755303320200000 - (296829702576581*H[0, x]^2)/
      2739852616901400 - (72962*H[0, x]^3)/15351525) + 
   x^21*(124362650466389650346180576421412382765489506999877/
      37002302806531442748145647589718565894447120000000 - 
     (8776908576310186222121705186023*H[0, x])/
      25986748103353623796886075400000 + (40390192786309*H[0, x]^2)/
      293746381929000 - (18146*H[0, x]^3)/4147605) + 
   x^22*(25298880354085359444124511747602726337666779825151743/
      7117420331409123899364428250628115119130213566875000 - 
     (354814683323383931300267843982361*H[0, x])/
      335821255849140437931488211403125 - (133079052005576*H[0, x]^2)/
      1466799367658625 - (215296*H[0, x]^3)/55228635) + 
   x^23*(51060457278284130526357921051991280593000793861251971/
      16629909091800365682324505372896167389459800588000000 - 
     (9605513787865332439629698995600123*H[0, x])/
      31778285696352946583688255890490000 + (515752170010061*H[0, x]^2)/
      4498184727486450 - (43688*H[0, x]^3)/12097701) + 
   x^24*(426747944999738483413629433513269975468288215744160229541/
      132115573488145082969148248279140341206733384811200000000 - 
     (7233295416258128516324374193478751367*H[0, x])/
      7758854170018641503549859879756000000 - (142322811000919*H[0, x]^2)/
      1844778425490000 - (76729*H[0, x]^3)/23566950) + 
   x^25*(2013648585792789664489479815322784212111460305195717242449/
      712797461704814380446195094470460734178620831096000000000 - 
     (8158163781919708747320323958595278337*H[0, x])/
      29900722591969072987988590445700000000 + (22026856233157*H[0, x]^2)/
      227020429350000 - (18361*H[0, x]^3)/6054750) + 
   x^26*(1397137426640690911449698573299755966661603835749117497452587/
      472151350118056927666708815690752719537743500439847500000000 - 
     (282667256273563237999936849185473853683*H[0, x])/
      340555656465085095526398822734568750000 - 
     (496550199049228133*H[0, x]^2)/7472556334024031250 - 
     (212552*H[0, x]^3)/77000625) + 
   x^27*(6207821495250825658070860654582621970059439315344752876520451/
      2373727499327902849954388039384813537455564035293707174218750 - 
     (363369854363880345618867851660496305591*H[0, x])/
      1464466721812698884648861846581994390625 + (4185891237196688*H[0, x]^2)/
      50349844817488125 - (501248*H[0, x]^3)/194041575) + 
   x^28*(894957687745103299987748706064649474989898073290556112530005942573/
      327891546325573102740659537316770947551173571619455558125404800000 - 
     (330407060766830864917435484797119858671183*H[0, x])/
      443622968381441990638706493728581569432000 - 
     (84393825510233838931*H[0, x]^2)/1458492165725948753400 - 
     (287282*H[0, x]^3)/121201353) + 
   x^29*(89916441125524671300964396471476162432218518026367676878127119643/
      36941938008708702328978735750529749335602306048812009268208000000 - 
     (102164484200682139815696948440899969264457*H[0, x])/
      449827485421741878619667423710799493480000 + 
     (67609258727934949*H[0, x]^2)/938978195272561080 - 
     (111518*H[0, x]^3)/50068935) + 
   x^30*
    (4721519055463609079851120801477576273473262284402745149752000186984609/
      1864407151234498832791099825226597516415645617702673471664860900000000 \
- (9958807895668496295411684018157120367094457*H[0, x])/
      14799318385661997736703769128789859709125000 - 
     (9425008080271200454*H[0, x]^2)/185296044321726463125 - 
     (760384*H[0, x]^3)/369556425) + 
   x^31*
    (2676440837104334247086276837168133896760170288879263696168193386700711/
      1175966891204242253953474187625553662685857334777790123385052800000000 \
- (1951986038458232220806897069398055862210260147*H[0, x])/
      9335984445863131107910537456116532381188000000 + 
     (85493643457716095821*H[0, x]^2)/1358229132762211710000 - 
     (21902*H[0, x]^3)/11286945) + 
   x^32*
    (162376102498223982131319640639244457589791948061071151840080629252247013/
      68753779212151856387402095082702227209133548282767502274867015680000000 \
- (12165745638707211468664599207892707802241593237*H[0, x])/
      19888734774466481695894988731284987209241600000 - 
     (16987698561036919819*H[0, x]^2)/376824949542698342400 - 
     (247009*H[0, x]^3)/137000160) + 
   x^33*
    (922508415075663430276430503294461137833381837152126618689067614652005407\
1/4316908046302625352566535080285268958279170915586646547462540791808000000 - 
     (18346827133309145763583526027826774430741327*H[0, x])/
      94841091491144512995852681187053234938880000 + 
     (317196270219230137*H[0, x]^2)/5717476602777139200 - 
     (281957*H[0, x]^3)/165284064) + 
   x^34*(16295841488357494316562978490191725079395542522240655533538424931115\
75635860557/73659275585801782727080292547667960341340784113409657814979643516\
1677760000000 - (20794047088812858450310287493721445720255938761193*H[0, x])/
      37196074345149298790682415466828121481689223200000 - 
     (6233096284436758991*H[0, x]^2)/154878014706430415400 - 
     (157922*H[0, x]^3)/99137115) + 
   x^35*(80187839729863612015663056022544023492971027514708203457117993222937\
61267019/
      39818572328541173492969885785567654306714860753246387528800644613313000\
00000 - (13393496481122759006009542134284877230598498922573*H[0, x])/
      74497819356051862634747451432141550126678699875000 + 
     (2594003775976180418996*H[0, x]^2)/52667324887385570236875 - 
     (19072*H[0, x]^3)/12617451) + 
   x^36*(45216018626461188554056411251217043452626629778239187903594597036163\
652063835237449/2173244495410361332436180835915994853465097928235066276146809\
8073315293097600000000 - 
     (51580255641570238376745247552590781956021485818446719*H[0, x])/
      100469273043002306639477161880078298446777297748000000 - 
     (182693779976763873173*H[0, x]^2)/5052512774806718130000 - 
     (796322*H[0, x]^3)/561712725) + 
   x^37*(14508087520576889949105640597863273143068634090060527101326617253067\
5794826629849297/761977490097972518363448194784739106683212659141460500588171\
56424060695891584000000 - 
     (435876860324493811656007584090351436208736058698797*H[0, x])/
      2598355926218656406803990510890977132269242257760000 + 
     (101281378625124727*H[0, x]^2)/2301412198549136400 - 
     (895114*H[0, x]^3)/663670665) + 
   x^38*(53167955513423673153763398463699165795681015239437872194475374679186\
34569559638379767/27077736795886920515268564774548770552215155185273334998250\
35647369584380708888200000 - 
     (28107982790061751679905251710650059084653884533552817*H[0, x])/
      59358557088854485927173214082216860302128115197753625 - 
     (10581873061604242510808*H[0, x]^2)/323861868546867470485575 - 
     (1982464*H[0, x]^3)/1561206231) + 
   x^39*(22120354264589372850750548688613155096598075772167967538576890434493\
8509638548717449253/122519172951198300868031264741267475985764551873247311422\
538198309458320297862944000000 - 
     (93754658920103201151780474109681025256230422304674379*H[0, x])/
      596846313422540381460656180268565925604346858151880000 + 
     (20907892157217504343*H[0, x]^2)/528637886945949350700 - 
     (1107064*H[0, x]^3)/914219865) + 
   x^40*(28616125393143200331426907245113046891740438580569718388662294312789\
46679467024686791388254351/15394340098619721246194719139165212265646979779172\
86658873032219723834226912403355302400000000 - 
     (541109922388089326212061691675039775878368937626505152157863*H[0, x])/
      1234058640446718322793001303769769620724367214955601456000000 - 
     (1505552882608267328768767*H[0, x]^2)/50731290028411265702520000 - 
     (609961*H[0, x]^3)/533186550) + 
   x^41*(14635891939254328954240879221020971837544833838128938832113995404163\
2641321682575268878957030527/852630380549867718846258391620080265309605529172\
78490913371275748563941304604515661222400000000 - 
     (9423440906336680435353895675404803903134973171104064423743*H[0, x])/
      63858170563200343310946009867415671337455577006914288000000 + 
     (9929100894773800425228707*H[0, x]^2)/277892451046317580953480000 - 
     (9031*H[0, x]^3)/8260434) + 
   x^42*(90002471585230891928505483135516135466228884858650107805449548562644\
6025761561109027583239424887099/510001436011736438438854065006083831902811428\
739961313542019125889006599478481460650303351520000000 - 
     (154393430614335686825240539275641414677697921785954083485463413*
       H[0, x])/
      378900060355353117022623989072940857793117511586388168562200000 - 
     (35048623916402523823631*H[0, x]^2)/1294251534824472022698900 - 
     (1486088*H[0, x]^3)/1434456135) + 
   x^43*(23138067493070340190846289498788400869774206418589194307538986825735\
35150724024329676173849238287/14143449767445552027531541554167310769818820696\
17739805964909982091346866518068309613001203500000 - 
     (1899211989660890674919912365770600500405104336114958641919177*H[0, x])/
      13660040285676983563391855703620505010376873702771463698926875 + 
     (10532277058173263466439876*H[0, x]^2)/324754542131474684183429475 - 
     (3283328*H[0, x]^3)/3309745131) + 
   x^44*(33909224027443328325284908828525996991305647433808707284577016300517\
78984338633251874353816608906689/20188219866494440123877641978681744562047276\
62033028276412710268248549217028531524706071975040000000 - 
     (138600836346367439221850209230335409990320044839976765285462031*
       H[0, x])/
      364831296710058815448462772809972908223817144802956041760800000 - 
     (696816194253085933530957251*H[0, x]^2)/28080518179563330183609706800 - 
     (1793618*H[0, x]^3)/1902815145) + 
   x^45*(94962545422409650311678160632508270833455312754100255030230383886131\
017759892914251407754440905354391377/6077396720827051884784994621313265561675\
7278400296243225249776374594779278822165769089414852969600000000 - 
     (1266006057627686688215223355592235666426150340957855311267324670369*
       H[0, x])/
      9639054970298771380203879749949257475336169789615495690786476000000 + 
     (679672870288108740984255739*H[0, x]^2)/22989508239082460639167890000 - 
     (394418*H[0, x]^3)/436193505) + 
   x^46*(17857167377345735758447537854707544411911078132230723734467033061765\
78682196849651303632256932051636991/11144332042549963096894374297107411841757\
05799904009538386561086650229068702974528894177021728350000000 - 
     (80607054283831641669283460726659609992712115694345077717586893*H[0, x])/
      226899456418103892800210937634904036207478029621616370217437500 - 
     (163001843415560236810306*H[0, x]^2)/7140873101386693324280625 - 
     (4293184*H[0, x]^3)/4984409925) + 
   x^47*(11815155878840827969607872136092575058266042260499199632315649605072\
071473545904200059194032598576604131/7900843619122290335629897144777564435691\
468458848089171807215569194351269565599892389155343270080000000 - 
     (2731580090556867970115423233488268624135083541653571519537091623469*
       H[0, x])/
      21962459229494443863143888969118479542865228070388631090604903600000 + 
     (9921042345416605397590961671*H[0, x]^2)/
      366669032673778373419283403000 - (391684*H[0, x]^3)/473267205) + 
   x^48*(18317047772647497838628828004226134587370269907141116734346384382590\
373769400218752693600884339244675421141/1195761765409562076813662902829778726\
0028075672396454123258280481627290867524813304961284427699746816000000 - 
     (33251011589857195781453671739852191305161448559370710518870375454631*
       H[0, x])/
      99817785715499385441767008416167466444094717722809778405995619840000 - 
     (836079440931543224721719731*H[0, x]^2)/39678194840061041374840329600 - 
     (1274641*H[0, x]^3)/1613223864) + 
   x^49*(25914238538150703062072290576044461613876217886821653620679880039564\
60295057419245517745761935133198193647/18073597275877997607650172784292555004\
93182387007539232650051501358874835388684158581469035377100800000000 - 
     (201956506038136510636892636511357157215467297712418808134104554327*
       H[0, x])/
      1710916523724605774480975893388833534135688310243556201404096000000 + 
     (125488932606161162960188949*H[0, x]^2)/5049402475725933550177680000 - 
     (1390037*H[0, x]^3)/1828121400) + 
   x^50*(10376506723940337484502112527692271044369110320322994446613302900113\
3881153849298244235900154472857403503498363/707215426234773744273330372702938\
51374687745751534321389897407738243422397713736139141379602854576920000000000 \
- (3958374042567907461645380448997386468198978114125528132257375463418221*
       H[0, x])/1264048308056458807974068517578333814753652361569957709385692\
6850000000 - (110385305820224763190813324993*H[0, x]^2)/
      5656640125848639402053103525000 - (1503076*H[0, x]^3)/2066360625) + 
   x^2*(7985081/3645 - (177664*H[0, x])/243 + (5456*H[0, x]^2)/81 + 
     (304*H[0, x]^3)/81 - (16*H[0, x]^4)/27) + 
   x*(1763576/1215 - (4384*z5)/3 - (325556*H[0, x])/405 - 
     (1000*H[0, x]^2)/27 - (98*H[0, x]^3)/27 + (4*H[0, x]^4)/9 + 
     (2*H[0, x]^5)/15) + z3*(3652/15 - 280016/(45*x) - (512*x^3)/27 - 
     (154*x^4)/135 - (1474*x^5)/675 - (512*x^6)/675 - (5368*x^7)/6615 - 
     (3509*x^8)/7938 - (7289*x^9)/17010 - (18952*x^10)/66825 - 
     (65408*x^11)/245025 - (41674*x^12)/212355 - (5846*x^13)/31941 - 
     (160448*x^14)/1117935 - (57452*x^15)/429975 - (10043*x^16)/91800 - 
     (5617*x^17)/55080 - (114884*x^18)/1334313 - (599936*x^19)/7456455 - 
     (2674*x^20)/38475 - (40934*x^21)/628425 - (1054208*x^22)/18409545 - 
     (651256*x^23)/12097701 - (376997*x^24)/7855650 - 
     (456617*x^25)/10091250 - (1047112*x^26)/25666875 - 
     (2494976*x^27)/64680525 - (1418218*x^28)/40400451 - 
     (1666258*x^29)/50068935 - (537152*x^30)/17597925 - 
     (545686*x^31)/18811575 - (1223117*x^32)/45666720 - 
     (1405553*x^33)/55094688 - (111838*x^34)/4720815 - (38144*x^35)/1686825 - 
     (3951322*x^36)/187237575 - (4464898*x^37)/221223555 - 
     (518144*x^38)/27389583 - (5523448*x^39)/304739955 - 
     (3031061*x^40)/177728850 - (3380057*x^41)/206510850 - 
     (7389064*x^42)/478152045 - (1489792*x^43)/100295307 - 
     (1274662*x^44)/90610245 - (9844594*x^45)/726989175 - 
     (21366464*x^46)/1661469975 - (5866604*x^47)/473267205 - 
     (906587*x^48)/76820184 - (6940769*x^49)/609373800 - 
     (7485956*x^50)/688786875 + (416*H[0, x])/3 - 40*H[0, x]^2 + 
     x^2*(19456/135 + (448*H[0, x])/9) + x*(-188/9 - (3536*H[0, x])/15 + 
       (8*H[0, x]^2)/3)) + z2*(-164/3 - 10096/(9*x) + (-80 - 208*x)*z3 + 
     x^4*(-94427/4050 - (14*H[0, x])/135) + 
     x^50*(-17752858358012316260461611702631/
        18855467086162131340177011750000 + (71108*H[0, x])/32799375) + 
     x^49*(-15195378589752043354637590159/14928668189102760061394880000 + 
       (1385329*H[0, x])/609373800) + 
     x^48*(-7714951905367491456221172683/7842278509565005824674323968 + 
       (1265609*H[0, x])/537741288) + 
     x^47*(-260762629719837687595847815073/244446021782518915612855602000 + 
       (1170724*H[0, x])/473267205) + 
     x^46*(-37637780826061937959982069/36544468224743665836024375 + 
       (4260032*H[0, x])/1661469975) + 
     x^45*(-10303442947559906874146481131/9195803295632984255667156000 + 
       (1964162*H[0, x])/726989175) + 
     x^44*(-101141118036814047195235510547/93601727265211100612032356000 + 
       (592822*H[0, x])/211423905) + 
     x^43*(-54730708771324043084007356/46393506018782097740489925 + 
       (3268864*H[0, x])/1103248377) + 
     x^42*(-1279509560246847939953746487/1125998835297290659748043000 + 
       (210328*H[0, x])/68307435) + 
     x^41*(-15381775551744990229332577/12350775602058559153488000 + 
       (674041*H[0, x])/206510850) + 
     x^40*(-21452081343026882507209889/17905161186498093777360000 + 
       (603713*H[0, x])/177728850) + 
     x^39*(-6970904435734031298773/5286378869459493507000 + 
       (1101128*H[0, x])/304739955) + 
     x^38*(-136760142857097359892176/107953956182289156828525 + 
       (653312*H[0, x])/173467359) + 
     x^37*(-11877144270455850203/8478887047286292000 + 
       (889778*H[0, x])/221223555) + 
     x^36*(-17458920204576213256853/12992175706645846620000 + 
       (112318*H[0, x])/26748225) + 
     x^35*(-5243942332870092744323/3511154992492371349125 + 
       (1420864*H[0, x])/315436275) + 
     x^34*(-22961608856070538757009/16050994251393697596000 + 
       (155674*H[0, x])/33045705) + 
     x^33*(-138272177933889406783/86476833617004230400 + 
       (279841*H[0, x])/55094688) + 
     x^32*(-120035886752179130251/78505197821395488000 + 
       (81011*H[0, x])/15222240) + 
     x^31*(-2013766735221879823/1170887183415699750 + 
       (108578*H[0, x])/18811575) + 
     x^30*(-912634365680530344538/555888132965179389375 + 
       (746432*H[0, x])/123185475) + 
     x^29*(-12473917117204243009/6706987109089722000 + 
       (331298*H[0, x])/50068935) + 
     x^28*(-5169077603259653050547/2916984331451897506800 + 
       (40174*H[0, x])/5771493) + 
     x^27*(-1732135996414300304/855947361897298125 + 
       (495616*H[0, x])/64680525) + 
     x^26*(-9586391625813783619/4981704222682687500 + 
       (69112*H[0, x])/8555625) + x^25*(-6847309622222371/3087477839160000 + 
       (90601*H[0, x])/10091250) + x^24*(-475134682492667/225769984440000 + 
       (74513*H[0, x])/7855650) + x^23*(-1050094636475537/428398545474900 + 
       (129032*H[0, x])/12097701) + 
     x^22*(-7943585750474312/3422531857870125 + (29696*H[0, x])/2629935) + 
     x^21*(-1250580032397937/456938816334000 + (89042*H[0, x])/6912675) + 
     x^20*(-3373539725312021/1304691722334000 + (23302*H[0, x])/1705725) + 
     x^19*(-22376153988866/7232530199895 + (118336*H[0, x])/7456455) + 
     x^18*(-43576210543/14940747432 + (22484*H[0, x])/1334313) + 
     x^17*(-96768945313661/27247205185200 + (18769*H[0, x])/936360) + 
     x^16*(-5680445502833/1699914762000 + (13673*H[0, x])/642600) + 
     x^15*(-798241627/191988225 + (11236*H[0, x])/429975) + 
     x^14*(-101349889052/25941681675 + (1472*H[0, x])/53235) + 
     x^13*(-632490868417/126612846360 + (12482*H[0, x])/351351) + 
     x^12*(-71846807117/15304849560 + (7906*H[0, x])/212355) + 
     x^11*(-9810085936/1576735875 + (12544*H[0, x])/245025) + 
     x^10*(-35316988711/6020264250 + (3496*H[0, x])/66825) + 
     x^8*(-285945089/36673560 + (29*H[0, x])/378) + 
     x^9*(-1927293037/235758600 + (1369*H[0, x])/17010) + 
     x^6*(-1920848/165375 + (512*H[0, x])/4725) + 
     x^7*(-8159614/694575 + (968*H[0, x])/6615) + 
     x^5*(-38657/1890 + (242*H[0, x])/675) - (58*H[0, x])/3 + 
     (8*H[0, x]^2)/3 + (4*H[0, x]^3)/9 + x^3*(-32792/405 + (64*H[0, x])/27) + 
     x^2*(7232/27 - (320*H[0, x])/9 - (32*H[0, x]^2)/3) + 
     x*(-7816/27 - (2798*H[0, x])/9 - (200*H[0, x]^2)/3 + 
       (4*H[0, x]^3)/9))) + 
 CA^2*TF*(3155024/3645 + B4*(928/15 - 352/(3*x) + (32*x)/5 + (32*x^2)/3) - 
   (1184*z5)/3 + (-4849484/3645 - (11488*H[0, x])/81)/x + 
   z4*(-26012/45 + 11056/(9*x) - (352*x^2)/3 - (20*x^3)/9 + (485*x^4)/3 - 
     (919*x^5)/45 + (1556*x^6)/3 - (3128*x^7)/63 + (43585*x^8)/42 - 
     (1613*x^9)/18 + (5152*x^10)/3 - (69428*x^11)/495 + (84385*x^12)/33 - 
     (23585*x^13)/117 + (971060*x^14)/273 - (86176*x^15)/315 + 
     (56603*x^16)/12 - (218017*x^17)/612 + (307880*x^18)/51 - 
     (76876*x^19)/171 + (428459*x^20)/57 - (174373*x^21)/315 + 
     (2115220*x^22)/231 - (1521560*x^23)/2277 + (1512035*x^24)/138 - 
     (357103*x^25)/450 + (2518768*x^26)/195 - (326276*x^27)/351 + 
     (947315*x^28)/63 - (1966267*x^29)/1827 + (1506556*x^30)/87 - 
     (1720816*x^31)/1395 + (14699005*x^32)/744 - (1110035*x^33)/792 + 
     (12542120*x^34)/561 - (8462108*x^35)/5355 + (175817*x^36)/7 - 
     (196421*x^37)/111 + (59129420*x^38)/2109 - (4378328*x^39)/2223 + 
     (2427103*x^40)/78 - (8045029*x^41)/3690 + (29581120*x^42)/861 - 
     (6505820*x^43)/2709 + (53576755*x^44)/1419 - (434537*x^45)/165 + 
     (950284*x^46)/23 - (27982784*x^47)/9729 + (25400695*x^48)/564 - 
     (5520539*x^49)/1764 + (35953768*x^50)/735 + 
     x*(5224/45 - (452*H[0, x])/3) - 92*H[0, x]) - (42476*H[0, x])/81 + 
   (4684*H[0, x]^2)/81 - (1672*H[0, x]^3)/81 - (40*H[0, x]^4)/27 + 
   x^2*(3548009/3645 - (23416*H[0, x])/81 + (359*H[0, x]^2)/27) + 
   x^3*(-70711739/1215000 + (5276231*H[0, x])/60750 - (4661*H[0, x]^2)/675 - 
     (388*H[0, x]^3)/135) + x^5*(-5595169144469/23337720000 + 
     (26033665849*H[0, x])/92610000 - (22755407*H[0, x]^2)/330750 + 
     (75413*H[0, x]^3)/28350) + 
   x^7*(-95709627179291484763/135295565785380000 + (341760433906291*H[0, x])/
      750891141000 - (44150453*H[0, x]^2)/416745 + (11036*H[0, x]^3)/2835) + 
   x^9*(-545265660501282753941902151/389306109801513864960000 + 
     (42312358340532740651*H[0, x])/63548560883808000 - 
     (59854234639*H[0, x]^2)/432224100 + (683519*H[0, x]^3)/149688) + 
   x^11*(-12610852415972488176165143633137/5442977937118461526266480000 + 
     (430492420734576171374833*H[0, x])/467624733120204660000 - 
     (30718622785447*H[0, x]^2)/182614682250 + (336724754*H[0, x]^3)/
      66891825) + x^13*(-783890248317392972227707150795947/
      226856722870082787370512624000 + (6215830925031923772093161*H[0, x])/
      5084356189197861576000 - (744382114961399*H[0, x]^2)/3798385390800 + 
     (56861843*H[0, x]^3)/10540530) + 
   x^15*(-44679024692666966111567867893261627179877/
      9277910996585462973877645655145000000 + 
     (902425984080369020452636142767*H[0, x])/573622931830136432844600000 - 
     (82101416918436599*H[0, x]^2)/369429502191750 + 
     (196058686*H[0, x]^3)/34459425) + 
   x^17*(-30722894073825499902053776340493166790031187450129/
      4802671475658392003098066421021446898688000000 + 
     (23164937400641519577983179221769499*H[0, x])/
      11738357449345932470791165440000 - (21617294833533149*H[0, x]^2)/
      87403372477200 + (1269343919017*H[0, x]^3)/213703570080) + 
   x^19*(-162723032165555831047401906963034862305489337761/
      19845869706173146226459881587397254432000000 + 
     (129317069232319187372026560229954319*H[0, x])/
      53353870389376231855384844640000 - (235839254900979735077*H[0, x]^2)/
      868771527611387400 + (45957950257*H[0, x]^3)/7463911455) + 
   x^21*(-2563511181039409545829759285373974290841042703112190779907/
      250776940220799097985099102264719293921966281280000000 + 
     (1229850851564428967664849964046940840089*H[0, x])/
      420533468062409169030473871760800000 - 
     (665546914340929718877421*H[0, x]^2)/2257586643329801784000 + 
     (1118422831*H[0, x]^3)/176125950) + 
   x^23*(-1566835701254399206944628202819615702498771725202814713039341121/
      125692178897645523900145076509423812363015064804221600000000 + 
     (7228228079069947211595807090190087638057509*H[0, x])/
      2079537999568613340855693295857156000000 - 
     (32380688826428072108451611*H[0, x]^2)/101994539421864259170000 + 
     (24852924360287*H[0, x]^3)/3809868487425) + 
   x^25*(-5529649281496541961198241758846774727402223126713659162228503493689/
      370388272035191303457329683708081247073483572634297870000000000 + 
     (1284433952571784289908557877773950811051645983*H[0, x])/
      314962251494765427226276616318825520000000 - 
     (82136130714394202595806231*H[0, x]^2)/241884283213907334000000 + 
     (60360796972327*H[0, x]^3)/9035261235000) + 
   x^27*(-1631144447090046362159667192143408640726851117479304594773661108161\
985097341/
      92609340809376181046764827407796791692169423153814362054550535200000000 \
+ (8159643891271228395513715847264945445282994847110231*H[0, x])/
      1724668107747388637785926273016141366578636000000 - 
     (21489585909348129932515227277*H[0, x]^2)/59501719538497099858995000 + 
     (1046112035018783*H[0, x]^3)/153283206851775) + 
   x^29*(-1647431541704035584228555259284219260118642975700813572853732188331\
4257721361217/
      80295591258291260120648990334200984505259944787180298634168364704096000\
0000 + (265707799124271332852866524514958370396384647489856173299*H[0, x])/
      48886395588740383757506508863416533381849750388000000 - 
     (910309136271957753266760889504151*H[0, x]^2)/
      2381081836457154816777912120000 + (49168569443545523*H[0, x]^3)/
      7066748869730550) + 
   x^31*(-1862499107726346605307642299978342942810583257238516329209018850709\
136862009483220487/7878263853977435458167681513934019038656800048156459295878\
6832150028737000000000 + 
     (237602699312635740229548978745960024305993454591785601750769*H[0, x])/
      38382873113583222205779336294036025424909182273320000000 - 
     (91600526515783044080202162677783*H[0, x]^2)/
      227258426509149628448630775000 + (8915485418202373*H[0, x]^3)/
      1259018476791075) + 
   x^33*(-6179746510637391654586353173146221112229280338891369374266935142697\
58729798703895519957/22900842335794021419561487631729752374562631159337898711\
942577479688353382400000000 + 
     (2439453121099753644982443485098141954204022786598516310545793*H[0, x])/
      348665066735001141069272938722598218053368571876352000000 - 
     (109277380507371017423469460563017*H[0, x]^2)/
      258048277842647320044896880000 + (411532979937138691*H[0, x]^3)/
      57183806945865600) + 
   x^35*(-1090083118125592218317207054213452876260140770043043346209486829269\
3829809203216235790463769427/356837157860070964508768028525212335617947333538\
542173640370884860079476230342336000000000 + 
     (38597047060006294780564297884296362568884533849819628881234576149*
       H[0, x])/
      4914375134323355694490358586332505534848380600035564960000000 - 
     (2119001951689024614417131507182211479*H[0, x]^2)/
      4777148067229945176799340411100000 + (33929051032508713*H[0, x]^3)/
      4644707459833350) + 
   x^37*(-2455823248359742228258551921268574070760600873222340349946458222725\
2850113375253118466558544153064647/715316913083123407238571776470654645956041\
035346021796367250721056033802972229560900910080000000 + 
     (74400191511010156962631146941174016067186537178237435367870728717*
       H[0, x])/
      8490819346345902905768683244922174806425784032420613304000000 - 
     (1101235605636849440570322967727665979*H[0, x]^2)/
      2376530803193384491315302120480000 + (198083995516337*H[0, x]^3)/
      26743569252075) + x^39*(-5635944296741699307322991425339716121924428713\
48704217932591464321227956688977334266722829678890723463/14701741883501852319\
04294978680581643319819474125906702327774824955512460304378374878646528000000\
0 + 
     (
       1900866421127144769453214426298624436478457543167763823001215493573843409\
*H[0, x])/
      195519419820272304529631383964342479576095832650202513157021088000000 - 
     (87021784554825240631240386876825990413*H[0, x]^2)/
      180195804456083928868800702618360000 + (20760146668912837271*H[0, x]^3)/
      2766879555631313850) + 
   x^41*(-7634304262259133067428709651324571496957421225415476363879293133871\
7194582984412884827733594263186056691750749449/179385040571400351270439620813\
40121760781447880071130237748368337863359409873663050114421997418974720000000\
00 + (17808693135403467461175377077401590883575136144920913872657258558004866\
90264681*H[0, x])/
      16592386292564226301923106375677975679967388025284815552461737344304000\
0000 - (41109541302738399315248387088957980921048929*H[0, x]^2)/
      81852171397638358356882876307275201600000 + 
     (599926081220178436573*H[0, x]^3)/78996091604502126600) + 
   x^43*(-5200166009055637891638003380425528085900175687983549396696895171960\
664996464418894970589609072983105235317829703327/1106397521991104946432241590\
96621004586011426913113667098638909438851117118859366717500637106502124838400\
000000 + (2385088229597642929002495454930567968662224557248116283922443353013\
97917727776701*H[0, x])/
      20220857890104003204924144711393310556713427074911733997422028491353504\
000000 - (1957989130327425008853863049300551890762469*H[0, x]^2)/
      3755717010775784430704534415928328610000 + 
     (1750044995706091110847*H[0, x]^3)/227836288591033572450) + 
   x^45*(-9045726503789941678115679937011685365689697082974621516618171645541\
990233165583018168822628474686778373676262679326715389/1750901988062055566826\
41867563316087924681786631793986368600587116341319228123694570194892452536431\
970749824000000000 + (3493889177060783261455654169854468945775113949319614672\
62072143685282108186638253*H[0, x])/
      27066452921154160396737636052844072393240073664518141191122897380415440\
000000 - (8626306365873819558787862333502482323549721*H[0, x]^2)/
      15967869689551971529037853942665104800000 + 
     (506375210589732675041*H[0, x]^3)/65222237653136410275) + 
   x^47*(-1755131196547249128426341515382074164341930267849724219490714652178\
0359179771740721907650430606818527185792924516505673516951/310394162428367229\
60038114277654956640117086662501342390487050747379429084731707319267748615382\
1274460211971141120000000 + (984538454932510634067136569038953566036069291759\
4357511422543926786354510428717872675253*H[0, x])/699585143127675234736483833\
881857732427210964571539069275599580155445170822176000000 - 
     (3264120880763343205190834613386061132946941173837*H[0, x]^2)/
      5839878973095223905004180199353788340971240000 + 
     (14779114078779767215946581*H[0, x]^3)/1884412748863081372285350) + 
   x^49*(-2448271885780007314200958815895996298917857575344773547725660277808\
57128327014592746297633269105539270374616105535968435669490639/39714459308086\
08396915522362077054263917545352072048491318928870570553015167564590429932124\
713522133165881241078809600000000 + (7524593418967011774816510389022324991643\
0072220692866528007374170381197689480563899590361*H[0, x])/492155883113537893\
1659585809347596377023546663620388819636521449737400032440780800000 - 
     (3155896658400077590155370119967908234784407071*H[0, x]^2)/
      5465029530490472431766616664729038297062400 + 
     (18188105184781541912597*H[0, x]^3)/2296938867852915205920) + 
   x^4*(-6952585289/95256000 + (388085233*H[0, x])/680400 - 
     (65933*H[0, x]^2)/900 + (1027*H[0, x]^3)/162 + (8*H[0, x]^4)/27) + 
   x^6*(-4351413523312643/12707388540000 + (322526953193*H[0, x])/254677500 - 
     (126524354*H[0, x]^2)/496125 + (127976*H[0, x]^3)/14175 + 
     (8*H[0, x]^4)/27) + x^8*(-30341428626688540066403/40820604991246080000 + 
     (1704694476684782963*H[0, x])/792941044896000 - 
     (74104519351*H[0, x]^2)/146694240 + (5013691*H[0, x]^3)/476280 + 
     (8*H[0, x]^4)/27) + x^10*(-62213867106051627582249842869/
      47578478471315223131700000 + (32019675044248029754697*H[0, x])/
      9810309086437860000 - (138964606955771*H[0, x]^2)/168567399000 + 
     (774826*H[0, x]^3)/66825 + (8*H[0, x]^4)/27) + 
   x^12*(-31330106003890937652844854707303/15356455086590219452773162240 + 
     (19874159552026681754509079*H[0, x])/4302147544705882872000 - 
     (3898478018028259*H[0, x]^2)/3214018407600 + (47520457*H[0, x]^3)/
      3822390 + (8*H[0, x]^4)/27) + 
   x^14*(-1891478593255176509603178519652795753/
      642760714798567897549785768000000 + 
     (90491221742643882781957873*H[0, x])/14544191983522729027500 - 
     (47208456569577181*H[0, x]^2)/28250491344075 + 
     (1452424222*H[0, x]^3)/110675565 + (8*H[0, x]^4)/27) + 
   x^16*(-42653874602497841214125009169775940837805100229/
      10620679955016346756077103982798423040000000 + 
     (24938459920443138314780422857849431*H[0, x])/
      3089041434038403281787148800000 - (282220768471127385391*H[0, x]^2)/
      128350364190048000 + (45363337499*H[0, x]^3)/3308104800 + 
     (8*H[0, x]^4)/27) + 
   x^18*(-236869282004116925947977861140621202594264798457/
      45025045084297425029044372697076064675200000 + 
     (76144730755824062313238548671737187*H[0, x])/
      7483202873958031950129367968000 - (8694644580274712930077*H[0, x]^2)/
      3109287572503912800 + (13573318019*H[0, x]^3)/954033795 + 
     (8*H[0, x]^4)/27) + 
   x^20*(-529002312207642898749537903528851712873025430342644781/
      79224612637694668870296714997481902706271840000000 + 
     (371575289143022026570317323542933138937*H[0, x])/
      29655859624761622206284742812400000 - 
     (922805397581428484352227*H[0, x]^2)/266423268467492136000 + 
     (1096000674731*H[0, x]^3)/74639114550 + (8*H[0, x]^4)/27) + 
   x^22*(-63238725010671076634360977755095974838658435939697099394320717/
      7650828280726249280878395961443188578618308292430880000000 + 
     (147530584218812231737773253432532655729823543*H[0, x])/
      9746704189282457310619292925800061600000 - 
     (8693552344817591489740631*H[0, x]^2)/2069454423052318302000 + 
     (700109380543*H[0, x]^3)/46381007673 + (8*H[0, x]^4)/27) + 
   x^24*(-48204079998465823837095062145563275908930903238392672537582089333/
      4807861873331583762691263619208955870301303517792649600000000 + 
     (49250958756729337951831388192036000477164153603*H[0, x])/
      2736672007432295156566092377348017296000000 - 
     (24765589983440657329822057*H[0, x]^2)/4945189790150994384000 + 
     (111322127303*H[0, x]^3)/7196918040 + (8*H[0, x]^4)/27) + 
   x^26*
    (-70135468929410055781925805560081176606113040476546136517678446658496119/
      5864727899405219098943358211833758466161538889091472473580000000000 + 
     (1389579622002867661133618144243536798313560095431*H[0, x])/
      65823687059672335535648048934370198620000000 - 
     (6098450470934466987285963953*H[0, x]^2)/1036254258768671192250000 + 
     (99484180207427*H[0, x]^3)/6292414074375 + (8*H[0, x]^4)/27) + 
   x^28*(-7850936730963531427166871336218981566899608214839387490978024351871\
832005643/
      55822852654540642464299909854144177214446568956604768238437405940000000\
0 + (239601542807163029569844549264313936613242930782309287*H[0, x])/
      9788154845354025668911203109471608463551674160000 - 
     (162859867291440745308781261562081*H[0, x]^2)/
      23837304258191761235818920000 + (887330391965951*H[0, x]^3)/
      55024740921150 + (8*H[0, x]^4)/27) + 
   x^30*(-1087533450600214311109502699688016546090480457470121893209671431127\
33047455507668951/66549750754788542019042651274608006443526159000993957034652\
39941308528000000000 + 
     (904601335332985005176372994708412706317388075151888572497*H[0, x])/
      32190818523835743768893794898901511936709099027812500 - 
     (37925273949034627263878404461731*H[0, x]^2)/
      4831740739564031689890243750 + (58015735116322259*H[0, x]^3)/
      3533374434865275 + (8*H[0, x]^4)/27) + 
   x^32*(-3638409214592833108478839691566635134542737641988602958362953761864\
745568121399092604911/1936162124753494538199289408864424518940295179834931436\
55514518691910624051200000000 + 
     (31421982790570299528051036238746391757258553322448399489461951*H[0, x])/
      982601551707730488467951009127322250877675066196992000000 - 
     (2970831236993733873938213832569789*H[0, x]^2)/
      332446612493384599330568448000 + (1152934207160569151*H[0, x]^3)/
      69066156441110400 + (8*H[0, x]^4)/27) + 
   x^34*(-1336361188071408522685438836904275278845640713965197890692456827865\
1370143295385513912355277/624039544747341909315810542730895976438381664375828\
920515751944906339306603142400000000 + 
     (116068209181154187202596901735456483081532777056423937493250435043*
       H[0, x])/
      3214266979746627238018018318628287403873805689752991136000000 - 
     (327655808343310268862186654283914449*H[0, x]^2)/
      32462473352605032861648027504000 + (772381625679604301*H[0, x]^3)/
      45568346159986650 + (8*H[0, x]^4)/27) + 
   x^36*(-3842618818878627143174532578981157805756813005507756134471212777656\
511285241510893631932097806963/1587190687740545057725323204525525338691240448\
55981567410686143874675938795043151392000000000 + 
     (9143157461367633012420051328068038517360103542242906445719043118591*
       H[0, x])/
      225772175288620046905704120936805107218622661683986837280000000 - 
     (25449332554001207197214898348527310197*H[0, x]^2)/
      2248069678696444789082042546400000 + (49319338937164823*H[0, x]^3)/
      2868789901661775 + (8*H[0, x]^4)/27) + 
   x^38*(-2003264478975893050636170656025496652255820421827367017845595535706\
42978098697849938874180994207880229/73707920012136657968101509771248673174570\
89504425277504895348038394845668192682909283187200000000 + 
     (12253206098713384086486529014738920305228413797370511908922133563129471\
9*H[0, x])/
      2714528530337739312418897263294811161094013436419321946270086400000 - 
     (5839861763744860855438093568008219733059*H[0, x]^2)/
      462829373921911629683655087963480000 + (1433960524759506799*H[0, x]^3)/
      82316706157886850 + (8*H[0, x]^4)/27) + 
   x^40*(-2387199052831523702380455017282267829680417427758373891537046503810\
555366197303532953434571487467712982831441/7873502712598265154484087832476487\
0111200747657174152922078433808789020449571084073240784771104000000000 + 
     (60945044579669027085074557204624855609079724260473463598911491965847873\
529*H[0, x])/
      1218007462184971609182390998215425276214923057973111933237485120000000 \
- (8440819611438130739525928459634729601812103*H[0, x]^2)/
      603561105030799012274235616559601600000 + 
     (4402816797350062883*H[0, x]^3)/249643268177261400 + (8*H[0, x]^4)/27) + 
   x^42*(-4849056355738144827284310678636910521296906251530340381602312446242\
0693018203489719192323376340967248847529176753283/144174746857910652321906830\
57474411527836062685344501890915659439279746347038960887761129533025586965376\
00000000 + (10640700190649820581755265428209857055952691648937024661754240110\
48731215565176029*H[0, x])/
      19280352871959630962834649608537807740122104885380955671960538794081248\
000000 - (11045620260199940132651347023416871788624939*H[0, x]^2)/
      716206499729335635622725167688658014000 + 
     (7399626090903993659071*H[0, x]^3)/414729480923636164650 + 
     (8*H[0, x]^4)/27) + 
   x^44*(-1756547550402846961963205377040517009904073594210628319750184016672\
3330311110306994610098921895998827021987023162109/473210417143774244340682506\
12814274298016227124238708666058292239211604712842251741542796705942807510080\
0000000 + (153389056155384521116125745362909837117899643210804015702917826871\
3302190666690903*H[0, x])/
      25312793048871112970813033452276856072205428081669168224375759636875936\
000000 - (15027560246437302258839723012017940240218788451*H[0, x]^2)/
      887636888946779680308225962530260978912000 + 
     (67809975111342943959037*H[0, x]^3)/3759298761752053945425 + 
     (8*H[0, x]^4)/27) + 
   x^46*(-9319261086269539954381857848731344148430640078665538097880257578735\
6082414662129425702025349065203473019601626765203871/228529416892221233485264\
77431054492029749297246488768622210524702350286482689866300584128025240340282\
32128000000000 + (14377287207895571788450622885094820445109267653341699264789\
439946541889922098760931043*H[0, x])/2169794501357469247368289293101723628891\
54197807685338774145394254526757280000000 - 
     (92858166991086175269007822037642796441066823*H[0, x]^2)/
      5017353161706993824063707443203320200000 + 
     (44737290449573287803901*H[0, x]^3)/2454727853490770350350 + 
     (8*H[0, x]^4)/27) + 
   x^48*(-2167384835185548499418289255891277249786954719528595762077478264359\
29911605806655164678670537265805030439896265178292439232139/48583434119222696\
80701617886937297561061804868913253591554494899589823682827571580407125870233\
724295898969983078400000000 + (1756390469725024292460344416100194313801541952\
7730665951975241495353261114830970744321569*H[0, x])/243333962827017472951820\
463958907037365986422459665763226295506141024407242496000000 - 
     (76167808524533404535751653521619504426741109013*H[0, x]^2)/
      3779092560951408795958215700289610250982400 + 
     (72376691022190464769524559*H[0, x]^3)/3932687475888169820421600 + 
     (8*H[0, x]^4)/27) + 
   x^50*(-2383508084051377858682299124245252173320817503594037957827063360244\
589159208051777582698192230561410830258188633598100165994526619/4902638998436\
09266389416192212928282579883315977838284254432989457079137741958672265806838\
37690218879920428364249280000000000 + (31934909242611765998520046032980181681\
0999656031968457554391514418332209585303760339114087409*H[0, x])/407566590703\
3985677780594498365978249722624580810634491261494325563784401865021600000000 \
- (660845433890980955411417793903950372000690751989*H[0, x]^2)/
      30213100822219850322865581055612193133000000 + 
     (118999594065183797224181861*H[0, x]^3)/6406306061121021316511250 + 
     (8*H[0, x]^4)/27) + x*(-14163137/7290 - 1184*z5 - (60121*H[0, x])/135 + 
     (1099*H[0, x]^2)/9 + (2500*H[0, x]^3)/81 + (82*H[0, x]^4)/27 - 
     (4*H[0, x]^5)/15) + z3*(23798/45 - (8576*x^2)/135 + 
     x^50*(-321041359139979989975249323/118635297428167061416875 - 
       (143987552*H[0, x])/2205) + 
     x^48*(-63073187158866250662501949/24275848616593640866800 - 
       (25433783*H[0, x])/423) + 
     x^46*(-339598105636818275469059/136373769638376130575 - 
       (11419600*H[0, x])/207) + 
     x^44*(-90457029680405190105166/37972714765172262075 - 
       (214640012*H[0, x])/4257) + 
     x^42*(-64038831803722055480341/28160643766419739575 - 
       (118526528*H[0, x])/2583) + 
     x^40*(-1229657325450565969/567739726199100 - (4863358*H[0, x])/117) + 
     x^38*(-65869135611769683997/32012052394733775 - (237012592*H[0, x])/
        6327) + x^36*(-621350125262770234/318754433517975 - 
       (2114732*H[0, x])/63) + x^34*(-221921025760942639/120551180317425 - 
       (50300128*H[0, x])/1683) + 
     x^32*(-15509891226037989241/8953020279403200 - (14742653*H[0, x])/558) + 
     x^30*(-70830077033018983/43621906603275 - (6046640*H[0, x])/261) + 
     x^28*(-41680152666321811/27512370460575 - (3804044*H[0, x])/189) + 
     x^26*(-20643978551185226/14682299506875 - (10120832*H[0, x])/585) + 
     x^24*(-598938640658203/461802240900 - (3040262*H[0, x])/207) + 
     x^49*(-308191273723735046589838577/683339313186242273761200 - 
       (1841225*H[0, x])/147) + x^22*(-362882017658/305540235 - 
       (8515088*H[0, x])/693) + x^47*(-404767324241358639285203756/
        942206374431540686142675 - (12444480*H[0, x])/1081) + 
     x^45*(-79867696457795764479608/195666712959409230825 - 
       (5217964*H[0, x])/495) + x^20*(-1219277186027/1130895675 - 
       (1727212*H[0, x])/171) + x^43*(-44060050093579136148547/
        113918144295516786225 - (2893616*H[0, x])/301) + 
     x^41*(-2061553368905300192317/5642577971750151900 - 
       (1789242*H[0, x])/205) + x^18*(-2155615956902/2226078855 - 
       (414496*H[0, x])/51) + x^39*(-475826606680044100181/
        1383439777815656925 - (1947680*H[0, x])/247) + 
     x^37*(-1630257934783027136/5054534588642175 - (2359420*H[0, x])/333) + 
     x^16*(-52573985267/61261200 - (57307*H[0, x])/9) + 
     x^35*(-10769505129648919253/35764247440716795 - (3765168*H[0, x])/595) + 
     x^33*(-7997699740954654141/28591903472932800 - (370481*H[0, x])/66) + 
     x^31*(-650453058135740809/2518036953582150 - (2297728*H[0, x])/465) + 
     x^14*(-9193494998/12297285 - (3948304*H[0, x])/819) + 
     x^29*(-279044881551740771/1177791478288425 - (875340*H[0, x])/203) + 
     x^27*(-33037955213835146/153283206851775 - (1307600*H[0, x])/351) + 
     x^12*(-946063427/1486485 - (345284*H[0, x])/99) + 
     x^25*(-10828965796169/55773217500 - (79534*H[0, x])/25) + 
     x^23*(-219452063811368/1269956162475 - (678048*H[0, x])/253) + 
     x^10*(-81782768/155925 - 2368*H[0, x]) + 
     x^21*(-591353648099/3904125225 - (77748*H[0, x])/35) + 
     x^19*(-971571151846/7463911455 - (308720*H[0, x])/171) + 
     x^8*(-32656007/79380 - (92098*H[0, x])/63) + 
     x^17*(-1293135794303/11872420560 - (24345*H[0, x])/17) + 
     x^15*(-232585583/2650725 - (115648*H[0, x])/105) + 
     x^13*(-351445733/5270265 - (31724*H[0, x])/39) + 
     x^6*(-1399504/4725 - (6928*H[0, x])/9) + 
     x^11*(-1021487704/22297275 - (31248*H[0, x])/55) + 
     x^9*(-9452501/374220 - (3290*H[0, x])/9) + 
     x^4*(-23621/135 - (2644*H[0, x])/9) + 
     x^7*(-1294/245 - (1440*H[0, x])/7) + 
     x^5*(21661/1575 - (444*H[0, x])/5) + x^3*(5396/135 - 16*H[0, x]) + 
     (64*H[0, x])/3 + (-84764/135 + (256*H[0, x])/3)/x + 
     x*(6356/3 + (5056*H[0, x])/45 + 112*H[0, x]^2)) + 
   z2*(8248/81 + (-64/3 - (16*x)/3)*z3 + (4504*H[0, x])/27 + 
     (20*H[0, x]^2)/3 + 8*H[0, x]^3 + (-1088/81 + (224*H[0, x])/27)/x + 
     x^2*(248/3 + (116*H[0, x])/9 - (16*H[0, x]^2)/3) + 
     x^49*(2596018056306211170091304200902658934747855158039/
        64172695244395699009380725987348555760960000 - 
       (2923939464875307378712799*H[0, x])/15530438936050960767300 - 
       (8*H[0, x]^2)/9) + 
     x^47*(4255301128029967316604543795601232443037104798519/
        114507430845004390294199611752035065509240000 - 
       (15981511380643969279810721*H[0, x])/85655124948321880558425 - 
       (8*H[0, x]^2)/9) + x^45*(545584869287472425995002317895913643847390923/
        16041795012188786212042658822029295100000 - 
       (12053792365991930207383*H[0, x])/65222237653136410275 - 
       (8*H[0, x]^2)/9) + x^43*(1634007526236098588828727375086315394437629/
        52711817695098728851993465486713384000 - 
       (145895798145801507349739*H[0, x])/797427010068617503575 - 
       (8*H[0, x]^2)/9) + x^41*(6852145688831804446376999994970881215173171/
        243607652969161780824056179485938100000 - 
       (1787410794871595312714*H[0, x])/9874511450562765825 - 
       (8*H[0, x]^2)/9) + x^39*(474306856895106000823962801242252389291/
        18675755643907858174077383744760000 - (6691527953984647153*H[0, x])/
        37390264265288025 - (8*H[0, x]^2)/9) + 
     x^37*(180579426381479379444074647981327/7917968718992831745146670000 - 
       (297884453837379317*H[0, x])/1684844862880725 - (8*H[0, x]^2)/9) + 
     x^35*(64828558738163374064437413273020053229/
        3184765378153296784532893607400000 - (31206562180890515087*H[0, x])/
        178821237203583975 - (8*H[0, x]^2)/9) + 
     x^33*(171278311887907536972667893301153/9491430909154843955674368000 - 
       (1230018489574105409*H[0, x])/7147975868233200 - (8*H[0, x]^2)/9) + 
     x^31*(218656730912398274480114213824423/13773237970251492633250350000 - 
       (213382068042651364*H[0, x])/1259018476791075 - (8*H[0, x]^2)/9) + 
     x^29*(8241832533091589047549449702089473/
        595270459114288704194478030000 - (124942091404216742*H[0, x])/
        749503668001725 - (8*H[0, x]^2)/9) + 
     x^27*(4268305259887279627317749364517/357010317230982599153970000 - 
       (2281143101013382*H[0, x])/13934836986525 - (8*H[0, x]^2)/9) + 
     x^25*(45715874673616853589927391/4479338578035321000000 - 
       (366085533479*H[0, x])/2281631625 - (8*H[0, x]^2)/9) + 
     x^23*(876769680259322613164771033/101994539421864259170000 - 
       (199252895066086*H[0, x])/1269956162475 - (8*H[0, x]^2)/9) + 
     x^21*(804438841902648114602813/112879332166490089200 - 
       (215017080490*H[0, x])/1405485081 - (8*H[0, x]^2)/9) + 
     x^19*(223825307453571846769/38612067893839440 - (20169650482*H[0, x])/
        135707481 - (8*H[0, x]^2)/9) + 
     x^17*(5456780035643272235927/1184490503811014400 - 
       (116327524919*H[0, x])/809483220 - (8*H[0, x]^2)/9) + 
     x^15*(291987950312127533/82095444931500 - (605469784*H[0, x])/4385745 - 
       (8*H[0, x]^2)/9) + x^13*(558383530012031/211021410600 - 
       (19787180*H[0, x])/150579 - (8*H[0, x]^2)/9) + 
     x^11*(7532167788705767/4017523009500 - (549968428*H[0, x])/4459455 - 
       (8*H[0, x]^2)/9) + x^9*(1841122907837/1481911200 - 
       (10570787*H[0, x])/93555 - (8*H[0, x]^2)/9) + 
     x^7*(173099672/231525 - (652016*H[0, x])/6615 - (8*H[0, x]^2)/9) + 
     x^5*(765892489/1984500 - (23432*H[0, x])/315 - (8*H[0, x]^2)/9) + 
     x^3*(153274/2025 + (16*H[0, x])/5 - (8*H[0, x]^2)/9) + 
     x^4*(-330007/2700 + (766*H[0, x])/45 + (148*H[0, x]^2)/3) + 
     x^6*(-1811038/11025 + (204664*H[0, x])/4725 + (2168*H[0, x]^2)/15) + 
     x^8*(-158558148611/733471200 + (1528283*H[0, x])/19845 + 
       (5942*H[0, x]^2)/21) + x^10*(-1885557346763/7023641625 + 
       (3544798*H[0, x])/31185 + (20888*H[0, x]^2)/45) + 
     x^12*(-514465605701329/1607009203800 + (677175322*H[0, x])/4459455 + 
       (22708*H[0, x]^2)/33) + x^14*(-544702920564433/1467557991900 + 
       (1006340684*H[0, x])/5270265 + (260648*H[0, x]^2)/273) + 
     x^16*(-983901771239051381/2333642985273600 + (15895993111*H[0, x])/
        68918850 + (18961*H[0, x]^2)/15) + 
     x^18*(-8331333334173771109/17666406661954050 + (200925279257*H[0, x])/
        742026285 + (247256*H[0, x]^2)/153) + 
     x^20*(-8678211245198725550591/16651454279218258500 + 
       (7821559216*H[0, x])/25131015 + (573052*H[0, x]^2)/285) + 
     x^22*(-1180435408502696562964283/2069454423052318302000 + 
       (107529385982*H[0, x])/305540235 + (565496*H[0, x]^2)/231) + 
     x^24*(-306287237986785114986299/494518979015099438400 + 
       (45352538015111*H[0, x])/115450560225 + (202034*H[0, x]^2)/69) + 
     x^26*(-7615233822143838849052829827/11398796846455383114750000 + 
       (490040175462092*H[0, x])/1129407654375 + (3364424*H[0, x]^2)/975) + 
     x^28*(-237237436826079460667371413511/331073670252663350497485000 + 
       (28726921522648*H[0, x])/60466748265 + (759028*H[0, x]^2)/189) + 
     x^30*(-5003410418874149160466784329967/6541433616640535210928330000 + 
       (24328214853047698*H[0, x])/47111659131537 + (2011448*H[0, x]^2)/
        435) + x^32*(-42805693345385917185273325639423/
        52649916005739642427918080000 + (561824920644156817*H[0, x])/
        1007214781432860 + (981091*H[0, x]^2)/186) + 
     x^34*(-30540812836270943164367311406327/35470359869542212479947582500 + 
       (107092834451949739*H[0, x])/178699396705830 + 
       (3348056*H[0, x]^2)/561) + x^36*(-7858653652214647872493692653507077/
        8646421841140172265700163640000 + (612825054152167483*H[0, x])/
        956263300553925 + (2111764*H[0, x]^2)/315) + 
     x^38*(-63251586015513373022160386991626152169/
        66118481988844518526236441137640000 + (137985205778501287*H[0, x])/
        202181383545687 + (15780968*H[0, x]^2)/2109) + 
     x^40*(-30307282877037716039791122644508823609349/
        30178055251539950613711780827980080000 + 
       (1506531090464120572*H[0, x])/2080360568143845 + 
       (1619282*H[0, x]^2)/195) + 
     x^42*(-15066505652556285925201190799359434626458543/
        14324129994586712712454503353773160280000 + 
       (3327696159692032287437*H[0, x])/4344785038247616963 + 
       (7893656*H[0, x]^2)/861) + 
     x^44*(-110882254557176395130242205984692211972547659/
        100867828289406781853207495742075111240000 + 
       (18402104023007286401987*H[0, x])/22783628859103357245 + 
       (14295964*H[0, x]^2)/1419) + 
     x^46*(-415379707858690735196519578426119832776349361/
        362252898275244954097399677399279718440000 + 
       (15111085557012418355303*H[0, x])/17787882996309930075 + 
       (11409848*H[0, x]^2)/1035) + 
     x^48*(-2425236628277244653605629791854956166783218722713/
        2031262251511382227827540938905665509903040000 + 
       (73031622838483002731716571*H[0, x])/81930989081003537925450 + 
       (1694257*H[0, x]^2)/141) + 
     x^50*(-33487532609621164946665319327057489222908418401073/
        26980299034242326338318963882661688467769000000 + 
       (39859122043791819028584872*H[0, x])/42708707074140142110075 + 
       (47961224*H[0, x]^2)/3675) + x*(-3844/27 + (1508*H[0, x])/27 - 
       (272*H[0, x]^2)/9 + 8*H[0, x]^3))) + 
 CF*TF^2*(-7520/81 - 107488/(729*x) + (656/9 + (656*x)/9)*z4 + 
   z3*(11056/27 + 3904/(27*x) + (64*x^2)/3 + 
     x*(13136/135 - (224*H[0, x])/9) - (224*H[0, x])/9) + 
   (140992*H[0, x])/243 - (32*H[0, x]^2)/81 + (1016*H[0, x]^3)/81 + 
   (28*H[0, x]^4)/27 + x^50*(-10295315632637184014062602292819756928245160474\
3029386621728928626898983686702769565872681215493/566163043858311641375250781\
0561743960996091322786626481400381265765212496005250859608787475000000 + 
     (6793631124189607610810409782421610569058226585477*H[0, x])/
      157695029347369309298431905438331415770808160281250 + 
     (3006152*H[0, x]^2)/2066360625) + 
   x^49*(-3546004744740724401074587026381277886990165267139398434736291654528\
963331969308780807256401/1888539071627088451266964618738776270389319024240480\
88538059769978007121456075525061443200000 + 
     (7916092320148898874994444527239411455423594595447*H[0, x])/
      178794282046113844868070184596579436380051413160000 + 
     (1385329*H[0, x]^2)/914060700) + 
   x^48*(-1584681347020377142112469150509255186740494991018415544730178625459\
015184725378373240597/8168509835685907607375782497740786310629225486912887040\
2718665575494078529322912556160000 + 
     (10159761201675325495724343838392700325434920413*H[0, x])/
      223163835570648115119803561526313969029051268800 + 
     (1274641*H[0, x]^2)/806611932) + 
   x^47*(-1716575067046598523840471700135808628396498613784277577736796937699\
2652616771316101191/855847878192309926064335811989969411190197641212629381952\
682811696594299459924830900000 + 
     (6899512416372094969767097400181962838022577021*H[0, x])/
      147305210341594897416451968226871784403742387250 + 
     (2341448*H[0, x]^2)/1419801615) + 
   x^46*(-4189864726948788997037241164948376308308455428884146787766121837165\
7996477561/201917482489816989325620286747910111941259398932690370804779314783\
3675599584375 + (24315730253749044410721421443290552612222632*H[0, x])/
      504311394581973602900120413147848067043870625 + 
     (8586368*H[0, x]^2)/4984409925) + 
   x^45*(-3001687133258537276595129594431277286787339146253100815072410764658\
845645046932569/1397251687627121328600705757898575817140117665684851912901769\
89847587647352493500000 + (231703380203696872059539238180906014599445927*
       H[0, x])/4665496876743290616812479106911848299899447500 + 
     (3928324*H[0, x]^2)/2180967525) + 
   x^44*(-5697896000666017539772731301038443319207050139472073025851806888714\
5199832021475809/256000809202638664292320611468895586670802427965041998302959\
0587903192808449598300000 + (37396200704867692303155898154464847064703967*
       H[0, x])/730598433244006936426896579581067585870541500 + 
     (3587236*H[0, x]^2)/1902815145) + 
   x^43*(-4587522578526330397766180817670091199893491006037889725257359548689\
03530930046772/19878850714598835674214289905728634571028218838194549110646442\
065157368398945744375 + (1832127877607173715216303773139650357680416*H[0, x])/
      34706681365334732363238491703806508312744975 + 
     (6537728*H[0, x]^2)/3309745131) + 
   x^42*(-1041862928875421299250634710289374976994187947640765096574715647776\
07561876277/43507484149024057741592832078021734042921042566270916502176974615\
41880960087500 + (10435224870569165396603599417197822591391*H[0, x])/
      191546166485642749342211469681554000633325 + 
     (2972176*H[0, x]^2)/1434456135) + 
   x^41*(-1042300825089620409057197467187350648161853302225453924487865116166\
428833553/
      41910745204907289400930922948662707015311263213689741703478811899562636\
000000 + (836189241801142705269865438887356769487*H[0, x])/
      14862301427857704110868402932379128010000 + (674041*H[0, x]^2)/
      309766275) + x^40*(-173732819742402839992876227575480705641705188666327\
62640494537059564631837257/67207097076753521582118561936115165481972966497777\
0556872161725825376492000000 + (135488369863024009205508883277703597922153*
       H[0, x])/2330103399509223215715567162284404772310000 + 
     (609961*H[0, x]^2)/266593275) + 
   x^39*(-3031032374705491428180933199720070904518037894901176192798575798762\
91434459/
      11270137088037227135399496516692814525335879462503933723359301354606237\
950000 + (1114543781024008111778303979642730033123*H[0, x])/
      18532299018341722287672548642611976892435 + (2202256*H[0, x]^2)/
      914219865) + x^38*(-178249185375436445553546359642503836108644093250787\
250724463669040638534/
      63643936547218773505766387533216443442830821140513667241192635854766606\
25 + (305921586060722619625197472449316720256*H[0, x])/
      4914202558614264629554832535427447288725 + (3964928*H[0, x]^2)/
      1561206231) + 
   x^37*
    (-586557843602549629034812280175832040150545380975419662148328195738799/
      20090764738455850677962450731370648531936605446393780034626894187800000 \
+ (37871917968288171049477140371733779557*H[0, x])/
      587227219013136378136057440124981198500 + (1779556*H[0, x]^2)/
      663670665) + 
   x^36*
    (-429242466102018352890653736148326989343507094838600132312826074826481/
      14089256068362353320391875121715120520974034829405595387014308441800000 \
+ (12517651011044317134925446327550804813*H[0, x])/
      187186744454594746166478933131783092500 + (1592644*H[0, x]^2)/
      561712725) + 
   x^35*
    (-118037825584764773915780764990190095520034614568956888466101724067139/
      3708742799526689289010811722636159258758649370916168830759678601656250 \
+ (60188340844818517619767082376909974392*H[0, x])/
      867214264286264398343349471738914011875 + (2841728*H[0, x]^2)/
      946308825) + 
   x^34*(-543639916379860593776089416863888785404623274695882134386727247737/
      16331737854924559075896737678963258385976663270938780614591941800000 + 
     (628132282547436617773318693868486999*H[0, x])/
      8711741467715898065549629396463976375 + (315844*H[0, x]^2)/99137115) + 
   x^33*(-73090234957977259165631892165946173697003691797502865385651/
      2096836416887183351552703368876537140850429935664778107280000 + 
     (381088285216777704052831698348583*H[0, x])/
      5082477347666074418612652082780800 + (279841*H[0, x]^2)/82642032) + 
   x^32*(-20454151871909059955000335882048590728574894786857030090205523/
      559642275758499043187141310912449030480454321331706285210400000 + 
     (52943530263197287278908598814499207*H[0, x])/
      678252525192550198483843490512272000 + (247009*H[0, x]^2)/68500080) + 
   x^31*(-84990580577442462123196561645551535493377983775196161489/
      2214788808674419886967442647992790387056456188368906000000 + 
     (914436197471019551604591078047*H[0, x])/
      11240044892343269270700829897500 + (217156*H[0, x]^2)/56434725) + 
   x^30*(-1696138907762808100177277229480202809069073843015175730179/
      42036892527141276448381806488982112505136815754694409671875 + 
     (579542441559578900235265043530544*H[0, x])/
      6826786298202005149873319371535625 + (1520768*H[0, x]^2)/369556425) + 
   x^29*(-905115448727576482855751555390972957885400550693480617389/
      21301979556275696687039226279460730325183700183024029300000 + 
     (6392427471107098376846109045503*H[0, x])/
      72071644203892136479601025623250 + (662596*H[0, x]^2)/150206805) + 
   x^28*(-2277234324513932759954610446920963192842837427814216471/
      50812532205704476246132360084267225029444109639699980000 + 
     (973103867011811141747662316897*H[0, x])/
      10486852017004994872724309776950 + (574564*H[0, x]^2)/121201353) + 
   x^27*(-48413150133681276988118056285192444751454259553512/
      1022426730753521257020439592479051806764389421446875 + 
     (96825372852895643067009505408*H[0, x])/995975133117072861962419835625 + 
     (991232*H[0, x]^2)/194041575) + 
   x^26*(-2112722725739081857145504551101465490055906864891/
      42153235652587971841700251184458948949263633125000 + 
     (5759268502863418369322566586*H[0, x])/56461175346772837979729015625 + 
     (425104*H[0, x]^2)/77000625) + 
   x^25*(-3118605575777218228484310868083194030326137014557/
      58672467111294467536419015500679279763549185000000 + 
     (765849801148031805925234297*H[0, x])/7144316126008784292945375000 + 
     (90601*H[0, x]^2)/15136875) + 
   x^24*(-442432384511307098362124436348628921107681301/
      7832876476601532027811855466370123260757000000 + 
     (1140858967479940833170677*H[0, x])/10110053554725940210395000 + 
     (76729*H[0, x]^2)/11783475) + 
   x^23*(-5460248349504842272028466907451836143290010847/
      90771289049096853904297687072030173407282494500 + 
     (27884215711909087401128318*H[0, x])/234320711237883116256324915 + 
     (258064*H[0, x]^2)/36293103) + 
   x^22*(-226255633005586671802959613277277784743381748/
      3523730164949412030446338783852103004941090625 + 
     (32022799324932233238038336*H[0, x])/254696425258568604626440125 + 
     (430592*H[0, x]^2)/55228635) + 
   x^21*(-21239746971074635712302744505022969002453/
      309149324086551347831249091363642803250000 + 
     (1588530014350556013929*H[0, x])/11934485259466556036250 + 
     (178084*H[0, x]^2)/20738025) + 
   x^20*(-6971483729043021107831554201939723385261/
      94591663317911035777976994708148369410000 + 
     (85081115131838287558417*H[0, x])/602521012956497271887250 + 
     (145924*H[0, x]^2)/15351525) + 
   x^19*(-1319050623225356090352727364869116712/
      16639492214536342123282395924560596875 + 
     (851516233596332032816*H[0, x])/5671570996821956601375 + 
     (236672*H[0, x]^2)/22369365) + 
   x^18*(-8115903770178997470917920447253/94922552504698910655882997779000 + 
     (72011083424466668*H[0, x])/450072152857851615 + 
     (47432*H[0, x]^2)/4002939) + 
   x^17*(-1379404360549707121610669376960487/
      14916401107881257388781613936700000 + (53440946093235049339*H[0, x])/
      312681706195981122000 + (18769*H[0, x]^2)/1404540) + 
   x^16*(-16303374923990497901279007679/162555115735857377992709250000 + 
     (46145434090643257*H[0, x])/252156856221270000 + 
     (14641*H[0, x]^2)/963900) + 
   x^15*(-611074200744657229210993013251/5603752942696579870520431110000 + 
     (76215034627850303*H[0, x])/388061985346410375 + 
     (22472*H[0, x]^2)/1289925) + 
   x^14*(-2704426570550684171550099808316/22765246329704855723989251384375 + 
     (355163347965142688*H[0, x])/1681601936501111625 + 
     (67712*H[0, x]^2)/3353805) + 
   x^13*(-771448322469519199570996649/5956122125803559695885399500 + 
     (86174663708963*H[0, x])/378855531008955 + (24964*H[0, x]^2)/1054053) + 
   x^12*(-3017847508103917765753699/21402223734120538296487500 + 
     (87065950789387*H[0, x])/355311648066375 + (17956*H[0, x]^2)/637065) + 
   x^11*(-44852678336211749691676/293986589754402998578125 + 
     (324025884609536*H[0, x])/1229924935614375 + (25088*H[0, x]^2)/735075) + 
   x^10*(-158545205517750904784/976081958077859758125 + 
     (820653833072*H[0, x])/2916818029125 + (8464*H[0, x]^2)/200475) + 
   x^9*(-717963777409647113/4320995229435584700 + (219349941409*H[0, x])/
      742462771050 + (1369*H[0, x]^2)/25515) + 
   x^8*(-384060415747689496/2520580550504091075 + (103098092737*H[0, x])/
      346482626490 + (841*H[0, x]^2)/11907) + 
   x^7*(-63303695468737/705274504184250 + (2728324*H[0, x])/10233405 + 
     (1936*H[0, x]^2)/19845) + x^6*(87834499156/737482370625 + 
     (22144*H[0, x])/155925 + (2048*H[0, x]^2)/14175) + 
   x^5*(33041010278/39131717625 - (409856*H[0, x])/1447875 + 
     (484*H[0, x]^2)/2025) + x^4*(6610625764/1620840375 - 
     (306688*H[0, x])/155925 + (196*H[0, x]^2)/405) + 
   x^3*(2517964/76545 - (1088*H[0, x])/81 + (128*H[0, x]^2)/81) + 
   x^2*(-13943805328/31255875 + (13571728*H[0, x])/99225 - 
     (79616*H[0, x]^2)/2835 + (128*H[0, x]^3)/81) + 
   x*(-123369952/151875 + (16798976*H[0, x])/30375 + 
     (105952*H[0, x]^2)/2025 + (6568*H[0, x]^3)/405 + (28*H[0, x]^4)/27) + 
   z2*(23984/81 - 656/(27*x) - (704*x^3)/81 - (1078*x^4)/405 - 
     (2662*x^5)/2025 - (11264*x^6)/14175 - (10648*x^7)/19845 - 
     (9251*x^8)/23814 - (15059*x^9)/51030 - (4232*x^10)/18225 - 
     (12544*x^11)/66825 - (8978*x^12)/57915 - (12482*x^13)/95823 - 
     (372416*x^14)/3353805 - (123596*x^15)/1289925 - (161051*x^16)/1927800 - 
     (206459*x^17)/2809080 - (260876*x^18)/4002939 - 
     (1301696*x^19)/22369365 - (802582*x^20)/15351525 - 
     (89042*x^21)/1885275 - (215296*x^22)/5020785 - (129032*x^23)/3299373 - 
     (76729*x^24)/2142450 - (996611*x^25)/30273750 - 
     (2338072*x^26)/77000625 - (5451776*x^27)/194041575 - 
     (3160102*x^28)/121201353 - (3644278*x^29)/150206805 - 
     (8364224*x^30)/369556425 - (1194358*x^31)/56434725 - 
     (247009*x^32)/12454560 - (279841*x^33)/15025824 - 
     (157922*x^34)/9012465 - (1420864*x^35)/86028075 - 
     (8759542*x^36)/561712725 - (9787558*x^37)/663670665 - 
     (21807104*x^38)/1561206231 - (12112408*x^39)/914219865 - 
     (6709571*x^40)/533186550 - (7414451*x^41)/619532550 - 
     (16346968*x^42)/1434456135 - (3268864*x^43)/300885921 - 
     (1793618*x^44)/172983195 - (1964162*x^45)/198269775 - 
     (4293184*x^46)/453128175 - (12877964*x^47)/1419801615 - 
     (14021051*x^48)/1613223864 - (15238619*x^49)/1828121400 - 
     (16533836*x^50)/2066360625 + x^2*(108272/2835 - (704*H[0, x])/27) - 
     (728*H[0, x])/27 + (232*H[0, x]^2)/9 + 
     x*(20096/2025 + (344*H[0, x])/135 + (232*H[0, x]^2)/9)) + 
   NF*(178048/243 + 116800/(729*x) + (208/9 + (208*x)/9)*z4 + 
     z3*(-2752/27 - 1792/(27*x) + (128*x^2)/3 + 
       x*(-256/27 - (640*H[0, x])/9) - (640*H[0, x])/9) + 
     (182528*H[0, x])/243 + (3872*H[0, x]^2)/81 + (496*H[0, x]^3)/81 + 
     (56*H[0, x]^4)/27 + x^3*(2164/81 - (1792*H[0, x])/243 - 
       (128*H[0, x]^2)/81) + x^4*(243553/60750 - (14914*H[0, x])/6075 - 
       (196*H[0, x]^2)/405) + x^5*(364717/303750 - (35746*H[0, x])/30375 - 
       (484*H[0, x]^2)/2025) + x^6*(83223524/156279375 - 
       (1006144*H[0, x])/1488375 - (2048*H[0, x]^2)/14175) + 
     x^7*(136712777/437582250 - (899156*H[0, x])/2083725 - 
       (1936*H[0, x]^2)/19845) + x^8*(1683625861/7561421280 - 
       (4428491*H[0, x])/15002820 - (841*H[0, x]^2)/11907) + 
     x^9*(14524660337/81015228000 - (6817451*H[0, x])/32148900 - 
       (1369*H[0, x]^2)/25515) + x^10*(106551090011/687699416250 - 
       (109774144*H[0, x])/694645875 - (8464*H[0, x]^2)/200475) + 
     x^11*(175662288316/1260782263125 - (44087104*H[0, x])/363862125 - 
       (25088*H[0, x]^2)/735075) + x^12*(63099803426587/492433534593000 - 
       (2727257179*H[0, x])/28696592925 - (17956*H[0, x]^2)/637065) + 
     x^13*(680998278054769/5703275664286200 - (3605871187*H[0, x])/
        47479817385 - (24964*H[0, x]^2)/1054053) + 
     x^14*(23129633387528/206213479597125 - (9311589344*H[0, x])/
        151072146225 - (67712*H[0, x]^2)/3353805) + 
     x^15*(134402936540773/1269006028290000 - (2944949849*H[0, x])/
        58104671625 - (22472*H[0, x]^2)/1289925) + 
     x^16*(16926999899149801/168645859462080000 - (22624755227*H[0, x])/
        536815188000 - (14641*H[0, x]^2)/963900) + 
     x^17*(95660336362901/1003024936742400 - (101496398243*H[0, x])/
        2868126861600 - (18769*H[0, x]^2)/1404540) + 
     x^18*(410002171900174957/4514834651982454800 - (2518243004*H[0, x])/
        84041704305 - (47432*H[0, x]^2)/4002939) + 
     x^19*(10506872310296839/121297876679392875 - (184862648176*H[0, x])/
        7232530199895 - (236672*H[0, x]^2)/22369365) + 
     x^20*(14566452219570323/176038839636660000 - (392130812831*H[0, x])/
        17868604023270 - (145924*H[0, x]^2)/15351525) + 
     x^21*(50312066471889466499/635657719523806980000 - 
       (762391900433*H[0, x])/40230482742450 - (178084*H[0, x]^2)/20738025) + 
     x^22*(111648347102975521304/1472896852629981904125 - 
       (101332280317568*H[0, x])/6160557344166225 - (430592*H[0, x]^2)/
        55228635) + x^23*(112551745151284138393/1548645833622380973480 - 
       (11612386948874*H[0, x])/809673250947561 - (258064*H[0, x]^2)/
        36293103) + x^24*(1431574637071476071621/20522738319936138000000 - 
       (220053838920719*H[0, x])/17525395042155000 - (76729*H[0, x]^2)/
        11783475) + x^25*(160779187833858959873759/
        2399051327320597950000000 - (11827634948291*H[0, x])/
        1072040916375000 - (90601*H[0, x]^2)/15136875) + 
     x^26*(9617793202033326111709/149232103477586817187500 - 
       (3759071931177686*H[0, x])/386511534518484375 - 
       (425104*H[0, x]^2)/77000625) + 
     x^27*(3711387510962628747832/59828506939650714890625 - 
       (761329775441216*H[0, x])/88546278816961875 - (991232*H[0, x]^2)/
        194041575) + x^28*(347955550027557196621781/
        5822451774851517615209400 - (268907596729336133*H[0, x])/
        35286100783692308550 - (574564*H[0, x]^2)/121201353) + 
     x^29*(3590752488726023662643059/62318782594078986130155000 - 
       (26913666399899927*H[0, x])/3975512520307214250 - 
       (662596*H[0, x]^2)/150206805) + 
     x^30*(59598284653487096822163076/1071949660644068501398228125 - 
       (205085935431425072*H[0, x])/34033967324398738125 - 
       (1520768*H[0, x]^2)/369556425) + 
     x^31*(1124948752995104349147424601/20953183514461398096296400000 - 
       (5473325918600857729*H[0, x])/1018671849571658782500 - 
       (217156*H[0, x]^2)/56434725) + 
     x^32*(12133583688803924869074467/233865100185189445260288000 - 
       (308177946715082597*H[0, x])/64231525490232672000 - 
       (247009*H[0, x]^2)/68500080) + 
     x^33*(10829460431729064689824347959/215842399399950168333616128000 - 
       (101171261363137717*H[0, x])/23584590986455699200 - 
       (279841*H[0, x]^2)/82642032) + 
     x^34*(709673803001798552596270049/14616668728876047917363280000 - 
       (156140042857936169*H[0, x])/40669748947788085125 - 
       (315844*H[0, x]^2)/99137115) + 
     x^35*(614964421718179769240539627/13080257527261236062413162500 - 
       (14684420817517896008*H[0, x])/4270323639517748938125 - 
       (2841728*H[0, x]^2)/946308825) + 
     x^36*(15494614407548368514355786516343/
        340134819864828264523335488400000 - (105099481858100792087*H[0, x])/
        34104461229945347377500 - (1592644*H[0, x]^2)/561712725) + 
     x^37*(337234135574836975776865718444461/
        7635597964595817023929734653040000 - (166896119196558749*H[0, x])/
        60412070211914830500 - (1779556*H[0, x]^2)/663670665) + 
     x^38*(7098360358639967729982133682/165675132931983928300043962875 - 
       (58693454490237228736*H[0, x])/23697209893673229547725 - 
       (3964928*H[0, x]^2)/1561206231) + 
     x^39*(15622140503419065738147319820179/
        375649706813709144815811392580000 - (4401305513958823781*H[0, x])/
        1982392076047310065125 - (2202256*H[0, x]^2)/914219865) + 
     x^40*(26578623404961867520205641285327/
        658085303218699220891619902400000 - (5280775923094722898987*H[0, x])/
        2654544245672682507690000 - (609961*H[0, x]^2)/266593275) + 
     x^41*(518711058657986192455520237080561/
        13217656636712416335398082331200000 - (60374282950319673217*H[0, x])/
        33894834653559633390000 - (674041*H[0, x]^2)/309766275) + 
     x^42*(1889011452189461625670968749799856081/
        49513379888980394416679106984066540000 - 
       (8737163206879934571643*H[0, x])/5483760561512779187084625 - 
       (2972176*H[0, x]^2)/1434456135) + 
     x^43*(12043509231327408219333073159479131/
        324554166955206853645914878096777625 - 
       (198089232861097402427104*H[0, x])/139180518056346293221469775 - 
       (6537728*H[0, x]^2)/3309745131) + 
     x^44*(49081483541949984199460343838255603/
        1359227445190158387666413290780080000 - 
       (2843576295278789952203099*H[0, x])/2240466876028989110394391500 - 
       (3587236*H[0, x]^2)/1902815145) + 
     x^45*(25707560138533357699030557811518829/
        731267867488230171952877446765200000 - 
       (414315130440385527801413*H[0, x])/366853854878975435731402500 - 
       (3928324*H[0, x]^2)/2180967525) + 
     x^46*(1010524713009276498971247505886174597/
        29512840514185066020167365612773412500 - 
       (266867163253853273636024*H[0, x])/266252554208846708233891875 - 
       (8586368*H[0, x]^2)/4984409925) + 
     x^47*(13462950978928711467226513830152656553/
        403521019393948539039379253469192840000 - 
       (4976270375972592696280081*H[0, x])/5612281112353750613560460250 - 
       (2341448*H[0, x]^2)/1419801615) + 
     x^48*(9547442938768950837019155909995843700511/
        293558071718206155250667778420233080166400 - 
       (976534670325024320602723129*H[0, x])/
        1249863137461922803307470382400 - (1274641*H[0, x]^2)/806611932) + 
     x^49*(23979432929310785702462590495388377469957/
        756052135764028551387747095628596256000000 - 
       (88225838546811024191741099*H[0, x])/128759763131011305529530840000 - 
       (1385329*H[0, x]^2)/914060700) + 
     x^50*(18867958942314709147522879883358194543/
        609780894728196436856450205103237500000 - 
       (239107508385150938882280079*H[0, x])/400233971168535806749040343750 - 
       (3006152*H[0, x]^2)/2066360625) + 
     x^2*(-469240/729 + (4688*H[0, x])/27 - (1472*H[0, x]^2)/81 - 
       (128*H[0, x]^3)/81) + x*(-188608/243 + (199040*H[0, x])/243 + 
       (2816*H[0, x]^2)/81 + (976*H[0, x]^3)/81 + (56*H[0, x]^4)/27) + 
     z2*(15952/81 + 224/(27*x) - (64*x^3)/81 - (98*x^4)/405 - 
       (242*x^5)/2025 - (1024*x^6)/14175 - (968*x^7)/19845 - 
       (841*x^8)/23814 - (1369*x^9)/51030 - (4232*x^10)/200475 - 
       (12544*x^11)/735075 - (8978*x^12)/637065 - (12482*x^13)/1054053 - 
       (33856*x^14)/3353805 - (11236*x^15)/1289925 - (14641*x^16)/1927800 - 
       (18769*x^17)/2809080 - (23716*x^18)/4002939 - (118336*x^19)/22369365 - 
       (72962*x^20)/15351525 - (89042*x^21)/20738025 - 
       (215296*x^22)/55228635 - (129032*x^23)/36293103 - 
       (76729*x^24)/23566950 - (90601*x^25)/30273750 - 
       (212552*x^26)/77000625 - (495616*x^27)/194041575 - 
       (287282*x^28)/121201353 - (331298*x^29)/150206805 - 
       (760384*x^30)/369556425 - (108578*x^31)/56434725 - 
       (247009*x^32)/137000160 - (279841*x^33)/165284064 - 
       (157922*x^34)/99137115 - (1420864*x^35)/946308825 - 
       (796322*x^36)/561712725 - (889778*x^37)/663670665 - 
       (1982464*x^38)/1561206231 - (1101128*x^39)/914219865 - 
       (609961*x^40)/533186550 - (674041*x^41)/619532550 - 
       (1486088*x^42)/1434456135 - (3268864*x^43)/3309745131 - 
       (1793618*x^44)/1902815145 - (1964162*x^45)/2180967525 - 
       (4293184*x^46)/4984409925 - (1170724*x^47)/1419801615 - 
       (1274641*x^48)/1613223864 - (1385329*x^49)/1828121400 - 
       (1503076*x^50)/2066360625 + x^2*(3680/81 - (64*H[0, x])/27) - 
       (400*H[0, x])/27 - (16*H[0, x]^2)/9 + x*(9376/81 - (592*H[0, x])/27 - 
         (16*H[0, x]^2)/9)))) + 
 CA*(CF*TF*(-2317964/1215 + B4*(-928/5 + 1664/(3*x) - (1408*x)/15 - 
       (64*x^2)/3) + 592*z5 + (-5538448/3645 - (15040*H[0, x])/243)/x - 
     (514952*H[0, x])/243 - (70304*H[0, x]^2)/81 - (10372*H[0, x]^3)/81 - 
     (296*H[0, x]^4)/27 - (4*H[0, x]^5)/3 + 
     x^2*(1611718/1215 - (27326*H[0, x])/81 + (4858*H[0, x]^2)/81 - 
       (632*H[0, x]^3)/81) + x^4*(16564604743/71442000 + 
       (5248601*H[0, x])/425250 - (47386*H[0, x]^2)/2025 - 
       (46*H[0, x]^3)/405) + x^50*(192266568623740760743885760780212268960758\
07793169070907850707689719111691204760999800521228174597123158578274686093/99\
29304584336223369597558432749256733006159503515418723141596046449376504639008\
553935449696240782599568000000000 - 
       (371851987231518352356985630090902065297231791529063275633366141875628\
4137*H[0, x])/
        152588688615386813248298271050527439066690892218087752061558616975000\
000 - (2137241277196143198960515731856*H[0, x]^2)/
        494195709919571990770768453125 + (1488376*H[0, x]^3)/2066360625) + 
     x^48*(655770092747290616979694154361537439283689310671229972713098443207\
87102128829275118716727907984456224739783707/35169463688516531670990085377346\
433117729634330577806244877295534197914316249450896944954199116902400000000 - 
       (120885010491127855500674082855071868332489451355776712178714309050862\
491*H[0, x])/
        499088928577496927208835042080837332220473588614048892029978099200000\
0 - (233951653825712463673413463763*H[0, x]^2)/
        53861802950309105938697280000 + (1261105*H[0, x]^3)/1613223864) + 
     x^46*(278299872261896741290890625578301956653770691872920785221768396000\
74689211743796609962471668859034704991497/15523398986328419184379928432676677\
200753360789251144628819862665810249615815551084831830514427840000000 - 
       (265064037746372773513508637658446429413392791037542469651772214208013*
         H[0, x])/
        11014607212360435372093439756548781533655813469951745075835286000000 \
- (1284144245630431117889912933*H[0, x]^2)/294226822571056202378999448 + 
       (4243504*H[0, x]^3)/4984409925) + 
     x^44*(100680651077366258314854706905294453003505125099302577160670215775\
67956633763778928113375221043794841345943/58505461173100887478997406454219695\
74081300764571715945044034357384295630948684358598196583665920000000 - 
       (103882713509258335675367173757086802708535684512176636421281223373623*
         H[0, x])/
        4346600069003640727252985475258017228578557463182418281538171200000 - 
       (629743734062615775194558622349*H[0, x]^2)/
        143522648473323687605116279200 + (1770914*H[0, x]^3)/1902815145) + 
     x^42*(616687341020753768364213989493821862352617491899825179076858837915\
8195781165471047749892951903858734371/374001053075273388188492981004461476728\
7283810759716299308140256519381729508864044768891244480000000 - 
       (98884686664310561793582356389598754836635891075505431676113267429*
         H[0, x])/
        4167900663908884287248863879802349435724292627450269854184200000 - 
       (73087967475784721205952207*H[0, x]^2)/16558806401430744996294750 + 
       (1465424*H[0, x]^3)/1434456135) + 
     x^40*(462825071657657432150916413872810852926314054959460200593431137754\
93764173418621817870823253532441/29351875121368268509411264492008338053166908\
112289598962512480989401105926463157307765760000000 - 
       (639107007846841293977745479515732234660978017858229287565337069*
         H[0, x])/
        27149290089827803101446028682934931655936078729023232032000000 - 
       (1893436878803129036935841477*H[0, x]^2)/426142836238654631901168000 + 
       (600601*H[0, x]^3)/533186550) + 
     x^38*(750414706913244812843703601650162816529295733305906455958829626600\
3762094500772974829213907/498734128891684675537039611661456425054753555970615\
8446189367983062118208189394080000000 - 
       (83701627427751189337776232121055784750525331913572959*H[0, x])/
        3585536520015372149028886383703827260774878598475000 - 
       (805416871338057145237643*H[0, x]^2)/179923260303815261380875 + 
       (1948720*H[0, x]^3)/1561206231) + 
     x^36*(506754166317899569291313288459772009326982689597534712050807266375\
108868669985367601/3537923152851272032372625911822380812693222529405578317404\
92352882443723520000000 - 
       (88327223588403743229981879082870709785545183355515619093*H[0, x])/
        3817832375634087652300132151442975340977537314424000000 - 
       (120009801559902146007919*H[0, x]^2)/26583990292059963084000 + 
       (781202*H[0, x]^3)/561712725) + 
     x^34*(188323007689580061721256791855034014974273114402433888366625916494\
748263905649493179/1384794381013073515269109499896157654417206741332101566921\
61729810395418880000000 - 
       (1540629289961113448379409162431276692762471253639517*H[0, x])/
        67239057470077578583156674113112373447668980400000 - 
       (2235425371344467044049*H[0, x]^2)/490447046570362982100 + 
       (154556*H[0, x]^3)/99137115) + 
     x^32*(252159068049076678364155853180763423729062214629874245769103903508\
62520669464273/
        195869891446330937587814332597307067007012200360845026530777646290124\
80000000 - (751311988011183370567608073690297478250609458171131*H[0, x])/
        33134632134261158505361051226320788690596505600000 - 
       (172209963606115589189803*H[0, x]^2)/37368474162984252288000 + 
       (241057*H[0, x]^3)/137000160) + 
     x^30*
      (3315546725645518748015376643822581956896592223443054579446559398536301\
79/272958955474854731075298275065854799788957266905489449446358720000000 - 
       (483082088720131420935896716841069936681149992943*H[0, x])/
        21547807569523868704640687851518035736486000000 - 
       (4151385020467246406011*H[0, x]^2)/889421012744287023000 + 
       (739504*H[0, x]^3)/369556425) + 
     x^28*
      (5615692146385438578617081624079382510875384744274344915107277107771848\
9/49183731948835965411098930597515642132676035742918333718810720000000 - 
       (1020156811004285719098411753113264441681523143*H[0, x])/
        46068539024226668258634905117968086056400000 - 
       (23031586654364749787323*H[0, x]^2)/4861640552419829178000 + 
       (278210*H[0, x]^3)/121201353) + 
     x^26*(24740743485165821827733945079438911827748768838631812554812579/
        23150646844498275163012819349998197861205487763502200000000 - 
       (408022391787726764258087090452997994629*H[0, x])/
        18675632773891763303060580601573125000 - 
       (387975041641576388*H[0, x]^2)/80473683597181875 + 
       (204752*H[0, x]^3)/77000625) + 
     x^24*(705519993924495085128409942727517775356456974651936245150933/
        708810537126873619739239808227768814728188635971200000000 - 
       (4342609535245165678340484604001781418447*H[0, x])/
        201730208420484679092296356873656000000 - 
       (105561364411561717*H[0, x]^2)/21442836286872000 + 
       (73417*H[0, x]^3)/23566950) + 
     x^22*(7775475775722158882138942894642119806089196842070392407/
        8435461133521924621468952000744432733783956820000000 - 
       (64007832403801000763994341646596711*H[0, x])/
        3022391302642263941383393902628125 - (1329199033700357*H[0, x]^2)/
        263271681374625 + (204208*H[0, x]^3)/55228635) + 
     x^20*(3199358921607995059319994575705867754976497719587/
        3773499053950686776389460109429954880032000000 - 
       (186048659225196343735693884201427*H[0, x])/
        8945960671119644707778202960000 - (62779627712046181*H[0, x]^2)/
        12055351514366160 + (68402*H[0, x]^3)/15351525) + 
     x^18*(104385778617778519422352400411525482890005243/
        134940195057834440646486631459768425600000 - 
       (4760834513672913102148290139*H[0, x])/233616473337850647793749000 - 
       (1050887827081111*H[0, x]^2)/194136336944550 + 
       (21880*H[0, x]^3)/4002939) + 
     x^16*(30277788403148347724982416356246591881786947/
        43324452030952463457190983612814080000000 - 
       (35852311940758701284299320179*H[0, x])/1800140695826575339036800000 - 
       (850799531892391*H[0, x]^2)/149592499056000 + (13201*H[0, x]^3)/
        1927800) + x^14*(382638138132691210620999563432510551/
        613544318671360265842977324000000 - (63508502685720282260029*H[0, x])/
        3274017243044077530000 - (1154441668921*H[0, x]^2)/190238998950 + 
       (29488*H[0, x]^3)/3353805) + 
     x^12*(350562829233090723071524938861437/639852295274592477198881760000 - 
       (13478170583200515624767*H[0, x])/717024590784313812000 - 
       (3549428939461*H[0, x]^2)/535669734600 + (7394*H[0, x]^3)/637065) + 
     x^49*(164704576074072711833428638525046232430147434048319764933390262342\
4182960148862499336315718398101396551296799356311/866976725389937877960796974\
33119780124477584286137531260406156481044193108720283687192547710572638779392\
0000000 - 
       (870261820544092597006450897323783497293400898502054901333780380136317\
4023*H[0, x])/
        373051660665960492279380945746288041450013750542125481266551900032000\
000 - (14081731534266724961919872742599*H[0, x]^2)/
        3379379046385840580213651520000 + (34379789*H[0, x]^3)/2589838650) + 
     x^47*(235650824157198213844475644396893848675702461956874586427927735930\
412518497847229120925068347129446397050297903/1289180653332184114064730317113\
35518897177690843024271016378336442544229665501893444113847736137895360000000 \
- (49740837334996401703823925063365478604749722308428607723483457114269511*
         H[0, x])/21523210044904554985881011189736109952007923508980858468792\
80552800000 - (149983146512766259951148019433747*H[0, x]^2)/
        35933565202030280595089773494000 + (200753060*H[0, x]^3)/
        13914055827) + x^10*(19230436480252706608387382929/
        40781552975413048398600000 - (451484943739186883*H[0, x])/
        25026298689892500 - (7531535527*H[0, x]^2)/1003377375 + 
       (3152*H[0, x]^3)/200475) + x^45*(2680712308258128152251029515697883046\
61436839834851097005839778029901024978705763826241815840030967228341441/15266\
14703712674355306047875339731686800682126904769203942279895991930742503184079\
65673269940089600000000 - 
       (336816304683340758771815828813017436312687195545187928297100764623*
         H[0, x])/
        14723049141354292418699154977904652226671649148110310117384000000 - 
       (9036121608750409138052068796327*H[0, x]^2)/
        2161013774473751300081781660000 + (537761776*H[0, x]^3)/
        34168491225) + x^43*(330264319064708193648582108331377836922042466793\
0403641629489396066777525374778122768738894112095157631/196122503441911654781\
77070955112004267482098032032658642713418418333343215717213893300283355200000\
00 - (650668581393614154694101714770479266745059606434373987798963619*
         H[0, x])/
        28757979548793649607140748849727378969214470953203081471425000 - 
       (1236904614020944694248279859*H[0, x]^2)/295231401937704258348572250 + 
       (285237472*H[0, x]^3)/16548725655) + 
     x^41*(772492235460313341765524514324955949183323598173045048065559010425\
40390293187925847818105398406487/47925629233521976353449818091063335174265408\
829319936068953788982852934328078355208268800000000 - 
       (1318412645497712200264611685297465307774324266390469452687186661*
         H[0, x])/
        58977185178413117070048484417549725676097015946994491552000000 - 
       (41316396724496897052846316999*H[0, x]^2)/
        9840662089993128454940880000 + (252528278*H[0, x]^3)/13319949825) + 
     x^39*(396368642306945018350499828933599058737396065028411904360091827700\
097876454886854367967051177/2574434121637054296989506950375882839150877646236\
60913126608389197749295525884511080000000 - 
       (20121528490881746081430890451700149275493799234244729823913*H[0, x])/
        912089684421173073850330035483144837219006425957554800000 - 
       (8444429051408697795107741*H[0, x]^2)/2006607101836447099899000 + 
       (261796616*H[0, x]^3)/12494338155) + 
     x^8*(28208916267721282203497/71436058734680640000 - 
       (476488533977647*H[0, x])/28319323032000 - (9970426987*H[0, x]^2)/
        1100206800 + (505*H[0, x]^3)/23814) + 
     x^6*(10124057004955493/31768471350000 - (15341970383*H[0, x])/
        1146048750 - (32588*H[0, x]^2)/2625 + (304*H[0, x]^3)/14175) + 
     x^37*(123385094480761388469437911011669060020531895764908637439194810589\
7374936358176198940642601/840904503935938871765567546888169264697290159489258\
690985459080631129465187540736000000 - 
       (4898376033458521755848618137631017841677446667805421004007*H[0, x])/
        225303442362419697033974017199356627139065996170369600000 - 
       (453349574508482777896997*H[0, x]^2)/107452935550259178516000 + 
       (13390528*H[0, x]^3)/575181243) + 
     x^35*(580084443911530325995718780030010366974665470876598293813588258038\
25972946431172277/41588792286918603948828775565063176309607669991304998357223\
896128122000800000000 - 
       (58964244412949607342070531721904213749318691740677013*H[0, x])/
        2756419316173918917485655702989237354687111895375000 - 
       (1268418548710707189610181*H[0, x]^2)/299798618589733245963750 + 
       (911018176*H[0, x]^3)/35013426525) + 
     x^33*(918940214178897790492020649639384467059712069113958674297025445367\
6337832290143/
        695022195454722681763212147925928302282946517409450094141469067481088\
0000000 - (8516900919849882353105914780025722928894177496359*H[0, x])/
        405429314212316733658477823681344466736998400000 - 
       (590886552871877855509127*H[0, x]^2)/139227702123376810944000 + 
       (1567939*H[0, x]^3)/53564280) + 
     x^31*(328696923300419428606642294115600268722651812667290030340836875986\
605059821/
        263091954188608517301061128147061090439405015854571251783791873600000\
000 - (2216757839930272715798571540167438057143366367303*H[0, x])/
        107705381533981975952236200408368776007364000000 - 
       (1871361305193453768493*H[0, x]^2)/439427072364244965000 + 
       (6865282*H[0, x]^3)/206927325) + 
     x^29*
      (4445596424628115872855279910420888640876575612517606118542085408396296\
83/377916025829090024825452466727919335703211590879346854813767840000000 - 
       (92530137299179078586537857797634946540885942957*H[0, x])/
        4601735175864419418279197744561478818300400000 - 
       (479083251516881535433571*H[0, x]^2)/112067047605780164898000 + 
       (176579888*H[0, x]^3)/4656410955) + 
     x^27*
      (677135253844491585191889430750293340124736811811781304143056828194429/
        613852261266193884739137958686351140288775407697713458472100000000 - 
       (43895528282008824274541447981584465546287937*H[0, x])/
        2242391444439604532174337259486349810925000 - 
       (390758592196296153521*H[0, x]^2)/91015736148412700625 + 
       (16418656*H[0, x]^3)/375147045) + 
     x^25*(171724865701848006895617325117409465673915120347509343336009791/
        166794606038926565024409652106087811797797274476464000000000 - 
       (10210993622440279364155715368270040945813*H[0, x])/
        538213006655443313783794628022600000000 - 
       (20977963430588369419*H[0, x]^2)/4862777596677000000 + 
       (2319518*H[0, x]^3)/45410625) + 
     x^23*(325085843646435699710191724882914680893564988215548810241/
        340157231423189298047546700809239787511677739300000000 - 
       (9682390200418582961210528956954862387*H[0, x])/
        529638094939215776394804264841500000 - (24592908188580833*H[0, x]^2)/
        5669980748932500 + (54802424*H[0, x]^3)/907327575) + 
     x^21*(1435669670707386220277812379627314784464976958585989/
        1628809501531527623363349080504357924540256000000 - 
       (18109615121351093885193663706928539*H[0, x])/
        1036005024387031135369191539280000 - (24280360416803641*H[0, x]^2)/
        5563902057714000 + (11533664*H[0, x]^3)/158991525) + 
     x^19*(132480397307113358996479218884400290722759593571/
        164234665077174608620256326178477644572000000 - 
       (147159791953606085082821636677*H[0, x])/
        8898039205074017320379557500 - (1112262814461671*H[0, x]^2)/
        253138556996325 + (4633984*H[0, x]^3)/52195185) + 
     x^17*(292371374546222951530696852406461258431716993/
        399822800171361305619219648769684224000000 - 
       (256040041712610712981360598251*H[0, x])/
        16612726992913823843111040000 - (9168187224002173*H[0, x]^2)/
        2070787594075200 + (296777*H[0, x]^3)/2668626) + 
     x^15*(7440878289002426303377450123096058671/
        11359548205185752034132409740000000 - 
       (122016677793585995064386933*H[0, x])/8691256542880855043100000 - 
       (4542653008837*H[0, x]^2)/1017712127250 + (349556*H[0, x]^3)/
        2436525) + x^13*(1310592010305650173548746331528373/
        2268567228700827873705126240000 - (1492252562666646348287*H[0, x])/
        121056099742806228000 - (2848210876559*H[0, x]^2)/633064231800 + 
       (337936*H[0, x]^3)/1756755) + 
     x^11*(484899416684709041855083569191/971960345914010986833300000 - 
       (42357895852497959731*H[0, x])/4175220831430398750 - 
       (648929785006*H[0, x]^2)/143482964625 + (2599264*H[0, x]^3)/9555975) + 
     x^9*(4519457142391543368561841/10814058605597607360000 - 
       (116647264006604333*H[0, x])/15887140220952000 - 
       (3888169237*H[0, x]^2)/864448200 + (38914*H[0, x]^3)/93555) + 
     x^7*(22613139202862489233/67647782892690000 - (1520526058819*H[0, x])/
        375445570500 - (8946862*H[0, x]^2)/2083725 + (2872*H[0, x]^3)/3969) + 
     x^5*(22156582301099/87516450000 - (163838233*H[0, x])/41674500 - 
       (340159*H[0, x]^2)/99225 + (23168*H[0, x]^3)/14175) + 
     x^3*(36022676/151875 + (242*H[0, x])/1125 - (41824*H[0, x]^2)/2025 + 
       (1216*H[0, x]^3)/135) + x*(-552524/1215 + (14128*z5)/3 - 
       (5546248*H[0, x])/1215 - (53216*H[0, x]^2)/81 + (12092*H[0, x]^3)/81 + 
       (364*H[0, x]^4)/27 + (12*H[0, x]^5)/5) + 
     z4*(36076/45 - 43024/(9*x) + (800*x^2)/9 + (152*H[0, x])/3 + 
       x*(41548/45 + (4400*H[0, x])/3)) + 
     z3*(-194212/135 + (8024*x^2)/135 - (2824*x^3)/45 - (4112*x^4)/135 - 
       (85504*x^5)/1575 - (229576*x^6)/4725 - (123836*x^7)/2205 - 
       (71242*x^8)/1323 - (359470*x^9)/6237 - (3767768*x^10)/66825 - 
       (62297192*x^11)/1061775 - (86047424*x^12)/1486485 - 
       (34799504*x^13)/585585 - (21943988*x^14)/372645 - 
       (146182822*x^15)/2436525 - (151987*x^16)/2550 - 
       (89607593*x^17)/1482570 - (80246668*x^18)/1334313 - 
       (211552696*x^19)/3479679 - (1136295536*x^20)/18762975 - 
       (3237490016*x^21)/52997175 - (1121091064*x^22)/18409545 - 
       (6183017212*x^23)/100814175 - (3123628094*x^24)/51061725 - 
       (310489294*x^25)/5045625 - (3677472952*x^26)/59889375 - 
       (38585426728*x^27)/625245075 - (85816480*x^28)/1393119 - 
       (6401543888*x^29)/103475799 - (1086997018*x^30)/17597925 - 
       (4276407353*x^31)/68975775 - (4005533731*x^32)/64694520 - 
       (9981679189*x^33)/160692840 - (2050243318*x^34)/33045705 - 
       (242064320648*x^35)/3890380725 - (221120366192*x^36)/3557513925 - 
       (59737304128*x^37)/958635405 - (10799499128*x^38)/173467359 - 
       (51975824812*x^39)/832955877 - (38783003234*x^40)/622050975 - 
       (92463441814*x^41)/1479994425 - (328352874952*x^42)/5259672495 - 
       (12778246504*x^43)/204305255 - (43418890496*x^44)/694678545 - 
       (713075690864*x^45)/11389497075 - (103956935956*x^46)/1661469975 - 
       (484411728902*x^47)/7730031015 - (42098828537*x^48)/672176610 - 
       (10828907759*x^49)/172655910 - (187104308084*x^50)/2984743125 + 
       (211504/45 - (1088*H[0, x])/9)/x - (2576*H[0, x])/9 + 
       (80*H[0, x]^2)/3 + x*(-106160/27 + (70352*H[0, x])/45 - 
         (544*H[0, x]^2)/3)) + z2*(-9472/81 + (136/3 + (152*x)/3)*z3 + 
       x^3*(19432/2025 - (11264*H[0, x])/135) + 
       (12208/27 - (1408*H[0, x])/27)/x + 
       x^4*(-519907/8100 - (108*H[0, x])/5) + 
       x^5*(-241940233/1984500 - (15494*H[0, x])/945) + 
       x^6*(-1382144/10125 - (13744*H[0, x])/1575) + 
       x^7*(-238373843/1389150 - (48728*H[0, x])/6615) + 
       x^8*(-417682546177/2200413600 - (94181*H[0, x])/19845) + 
       x^9*(-252665071103/1152597600 - (795371*H[0, x])/187110) + 
       x^10*(-1439473970489/6020264250 - (22184*H[0, x])/7425) + 
       x^11*(-38170335406228/143482964625 - (354560*H[0, x])/127413) + 
       x^12*(-30715227365171/107133946920 - (15668*H[0, x])/7623) + 
       x^13*(-65893585505603/211021410600 - (3457834*H[0, x])/1756755) + 
       x^14*(-285362086331653/856075495275 - (1678112*H[0, x])/1117935) + 
       x^15*(-152694552240161/426469843800 - (165052*H[0, x])/112455) + 
       x^16*(-10317720147414913/27198636192000 - (367769*H[0, x])/321300) + 
       x^17*(-3341989380844830557/8283150376300800 - (20235371*H[0, x])/
          17790840) + x^19*(-37853080038266954/84379518998775 - 
         (47379328*H[0, x])/52195185) + 
       x^18*(-329958721328337781/776545347778200 - (74276*H[0, x])/82365) + 
       x^21*(-140036429149303488887/283759004943414000 - 
         (4715470*H[0, x])/6359661) + 
       x^20*(-9445850462313092143/20092252523943600 - (41028236*H[0, x])/
          56288925) + x^23*(-647314214457442879/1202723189167500 - 
         (186658072*H[0, x])/302442525) + 
       x^22*(-92781993801412262/180133255677375 - (246032*H[0, x])/409101) + 
       x^25*(-49714897524503138177/85311887661000000 - (210617*H[0, x])/
          403650) + x^24*(-40813152535711625351/72905643375364800 - 
         (8590079*H[0, x])/17020575) + 
       x^27*(-57079281167972491403744/91015736148412700625 - 
         (838388864*H[0, x])/1875735225) + 
       x^26*(-12645175433432859037817/20923157735267287500 - 
         (77182552*H[0, x])/179668125) + 
       x^29*(-5787893332592304197179259/8620542123521551146000 - 
         (600975742*H[0, x])/1552136985) + 
       x^28*(-1892443601685913746420481/2916984331451897506800 - 
         (8306612*H[0, x])/22444695) + 
       x^31*(-7127334376256496641079109/9960346973589552540000 - 
         (2803258*H[0, x])/8277093) + 
       x^30*(-1541018533877348074112749/2223552531860717557500 - 
         (13228664*H[0, x])/41061825) + 
       x^33*(-3133719581451390968406529/4125265248100053657600 - 
         (576092171*H[0, x])/1928314080) + 
       x^32*(-165290290538000603389442089/224210844977905513728000 - 
         (21969061*H[0, x])/77633424) + 
       x^35*(-142365609729400785575387027/177153729166660554433125 - 
         (619753216*H[0, x])/2334228435) + 
       x^34*(-137943255947545947294477451/176560936765330673556000 - 
         (8279434*H[0, x])/33045705) + 
       x^37*(-394639648866595399624218803/465629387384456440236000 - 
         (683092874*H[0, x])/2875906215) + 
       x^36*(-1426020806049005322406447103/1727959368983897600460000 - 
         (88298636*H[0, x])/395279325) + 
       x^39*(-499536471062385638918844247/560403785197566307179000 - 
         (2670611992*H[0, x])/12494338155) + 
       x^38*(-281491736315203624336199207/323861868546867470485575 - 
         (40113424*H[0, x])/200154645) + 
       x^41*(-156446326790818676421056144960939/
          167291255529883183733994960000 - (5283503*H[0, x])/27322974) + 
       x^40*(-4975377740478986658569256307/5449396882847245932240000 - 
         (12497167*H[0, x])/69116775) + 
       x^43*(-8832879259178961090791578/9023215307478944296725 - 
         (969652736*H[0, x])/5516241885) + 
       x^42*(-11850866577085919927165552711623/
          12385987188270197257228473000 - (57489800*H[0, x])/350644833) + 
       x^45*(-736609899999955164924619549521557/
          720337924824583766693927220000 - (1096728806*H[0, x])/6833698245) + 
       x^44*(-923128852891828805869750127157871/
          922645597328509420318604652000 - (2178752348*H[0, x])/
          14588249445) + x^47*(-38313367668645126677048768969771023/
          35933565202030280595089773494000 - (3411476156*H[0, x])/
          23190093045) + x^46*(-24002515466418160533564403911337/
          22986470513363765810859331875 - (8406656*H[0, x])/61535925) + 
       x^49*(-579348590238533247658531624965677/
          522017901474235536780970560000 - (1402006457*H[0, x])/
          10359354600) + x^48*(-80428559792981667571145784286889/
          73934524546697592623926080000 - (281060827*H[0, x])/2240588700) + 
       x^50*(-9788349086556268729979139404110243/
          8651331957180272026669452450000 - (1034970884*H[0, x])/
          8954229375) - (21140*H[0, x])/27 - (680*H[0, x]^2)/9 - 
       (328*H[0, x]^3)/9 + x^2*(298/9 - 72*H[0, x] + (32*H[0, x]^2)/3) + 
       x*(25064/81 - (6236*H[0, x])/27 - (1280*H[0, x]^2)/9 - 
         (184*H[0, x]^3)/9))) + TF^2*(-233048/3645 + 112016/(729*x) + 
     (-7216/45 + 1120/(27*x) - (608*x)/45 - (1120*x^2)/27)*z3 + 
     (184*H[0, x])/27 + (1240*H[0, x]^2)/81 + (112*H[0, x]^3)/81 + 
     x^3*(-51926591/10716300 + (99709*H[0, x])/8505 + (10*H[0, x]^2)/9) + 
     x^4*(227431332607/32416807500 + (42355477*H[0, x])/4677750 + 
       (326*H[0, x]^2)/225) + x^5*(4514888937451/547844046750 + 
       (58012216*H[0, x])/6081075 + (364*H[0, x]^2)/225) + 
     x^6*(77606931667/9317075625 + (2227927822*H[0, x])/212837625 + 
       (2708*H[0, x]^2)/1575) + x^7*(48625561336375139/5910872035068000 + 
       (6626517707*H[0, x])/578918340 + (563*H[0, x]^2)/315) + 
     x^8*(31108475133231445129/3840884648387186400 + (817751466691*H[0, x])/
        65996690760 + (347*H[0, x]^2)/189) + 
     x^9*(605181402760582811/75806933849747100 + (432540705848*H[0, x])/
        32564156625 + (1264*H[0, x]^2)/675) + 
     x^10*(4104260919617949082313/520577044308191871000 + 
       (13730030348224*H[0, x])/972272676375 + (14116*H[0, x]^2)/7425) + 
     x^11*(1556685608411680111693733/199554533651473550550000 + 
       (22230502118711*H[0, x])/1490818103775 + (4762*H[0, x]^2)/2475) + 
     x^12*(306973057958163781774919/39707279655140145262500 + 
       (3034622451050417*H[0, x])/193806353490750 + (12502*H[0, x]^2)/6435) + 
     x^13*(3195433639756613393671096573/416512036769479699012965000 + 
       (5853391178884856*H[0, x])/357660815987475 + (1604*H[0, x]^2)/819) + 
     x^14*(3315997859088677813596799870867/435073986234206511686368875000 + 
       (18668243252835014*H[0, x])/1095601313795625 + 
       (40372*H[0, x]^2)/20475) + x^15*(256071389130509277944203940177/
        33788588568996095030196000000 + (2010797185689262501*H[0, x])/
        113717797903710000 + (6247*H[0, x]^2)/3150) + 
     x^16*(1052636046436053806112810921208573/
        139580659378522868569739676000000 + (604687613375522213*H[0, x])/
        33046197681420000 + (15247*H[0, x]^2)/7650) + 
     x^17*(10249027896649396512387560330859181/
        1364899447779984336228382974600000 + (556795528189314287*H[0, x])/
        29476028110480875 + (4594*H[0, x]^2)/2295) + 
     x^18*(174594587707720197655652440946507087/
        23339780557037732149505348865660000 + (28334997644877919421*H[0, x])/
        1456115788657755225 + (17524*H[0, x]^2)/8721) + 
     x^19*(860318150197747926002820188398009342439/
        115394620930530669833289680715219000000 + 
       (1756684730919763528621*H[0, x])/87795216669070535625 + 
       (25858*H[0, x]^2)/12825) + 
     x^20*(3700591337653600903701526374905190069050783/
        497850859567952819884089445832359839000000 + 
       (1013642657324336712109*H[0, x])/49348945317255333750 + 
       (60518*H[0, x]^2)/29925) + 
     x^21*(1068351138733506607227170357528358951588589/
        144114722506512658387499576425156795500000 + 
       (1722631543377788785816*H[0, x])/81815356710186474375 + 
       (35132*H[0, x]^2)/17325) + 
     x^22*(10829730036948865265167566938278060855109224759/
        1464407341277677726938738195886588261793700000 + 
       (220734642820913091095482*H[0, x])/10240699017271867018875 + 
       (162004*H[0, x]^2)/79695) + 
     x^23*(423598259081618890821804650779968415993687674419/
        57404767778084966895998537278754259862313040000 + 
       (1263953678396143218879971*H[0, x])/57347914496722455305700 + 
       (4639*H[0, x]^2)/2277) + 
     x^24*(28595644102307475194041518428264052575598360133/
        3882898253387781851731502792123529482028750000 + 
       (23753010452322773473821337*H[0, x])/1055102322991646904975000 + 
       (52823*H[0, x]^2)/25875) + 
     x^25*(9063813231178484619744593627718194527796391017801/
        1232972134947492433736341630086738487784729250000 + 
       (61120114051165757621216*H[0, x])/2660538356540933675625 + 
       (29912*H[0, x]^2)/14625) + 
     x^26*(271464370672805041528560305651892730516393028119379/
        36989164048424773012090248902602154633541877500000 + 
       (36210330090391437903154292*H[0, x])/1546004136311720807596875 + 
       (269668*H[0, x]^2)/131625) + 
     x^27*(241076711260702340409315407139761608893769340341181/
        32898597671304856937812033141608504591714893400000 + 
       (1766210979158259237222914159*H[0, x])/74022678046605192267738375 + 
       (75626*H[0, x]^2)/36855) + 
     x^28*(1271202002702589027629131063442488724391014398971668849/
        173718058822921286311563624219717008647672169708376000 + 
       (199273063583183362888491437*H[0, x])/8204230097991351188346582 + 
       (33790*H[0, x]^2)/16443) + 
     x^29*(537799061684734976019011803920192775326677477762646207713/
        73588899918043044895870701926407899496583349668131500000 + 
       (411491974457037901044387464*H[0, x])/16653885882674751343865925 + 
       (93988*H[0, x]^2)/45675) + 
     x^30*(291633659223102151366548417595370682824353004543484929509/
        39953089217634050501892476986172075207590902733975500000 + 
       (3406826232947174003970694546*H[0, x])/135626607252962768265505875 + 
       (416756*H[0, x]^2)/202275) + 
     x^31*(35542601909099869133279497151829561947651428874242151174299/
        4874670511046109176506762906371970240106460487266528000000 + 
       (203342382035090515807039486787*H[0, x])/
        7967450740692932672359176000 + (57551*H[0, x]^2)/27900) + 
     x^32*(1256803384133637104446911729125624643893723479463609991762149/
        172549358541179802886542971723112199631696711398375545600000 + 
       (6297149566025039700143056728037*H[0, x])/
        242979773623063091566705353600 + (126751*H[0, x]^2)/61380) + 
     x^33*(3201751827764129282012754226631409727945396212396490138299703/
        440000864280008497360684577893936109060826614065857641280000 + 
       (65716710326602941621995441801*H[0, x])/2498380736850043885060881660 + 
       (3479*H[0, x]^2)/1683) + 
     x^34*(162804987552612183304478438325463977306046353182727982181251082321/
        22393717064204797855336264471360562712157772207512382578626000000 + 
       (307286911033769993479947771656449*H[0, x])/
        11515721856021311149246346070750 + (609412*H[0, x]^2)/294525) + 
     x^35*
      (2048925594827426934299234857522935575294877976093709918684813247252311/
        282067188555802869277114617051353764183664360949060968708995164000000 \
+ (620349850104250466344120861017407*H[0, x])/
        22926755331533337651681361722675 + (166354*H[0, x]^2)/80325) + 
     x^36*
      (4010292870527024935495915336983104338638774915672885295070062221064328\
9/5525198458181315027604656910476517851362366599766900151770317036000000 + 
       (3732300701305925818855644475750589*H[0, x])/
        136089296352951897290728938567750 + (362374*H[0, x]^2)/174825) + 
     x^37*
      (7613858493273033038262335981471571059104487443385537746651783273099844\
3/10497877070544498552448848129905383917588496539557110288363602368400000 + 
       (1010655055468176240160510859597192*H[0, x])/
        36371691736274867690233181791125 + (196876*H[0, x]^2)/94905) + 
     x^38*
      (2867827682087181089098693830560908371448432720581859933405359995247953\
39/39569071329360594706426592117241045918035191161156191824659890869008000 + 
       (5616334858641087946418116045920494*H[0, x])/
        199566952497688420374215560299225 + (170756*H[0, x]^2)/82251) + 
     x^39*(752151245765505546692645948821056345009425433219191795097939630249\
01382351/
        103847704982461304741617443038847410695270167414414187647933852991920\
00000 + (1890290244403372878161978965037323373*H[0, x])/
        66342527451934258664941929504877500 + (115459*H[0, x]^2)/55575) + 
     x^40*(212310810953592327560880163947964101873018962003611850068596087998\
52037843330027/29331680424591213062965105168879412303468363516033872886971268\
84371481208000000 + (18522207716819678006436829448846462737*H[0, x])/
        642286261504786009208527414239255000 + (249319*H[0, x]^2)/119925) + 
     x^41*(223150713251310044826497598954236404133226254741260674336281961538\
25118545183/
        308476206388429223919404651715979396220370409573673542981969474017433\
4203125 + (1128609240556333724037207471732770392*H[0, x])/
        38680194898314542052537835169266875 + (134336*H[0, x]^2)/64575) + 
     x^42*(272784106478373040639417406658118671808355798927481747539586527933\
1135822188311/377300675547092099656089600676611243732648607620777595682835552\
220434121200000 + (811136660233021420121845619710661176*H[0, x])/
        27483876375041728740464205388077375 + (1156004*H[0, x]^2)/555345) + 
     x^43*(695274716820406043375361573650529917235412748135439829552705647349\
5798078616858469/962182980324693123955163209655233588614714316993345542129984\
717088350597491040000 + (35253583523982697510144000000053325009*H[0, x])/
        1181270413368256936254781042313901225 + (62066*H[0, x]^2)/29799) + 
     x^44*(133638587430740674499467774680103583171999909601854703314831323433\
34405026555864179/18503518852397944691445446339523722857975275326795106579422\
78302092981918252000000 + (565006608141841848806259837092169467323*H[0, x])/
        18727457772911390452819699451317946250 + (665366*H[0, x]^2)/319275) + 
     x^45*(119417652265840286646399775114536074588400838435573178210244046271\
86113158537622823/16542514694951119323813852524803434621532048473224462393763\
02628216682505653200000 + (553357276957590228010057990565982119096*H[0, x])/
        18147704096764178878849896010133986875 + (356084*H[0, x]^2)/170775) + 
     x^46*(255001696302966377467282980324269455410532153944730124690523022557\
007642788207545843/3534082684830466400996595766662551941872755810188862420485\
7374330083671711682000000 + (11611586603837710415692196454581060934334*
         H[0, x])/376881389730474691600301328768596518125 + 
       (1522228*H[0, x]^2)/729675) + 
     x^47*(127906865923409647797293179259219830541723148156332621153357954485\
9085897864318822352437/177344981235039244623877171032149073179097383563024034\
743201618704937209138781833600000 + (5806938680708605894372912016151084846157*
         H[0, x])/186577325952694328983626048564230238000 + 
       (203063*H[0, x]^2)/97290) + 
     x^48*(486397428372674607771912820994912817809890728247065714642818806920\
7308491928352834189/674681993828953648025619672404914952311783524424547958262\
180071160087208680148280000 + (1044543106521542394499261038455795113717643*
         H[0, x])/33230232957939871706457641101674467258400 + 
       (86563*H[0, x]^2)/41454) + x^49*(7386852527874661868831029158820218761\
87490654946263294595717862139036075389856089139159221/10250429177307253860545\
8348824293110637718140699114246926867004981549675128134783468000000 + 
       (384940875372286319348897015012099166866593*H[0, x])/
        12127997545501586502486925269098061665625 + (115162*H[0, x]^2)/
        55125) + x^50*(433223171535061341508622996438424163718113625130515898\
30448353701431259379376043281346155331/60139741490399972528009855515639997992\
33695455272398105400535116928246115284480352246000000 + 
       (273167925096538425381767475767430208634327*H[0, x])/
        8525139984814643904397674085182940978125 + (1958596*H[0, x]^2)/
        937125) + x^2*(-2147241748/31255875 - (3760702*H[0, x])/99225 + 
       (19844*H[0, x]^2)/2835) + x*(18030832/91125 + (143576*H[0, x])/2025 + 
       (7736*H[0, x]^2)/405 + (112*H[0, x]^3)/81) + 
     z2*(-6088/81 + 1288/(27*x) - (189488*x^2)/2835 - (20*x^3)/9 - 
       (652*x^4)/225 - (728*x^5)/225 - (5416*x^6)/1575 - (1126*x^7)/315 - 
       (694*x^8)/189 - (2528*x^9)/675 - (28232*x^10)/7425 - 
       (9524*x^11)/2475 - (25004*x^12)/6435 - (3208*x^13)/819 - 
       (80744*x^14)/20475 - (6247*x^15)/1575 - (15247*x^16)/3825 - 
       (9188*x^17)/2295 - (35048*x^18)/8721 - (51716*x^19)/12825 - 
       (121036*x^20)/29925 - (70264*x^21)/17325 - (324008*x^22)/79695 - 
       (9278*x^23)/2277 - (105646*x^24)/25875 - (59824*x^25)/14625 - 
       (539336*x^26)/131625 - (151252*x^27)/36855 - (67580*x^28)/16443 - 
       (187976*x^29)/45675 - (833512*x^30)/202275 - (57551*x^31)/13950 - 
       (126751*x^32)/30690 - (6958*x^33)/1683 - (1218824*x^34)/294525 - 
       (332708*x^35)/80325 - (724748*x^36)/174825 - (393752*x^37)/94905 - 
       (341512*x^38)/82251 - (230918*x^39)/55575 - (498638*x^40)/119925 - 
       (268672*x^41)/64575 - (2312008*x^42)/555345 - (124132*x^43)/29799 - 
       (1330732*x^44)/319275 - (712168*x^45)/170775 - (3044456*x^46)/729675 - 
       (203063*x^47)/48645 - (86563*x^48)/20727 - (230324*x^49)/55125 - 
       (3917192*x^50)/937125 + (464*H[0, x])/27 + 
       x*(14608/405 + (464*H[0, x])/27)) + 
     NF*(-128168/729 + 108256/(729*x) + (128/3 - 448/(27*x) - (64*x)/9 + 
         (448*x^2)/27)*z3 + z2*(-3248/81 + 368/(27*x) - (1520*x^2)/81 + 
         x*(-1400/81 - (32*H[0, x])/27) - (32*H[0, x])/27) + 
       (656*H[0, x])/27 + (944*H[0, x]^2)/81 + (224*H[0, x]^3)/81 + 
       x^3*(-26/27 + (908*H[0, x])/243) + 
       x^4*(10169/12150 + (6178*H[0, x])/1215) + 
       x^5*(22873/30375 + (32942*H[0, x])/6075) + 
       x^6*(2451301/4465125 + (236804*H[0, x])/42525) + 
       x^7*(4769473/12502350 + (336328*H[0, x])/59535) + 
       x^8*(23098291/90016920 + (203621*H[0, x])/35721) + 
       x^9*(3959761/24111675 + (439027*H[0, x])/76545) + 
       x^10*(396648397/4167875250 + (3464992*H[0, x])/601425) + 
       x^11*(653901989/15282209250 + (12748324*H[0, x])/2205225) + 
       x^12*(66021773/26489162700 + (852166*H[0, x])/147015) + 
       x^13*(-16467703951/569757808620 + (18368914*H[0, x])/3162159) + 
       x^14*(-48613606883/906432877350 + (58550476*H[0, x])/10061415) + 
       x^15*(-7861664389/107270163000 + (1734842*H[0, x])/297675) + 
       x^16*(-788585313431/8857450602000 + (4218517*H[0, x])/722925) + 
       x^17*(-22440463907/220625143200 + (6153668*H[0, x])/1053405) + 
       x^18*(-2371481430587/21178509484860 + (70218122*H[0, x])/12008817) + 
       x^19*(-481909253401/4005709033788 + (392720636*H[0, x])/67108095) + 
       x^20*(-10480092827069/82470480107400 + (269711642*H[0, x])/46054575) + 
       x^21*(-64005734566453/482765792909400 + (364584982*H[0, x])/
          62214075) + x^22*(-10131534504472657/73926688129994700 + 
         (971514836*H[0, x])/165685905) + 
       x^23*(-683333882123953/4858039505685366 + (638760224*H[0, x])/
          108879309) + x^24*(-45288139091504129/315457110758790000 + 
         (207488587*H[0, x])/35350425) + 
       x^25*(-4547190956667257/31171651260750000 + (20511721*H[0, x])/
          3493125) + x^26*(-171255683803102411/1159534603555453125 + 
         (1356986792*H[0, x])/231001875) + 
       x^27*(-1742640689805675019/11688108803838967500 + 
         (3420850196*H[0, x])/582124725) + 
       x^28*(-4890521861048732453/32571785338792900200 + 
         (164417758*H[0, x])/27969543) + 
       x^29*(-7198842701406020653/47706150243686571000 + 
         (2649771578*H[0, x])/450620415) + 
       x^30*(-33294925005393396617/219911788865345692500 + 
         (6521145884*H[0, x])/1108669275) + 
       x^31*(-3708496658593483455557/24448124389719810780000 + 
         (996104863*H[0, x])/169304175) + 
       x^32*(-15749802461998414933/103758618099606624000 + 
         (604682341*H[0, x])/102750120) + 
       x^33*(-18994904565476604419/125179752158880249600 + 
         (729688673*H[0, x])/123963048) + 
       x^34*(-6724087435442289811/44366998852132456500 + 
         (1751043127*H[0, x])/297411345) + 
       x^35*(-15502007370247220019929/102487767348425974515000 + 
         (16717893484*H[0, x])/2838926475) + 
       x^36*(-61740328578145672157873/409253534759344168530000 + 
         (9925346962*H[0, x])/1685138175) + 
       x^37*(-72715092475075126535987/483538209976166303322000 + 
         (11729026558*H[0, x])/1991011995) + 
       x^38*(-6554895479276739425557/43748695188319808395800 + 
         (2122754356*H[0, x])/360278361) + 
       x^39*(-24848161875188887430843/166520934387974045470500 + 
         (16162288888*H[0, x])/2742659595) + 
       x^40*(-2366102361501822706516109/15927265474036095046140000 + 
         (4713755473*H[0, x])/799779825) + 
       x^41*(-30068171846278822730209/203369007921357800340000 + 
         (421377011*H[0, x])/71484525) + 
       x^42*(-2420099050615182574149658/16451281684538337561253875 + 
         (25370343088*H[0, x])/4303368405) + 
       x^43*(-37600001965381659521923883/256948648719408541331944200 + 
         (58544982788*H[0, x])/9929235393) + 
       x^44*(-105749527798595696704246423/726637905739131603371154000 + 
         (33662398718*H[0, x])/5708445435) + 
       x^45*(-49004163930996208355398259/338634327580592709905910000 + 
         (38587660642*H[0, x])/6542902575) + 
       x^46*(-2616617968251922648059124483/18187097549035067454745845000 + 
         (88198547564*H[0, x])/14953229775) + 
       x^47*(-19263938090706515742692941783/134694746696490014725451046000 + 
         (25125897034*H[0, x])/4259404845) + 
       x^48*(-16656984552250899099383100089/117174669137055262810075348350 + 
         (3568968664*H[0, x])/604958949) + 
       x^49*(-3660488823526852205012900411/25908976727581543185820230000 + 
         (4044784453*H[0, x])/685545525) + 
       x^50*(-28695028062842416313621722331/204374793788188497063339750000 + 
         (36578585746*H[0, x])/6199081875) + 
       x^2*(-110902/729 - (580*H[0, x])/27 - (208*H[0, x]^2)/81) + 
       x*(144616/729 + (7552*H[0, x])/81 + (1868*H[0, x]^2)/81 + 
         (224*H[0, x]^3)/81)))) ) ;

aggQ3regX1 = ( CA^2 TF (104033/729 + 
    B4 (64/3 - 32 y - (32 y^3)/3 - (32 y^4)/3 - (32 y^5)/3 - (32 y^6)/
       3 - (32 y^7)/3 - (32 y^8)/3 - (32 y^9)/3 - (32 y^10)/3 - (
       32 y^11)/3 - (32 y^12)/3 - (32 y^13)/3 - (32 y^14)/3 - (
       32 y^15)/3 - (32 y^16)/3 - (32 y^17)/3 - (32 y^18)/3 - (
       32 y^19)/3 - (32 y^20)/3 - (32 y^21)/3 - (32 y^22)/3 - (
       32 y^23)/3 - (32 y^24)/3 - (32 y^25)/3 - (32 y^26)/3 - (
       32 y^27)/3 - (32 y^28)/3 - (32 y^29)/3 - (32 y^30)/3 - (
       32 y^31)/3 - (32 y^32)/3 - (32 y^33)/3 - (32 y^34)/3 - (
       32 y^35)/3 - (32 y^36)/3 - (32 y^37)/3 - (32 y^38)/3 - (
       32 y^39)/3 - (32 y^40)/3 - (32 y^41)/3 - (32 y^42)/3 - (
       32 y^43)/3 - (32 y^44)/3 - (32 y^45)/3 - (32 y^46)/3 - (
       32 y^47)/3 - (32 y^48)/3 - (32 y^49)/3 - (32 y^50)/
       3) + (-(788/3) + (1138 y)/3 - (8 y^2)/9 + (1360 y^3)/9 + (
       1360 y^4)/9 + (6994 y^5)/45 + (2396 y^6)/15 + (1144 y^7)/7 + (
       10490 y^8)/63 + (4565 y^9)/27 + (23116 y^10)/135 + (
       85664 y^11)/495 + (17288 y^12)/99 + (20590 y^13)/117 + (
       145100 y^14)/819 + (18712 y^15)/105 + (2687 y^16)/15 + (
       55067 y^17)/306 + (82940 y^18)/459 + (93040 y^19)/513 + (
       155584 y^20)/855 + (57494 y^21)/315 + (126836 y^22)/693 + (
       417800 y^23)/2277 + (4230 y^24)/23 + (13823 y^25)/75 + (
       540164 y^26)/2925 + (194816 y^27)/1053 + (105080 y^28)/567 + (
       339130 y^29)/1827 + (242596 y^30)/1305 + (259688 y^31)/1395 + (
       104011 y^32)/558 + (24635 y^33)/132 + (34940 y^34)/187 + (
       1001648 y^35)/5355 + (176944 y^36)/945 + (187238 y^37)/999 + (
       1186940 y^38)/6327 + (417400 y^39)/2223 + (109934 y^40)/585 + (
       346991 y^41)/1845 + (162052 y^42)/861 + (170080 y^43)/903 + (
       802360 y^44)/4257 + (280078 y^45)/1485 + (585988 y^46)/3105 + (
       1837208 y^47)/9729 + (79925 y^48)/423 + (166745 y^49)/882 + (
       2085428 y^50)/11025) z4 + 9238/81 H[0, y] + 314/27 H[0, y]^2 + 
    32/27 H[0, y]^3 + 
    y (-(339101/1458) - 2837/81 H[0, y] - 443/27 H[0, y]^2 - 
       16/27 H[0, y]^3) + 
    y^3 (-(3008869/8505) + 85538/405 H[0, y] - 20/9 H[0, y]^2 + 
       88/81 H[0, y]^3) + 
    y^4 (-(11008357471/23814000) + (46737251 H[0, y])/141750 - 
       2587/300 H[0, y]^2 + 776/405 H[0, y]^3) + 
    y^2 (-(41855447/72900) + 136751/405 H[0, y] - 587/81 H[0, y]^2 + 
       176/81 H[0, y]^3) + 
    y^5 (-(13346759371171/28814940000) + (1031303221 H[0, y])/
       2673000 - (25267 H[0, y]^2)/2025 + 944/405 H[0, y]^3) + 
    y^6 (-(245642219543435917/536887165815000) + (
       141673213021 H[0, y])/331080750 - (1541027 H[0, y]^2)/99225 + (
       7424 H[0, y]^3)/2835) + 
    y^7 (-(4031893666811409131/8590194653040000) + (
       397879569613 H[0, y])/851350500 - (1030553 H[0, y]^2)/56700 + 
       1612/567 H[0, y]^3) + 
    y^8 (-(68247083565769248957923/134058577755342240000) + (
       5570840889317923 H[0, y])/10941556626000 - (
       293936729 H[0, y]^2)/14288400 + (25756 H[0, y]^3)/8505) + 
    y^9 (-(56364446038156752463065269/96790293139357097280000) + (
       462422857443525233 H[0, y])/831558303576000 - (
       81449239 H[0, y]^2)/3572100 + (3872 H[0, y]^3)/1215) + 
    y^10 (-(10138141960095246309111939859/
        14639531837327760963600000) + (38357346096653501933 H[0, y])/
       62886596707935000 - (107680462363 H[0, y]^2)/4322241000 + (
       311128 H[0, y]^3)/93555) + 
    y^11 (-(1372521163318029264205707190027/
        1630381545672923273630400000) + (
       409177384401196198901 H[0, y])/609007041803160000 - (
       116428114001 H[0, y]^2)/4322241000 + (107564 H[0, y]^3)/
       31185) + 
    y^12 (-(120038744529226613334053223967691/
        116336780959016814036160320000) + (
       6455023731041524688369 H[0, y])/8691207161021985600 - (
       351757684583 H[0, y]^2)/12174312150 + (4330628 H[0, y]^3)/
       1216215) + 
    y^13 (-(3818130402391374426905182997473/
        3021734570364073091848320000) + (
       42918926553070075408471 H[0, y])/52147242966131913600 - (
       2999421984917 H[0, y]^2)/97394497200 + (404932 H[0, y]^3)/
       110565) + 
    y^14 (-(24892917845640177860872469639508817/
        16186637777183791644112085700000) + (
       1066334051246403000211793 H[0, y])/1167561432587291742000 - (
       25300131413 H[0, y]^2)/774728955 + (4567868 H[0, y]^3)/
       1216215) + 
    y^15 (-(157005943267981318332489617613459781462577/
        84621152437072513308754926105888000000) + (
       12476538082135069906802006671 H[0, y])/
       12306097499470054960680000 - (117540335107747 H[0, y]^2)/
       3408807402000 + (359462 H[0, y]^3)/93555) + 
    y^16 (-(108418906478396188410060773830580112565362577/
        48911026108627912692460347289203264000000) + (
       1143100773585585356781282049229 H[0, y])/
       1016132050670527395324720000 - (2269037144829353 H[0, y]^2)/
       62548910424000 + (81104698 H[0, y]^3)/20675655) + 
    y^17 (-(633320606136115707267991156658908993407443/
        241535931400631667617088134761497600000) + (
       1013551481366394316496738603201 H[0, y])/
       812905640536421916259776000 - (12850479328777477 H[0, y]^2)/
       337764116289600 + (340168 H[0, y]^3)/85085) + 
    y^18 (-(5569182617856791464174985453284883718294674652149/
        1812920197658916907787110183008739192363200000) + (
       2808779297496296576896541143657493 H[0, y])/
       2035871370120935162902842756000 - (
       2426062799678896849 H[0, y]^2)/60966422990272800 + (
       1598331404 H[0, y]^3)/392837445) + 
    y^19 (-(103455298256825205916662292154225200047646483148371/
        29006723162542670524593762928139827077811200000) + (
       3817560023993418790415897913068939 H[0, y])/
       2505687840148843277418883392000 - (
       21272741933397959 H[0, y]^2)/512322882271200 + (
       19112042 H[0, y]^3)/4621617) + 
    y^20 (-(21669146217753911386171554818569108317474885455240369/
        5277088921670371120329233277294702307121280000000) + (
       2668976780915726970419261073336674879 H[0, y])/
       1589918593808730317695553390400000 - (
       19524681408302797 H[0, y]^2)/451603133261280 + (
       1649304898 H[0, y]^3)/392837445) + 
    y^21 (-(30130410806404383670688072068114877468206774643631434141/
        6422802606124360145657363125240729364138952960000000) + (
       12362281435298678309672944160364066635557 H[0, y])/
       6699916954309989558769061987145600000 - (
       5478610720453431749 H[0, y]^2)/121932845980545600 + (
       4192534 H[0, y]^3)/984555) + 
    y^22 (-(1744866309413245925802568816273106743817052750100955480089\
207/327892640602553540609074112633279510512213212532752000000) + (
       492940273714975611794116926545205696791863 H[0, y])/
       243667604732061432765482323145001540000 - (
       4134359817680139056963 H[0, y]^2)/88690903845099355800 + (
       12996503474 H[0, y]^3)/3011753745) + 
    y^23 (-(3475149127286991492277454518228781031045614710538830644322\
6288127/5794518744728326169643557718455315509771831891878793344000000)\
 + (145144175556603099112101972456902137757251 H[0, y])/
       65606172129792408678712032583258560000 - (
       3426128588148121475773 H[0, y]^2)/70952723076079484640 + (
       2632022662 H[0, y]^3)/602350749) + 
    y^24 (-(5056162345437303845061194171288374473708625039029287463795\
868147/752534901912769632421241262137053962308030115828414720000000) \
+ (287144093811022511938589629858865941987608037 H[0, y])/
       118985739453578050285482277276000752000000 - (
       7322326810190046810061 H[0, y]^2)/146596535281155960000 + (
       66582487534 H[0, y]^3)/15058768725) + 
    y^25 (-(5633615212711957112339359525366533289484687138315157474483\
7371181/7525349019127696324212412621370539623080301158284147200000000)\
 + (208287701032019091199709085274838385341428789 H[0, y])/
       79323826302385366856988184850667168000000 - (
       166417709320871243827519 H[0, y]^2)/3225123776185431120000 + (
       2927450342 H[0, y]^3)/654729075) + 
    y^26 (-(6735228066067652257152042415962056166249083142803996910552\
317509175299/
        81152811179454484970107848359808017396294397731319931912740000\
0000) + (197137926090932900097594590514533758448476527449 H[0, y])/
       69171615970466014670650837630170062170500000 - (
       147725738021121903863767 H[0, y]^2)/2774555013335995890000 + (
       612448879762 H[0, y]^3)/135528918525) + 
    y^27 (-(1694370892656224097219368478789732846451932799581351846129\
72577809829/
        18500132001015473878795194415425397818817367282531716617600000\
000) + (200899770773606334966550396869437362547603068277 H[0, y])/
       65102697383968013807671376593101234984000000 - (
       5176857661588711830927191 H[0, y]^2)/
       94334870453423860260000 + (24746550926 H[0, y]^3)/5421156741) +
     y^28 (-(
        41423286688169051163977945587121992157606990279614901250082812\
0483744575603/
        41159707026389413798562145514576351863186410290584160913133571\
200000000) + (
       1670728524163048443742948497189035788793805973658137 H[0, y])/
       501185603960779604142918746004690653535672000000 - (
       2413817740578586266298076621 H[0, y]^2)/
       42719183258408174257740000 + (18114730359574 H[0, y]^3)/
       3930338637225) + 
    y^29 (-(9018700780642301269368628252209787270180954430136829591270\
9667028324590421347/
        81872537233635171104454187734994446191858225269441979507781692\
19840000000) + (
       30355724233524617967957598880920081868200351429902601 H[0, y])/
       8448557323910284755552058861221928159601328000000 - (
       993206500510255984710726907 H[0, y]^2)/
       17087673303363269703096000 + (96729895846 H[0, y]^3)/
       20795442525) + 
    y^30 (-(1403687812577842585413585774645203345816136120608256574410\
284997894155865654733121/
          116844847667444352364370508178480074729800519809513671425712\
765517284000000000) + (
       99679034958763476073137806354186227549033143721868798131 H[0, 
         y])/25794941608590875138292564713733888054374450452500000 - (
       16219652785005576581536055533 H[0, y]^2)/
       271515443858004335064075000 + (571743774180674 H[0, y]^3)/
       121840497753975) + 
    y^31 (-(1486617387277309626363329489522485688190780344438735303437\
8093898349957108978982247573/
          113853619567157776943842623169110984816717626502390121437214\
5187200415296000000000) + (
       11982035464424740508799763478923756921088780779528765794659 H[
         0, y])/288903346016217801548876724793819546208993845068000000\
0 - (1199236120161786688300183205477 H[0, y]^2)/
       19549111957776312124613400000 + (19882027112971 H[0, y]^3)/
       4201396474275) + 
    y^32 (-(2635784122873405024444691980081422103560324810563985829922\
992357466929008649983093671/
          186305922928076362271742474276727066063719752458456562351805\
576087340684800000000) + (
       15401214427607591919159922602138900569011261056627787858799 H[
         0, y])/346684015219461361858652069752583455450792614081600000\
0 - (5292674041731433002757675019 H[0, y]^2)/
       84082201968930374729520000 + (52841499651679 H[0, y]^3)/
       11076408886725) + 
    y^33 (-(5948877662825151280240036858973663428499179775431617535745\
9617083608575351068458717609933/
          389213853272770421610692646193906014410633054704259201984876\
4729145567400851200000000) + (
       48539594066848754117275701504557077927909389844830048438992123 \
H[0, y])/10220244768669720947593063016306160266689366263125568000000 \
- (22206867202295458551843037625711 H[0, y]^2)/
       344064370456863093393195840000 + (18896350180844 H[0, y]^3)/
       3930338637225) + 
    y^34 (-(7656609827452524357623327026751473815470897935456402627494\
2266443078027958137742648225373/
          464952765260985206356557161128936373971621108592655587235987\
5703465785922097920000000) + (
       743725845480249044879519880584977349476614956770775586763433 H[
         0, y])/146743379279886196038076073713855341666992589926634000\
000 - (495929286170628612682433509639 H[0, y]^2)/
       7498838843290605881646576000 + (590178897549674 H[0, y]^3)/
       121840497753975) + 
    y^35 (-(1953284071457480758505916267081623268650403695795376191579\
029967620895886408333630164709550351207/
          110372938986778589843280328028363778117900723669024435482084\
155565150835451337531136000000000) + (
       211913050336657530636309949447233246821380388346148369767570678\
037 H[0, y])/
       39250385477495669221006267920350340042390207071430874560000000 \
- (571840291539004613978946129559 H[0, y]^2)/
       8444081027133869846929200000 + (594440846269079 H[0, y]^3)/
       121840497753975) + 
    y^36 (-(2696038787351912707497298950638767946850611120301169736983\
845560818197881388208017119750954967823717381/
          142096738139485325491986555596197612102078421886304329818899\
805398968877076915872233018624000000000) + (
       397455441666824731841167162637853709623903647524315333669426220\
7228727 H[0, y])/
       692217489434909063812888834792244458732297080723103643100480000\
000 - (77899139884585764522554196399509963 H[0, y]^2)/
       1124034839348222394541021273200000 + (
       2013406165550953 H[0, y]^3)/409827128808825) + 
    y^37 (-(2354274777410576591360097656264928311710921508667602256497\
4398662309290240389444992153727546660212393/
          115997337256722714687335963751998050695574221948003534546040\
6574685460221036047936596070400000000) + (
       344499463618325853212401636507770618290707036983525543874824243\
23827 H[0, y])/
       565075501579517603112562314116117925495752718957635627020800000\
0 - (197945373066534277853147559669151 H[0, y]^2)/
       2792633141237819613766512480000 + (2026940285148913 H[0, y]^3)/
       409827128808825) + 
    y^38 (-(5356455090978084855326437257905986752869763862111270488168\
467304015550703526489820189433163013039787/
          247237914345258350214994922740636870873579671780199841259990\
503899304822752875601870636800000000) + (
       348956449123473199366911715309425686600720978407793831464461191\
1277 H[0, y])/
       539906908836751732858985544378187385710740744406361626392000000\
 - (3684301629500597654480656615795081 H[0, y]^2)/
       50849195113371965467331914740000 + (
       2040106434373633 H[0, y]^3)/409827128808825) + 
    y^39 (-(1759984646105136254829494798576044698788567321727488622386\
63024208347102543960137782473494360101682193/
          762524255816539633280805248437770158976902428530974719731881\
5700779205772167852204921026560000000) + (
       437238924932118346275860171254238884280042900743567821013029873\
099497 H[0, y])/
       639048086075905687421328026556008143412736873945540718085760000\
00 - (39147243365173325412859861898473099 H[0, y]^2)/
       528831629179068440860251913296000 + (55484436399649 H[0, y]^3)/
       11076408886725) + 
    y^40 (-(1509994586782631284175463088471711372381741317383303387799\
1084466499021109495096359359909664219773634271131869/
          615231839868143509745733374816767357147987237507221287949264\
040924490950489671726711834969374208000000000) + \
(274396288857369685146215686268372707929168121564212401052672406097566\
608877 H[0, y])/
        37937627775652836633293387835888207440554735247565610447660583\
040000000 - (3608992748198087551736130881852173129 H[0, y]^2)/
       47742533225027607362303086264800000 + (
       6513989916050921 H[0, y]^3)/1292531713935525) + 
    y^41 (-(5370172617011383094006842313644781632886240119768552886594\
9683929057309387723911329175008114591342927261832621/
          206127850118422986397261435638131328040487188742185982946379\
8319492008506730979261725458914169856000000000) + \
(152012681620724798703266866970693266263234156482087571790595228066067\
588523 H[0, y])/
        19908259886485893196396319433374422871861178243717253954620622\
080000000 - (2524452560412521020974764445976932233 H[0, y]^2)/
       32718659133235702947592324852800000 + (
       12168711870988559 H[0, y]^3)/2400416040165975) + 
    y^42 (-(3012947358360272510971067183781713701425361549079384222887\
31689119727195162489060947444901766870697172513225750987/
          109131431599764160714647727096105722246025705776367129535946\
95959084753332493746677026927316840225625600000000) + \
(189289396563773162013785695021954716979766779447448082353452949044575\
5791560301 H[0, y])/
        23512625453609306052237377571387570414783054738269458136537242\
4318064000000 - (1154832062444676104552547419196592069 H[0, y]^2)/
       14670740919552049432343040017220000 + (
       3683718184456878779 H[0, y]^3)/722525228089958475) + 
    y^43 (-(1053828034668359351153185113438338941599991849861299998073\
9131374009488775908949533108958033277626757816396040151/
          360765063139716233767430502797043709904217209178073155490733\
750713545564710537080232295117912073574400000000) + \
(797312099155118531396611447406439631517560748917083562270303745780394\
8317887301 H[0, y])/
        94050501814437224208949510285550281659132218953077832546148969\
7272256000000 - (242815846384614728214419624681000162809 H[0, y]^2)/
       3024840036867640737504910432641360000 + (
       993797232265891349 H[0, y]^3)/193848231926574225) + 
    y^44 (-(8148690825306491567485651276150624861270276337981742656228\
501206958514796799524616739173619650636881936162070533267/
          264052371521793027977364210596648841094533970751110119379305\
755266928200474396951197701482240848072493056000000) + \
(583795338339782570655000717042624031860056725253003041354509315713289\
331290571 H[0, y])/
        65473541403920957477466806918547767719754278855907841899082586\
477248000000 - (1996640957252775117073491605154419053349 H[0, y]^2)/
       24400376297398968615872944156640304000 + (
       40965222410867544589 H[0, y]^3)/7947777508989543225) + 
    y^45 (-(\
1399081713855092338537309449945387110807122848998876139758725446844653\
066948456780612528324339798466581033193729565120749/
          429745234651718153033160252746045988881354037397431719289820\
11669692564627208103807425916234698023798244864000000000) + \
(369654279077431585604504105224385463835904119364808977737335281900184\
73050780055121 H[0, y])/
        39460903404143161071669244529808739604695903866455656312577074\
86983736960000000 - (
       130789235446798161602770073365586616863599 H[0, y]^2)/
       1568595619118505125306117838641162400000 + (
       136809793621711129 H[0, y]^3)/26404576441825725) + 
    y^46 (-(4680509332622383625614814210010686803341875909344173489858\
017650642154792965414357484214618181978918853812343137055571303191/
          136462913355936526257223581007927240981843466112820708512236\
816681379383188410133133993032883518905944839175328000000000) + \
(294702026973994152239966944270158674995232128278869018527206117426900\
955122824160283 H[0, y])/
        29977424031912404075482944181010655399159461539219684962217455\
785164880940000000 - (
       6992197101155601162915678222514900337385697 H[0, y]^2)/
       82330204153464762294863563045290845100000 + (
       25263712828133948359 H[0, y]^3)/4851240817175435475) + 
    y^47 (-(1080423193759486673409230755881925359596337851965403939647\
023297792857890729118497984137723056013077399529170904596574347/
          299383876826406748953184875377325634952625182751286348031782\
40324997533676327466476674736406640648500170393600000000) + \
(569216925304982317244111733686999654213562161789574632678064564401975\
268356797102801 H[0, y])/
        55231132761826489933011000188043874189966523078319904415237009\
446606810944000000 - (
       8959193802666049424329839862087305533407 H[0, y]^2)/
       103604432511152568024424332160526160000 + (
       279278357627712000839 H[0, y]^3)/53363648988929790225) + 
    y^48 (-(4613545142132267722993202402502426650465334762186702966898\
0824583284008078647797729300565941874042743238146043497439099058831/
          121650907249947800954643254955073071606005141542200053339018\
3825269534177789965031337422253616731518372211583590400000000) + \
(785577710319153275554565043327383073367972400634494043968887316654634\
56407579294793539 H[0, y])/
        72782591409869549418213336429275308740365966631475729364633561\
81214729417984000000 - (
       1268009741069953815125404863383113688717932351 H[0, y]^2)/
       14406115258945973247003836446139471701440000 + (
       13750696417206168853331 H[0, y]^3)/2614818800457559721025) + 
    y^49 (-(4939933729056770750090662969340091419866668619386459788240\
8673771373162476640180549274035738817404590754168390860228191359317/
          124095566630090292648468621801060185963637780750225126181237\
8906925668357439332749670518777373622773765337366609920000000) + \
(180042522032920777031352589866790132811020162178532229246290801199466\
043390488998728199 H[0, y])/
        15942853356447615586846730836888877152651592690704207384634018\
301708454915584000000 - (
       2507709623746832152853527876220284046813777 H[0, y]^2)/
       28000224021274972297383549943905678720000 + (
       293944090954596290647 H[0, y]^3)/55634442562926802575) + 
    y^50 (-(3071323191357422989062596487922855489105717160180546957636\
6118170396860309559931353420352283581136555730764173323493648172573449\
07/7358694447930273352985686687466341766420295168165176551995195457371\
5589836589168149941398870976442118442099679952780000000000) + \
(118424884545225159669526381277835750608116680233962210385307234045386\
2614998053183209833 H[0, y])/
        10032078313595349879262831122935514766843560550924730180817470\
1793681663991160000000 - (
       4101221240734913855539725467356736064415667183 H[0, y]^2)/
       45019110184206166396886988894185849067000000 + (
       13878723754606152854453 H[0, y]^3)/2614818800457559721025) + 
    z3 (3632/27 + 
       y^50 (103112946110417351477211259331/
          2847247138276009474005000 - 7072/245 H[0, y]) + 
       y^49 (18895502831224336395986399053/546671450548993819008960 - 
          4234/147 H[0, y]) + 
       y^48 (5759779976695367362901397323/174786110039474214240960 - 
          4052/141 H[0, y]) + 
       y^47 (33791227156722393756683021273/
          1076807285064617927020200 - (30992 H[0, y])/1081) + 
       y^46 (19244772320157334653225323/644769042192697653000 - 
          5920/207 H[0, y]) + 
       y^45 (66100944734141725956879059/2331348069303599346000 - 
          2824/99 H[0, y]) + 
       y^44 (179761975278531763275921517/6683197798670318125200 - 
          13456/473 H[0, y]) + 
       y^43 (1408309220660018232125/55268928573090232 - 
          25616/903 H[0, y]) + 
       y^42 (48871201519052997308264003/2027566351182221249400 - 
          24352/861 H[0, y]) + 
       y^41 (262876931348254976692799/11547601430558450400 - 
          1156/41 H[0, y]) + 
       y^40 (2750716268577526151580731/128150210997660852000 - 
          1096/39 H[0, y]) + 
       y^39 (59991843778534805762627/2969334157262873400 - 
          20752/741 H[0, y]) + 
       y^38 (36008454842065865603/1897010512280520 - 
          19616/703 H[0, y]) + 
       y^37 (2065229742930335242049/116034533165350800 - 
          9256/333 H[0, y]) + 
       y^36 (87046540567505465249/5226780773214000 - 
          1744/63 H[0, y]) + 
       y^35 (120231991530041804333/7732810257452280 - 
          3280/119 H[0, y]) + 
       y^34 (879858649379351752219/60757794879982200 - 
          15392/561 H[0, y]) + 
       y^33 (76930996657467353833/5718380694586560 - 901/33 H[0, y]) +
        y^32 (22317873218715133343/1790604055880640 - 
          842/31 H[0, y]) + 
       y^31 (22300451527295692213/1936951502755500 - 
          2512/93 H[0, y]) + 
       y^30 (83239401841999217299/7851943188589500 - 
          2336/87 H[0, y]) + 
       y^29 (459930576837416953/47280518124840 - 5416/203 H[0, y]) + 
       y (-(4708/27) - 80/3 H[0, y]) + 
       y^28 (391461772499540293/44019792736920 - 5008/189 H[0, y]) + 
       y^27 (3003185619603287/370921250700 - 9232/351 H[0, y]) + 
       y^26 (3192583941169783/435031096500 - 1696/65 H[0, y]) + 
       y^25 (469080517670879/70864794000 - 388/15 H[0, y]) + 
       y^24 (6581645085209539/1108325378160 - 1768/69 H[0, y]) + 
       y^23 (16140631281763489/3047894789940 - 6416/253 H[0, y]) + 
       y^22 (4351635222958999/927620153460 - 5792/231 H[0, y]) + 
       y^21 (151236094464173/36664828200 - 520/21 H[0, y]) + 
       y^20 (3408752656531/947798280 - 464/19 H[0, y]) + 
       y^19 (92733584470801/29855645820 - 4112/171 H[0, y]) + 
       y^18 (23626649919527/8904315420 - 3616/153 H[0, y]) + 
       y^17 (4195923658273/1874592720 - 394/17 H[0, y]) + 
       y^16 (1025855972627/551350800 - 68/3 H[0, y]) + 
       y^15 (43137542263/28378350 - 464/21 H[0, y]) + 
       y^14 (29917099699/24594570 - 1952/91 H[0, y]) + 
       y^13 (20010903041/21081060 - 808/39 H[0, y]) + 
       y^12 (1423278929/1981980 - 656/33 H[0, y]) + 
       y^11 (119479373/228690 - 208/11 H[0, y]) + 
       y^10 (112734091/311850 - 160/9 H[0, y]) + 
       y^9 (1328137/5670 - 148/9 H[0, y]) + 
       y^8 (307073/2205 - 104/7 H[0, y]) + 
       y^7 (493378/6615 - 272/21 H[0, y]) + 
       y^6 (176432/4725 - 32/3 H[0, y]) + 
       y^5 (31591/1350 - 8 H[0, y]) + y^4 (7487/270 - 16/3 H[0, y]) + 
       y^3 (7621/135 - 16/3 H[0, y]) + 16 H[0, y] + 
       y^2 (1315/9 + 32/3 H[0, y])) + 
    z2 (2408/81 + 
       ln2 (-48 y - 68 y^2 - (364 y^3)/15 - (158 y^4)/5 - (974 y^5)/
          25 - (4144 y^6)/75 - (1784 y^7)/21 - (13712 y^8)/105 - (
          12206 y^9)/63 - (86774 y^10)/315 - (6523078 y^11)/17325 - (
          156683 y^12)/315 - (9588037 y^13)/15015 - (252347198 y^14)/
          315315 - (516523246 y^15)/525525 - (1068893213 y^16)/
          900900 - (6045889 y^17)/4284 - (3807548993 y^18)/2297295 - (
          988505965 y^19)/513513 - (21476223473 y^20)/9699690 - (
          857165830253 y^21)/339489150 - (18719886197 y^22)/
          6551545 - (303122548787 y^23)/94385445 - (
          1600722166609 y^24)/446185740 - (44456398090927 y^25)/
          11154643500 - (159701983353683 y^26)/36252591375 - (
          105429653405591 y^27)/21751554825 - (11309267121641 y^28)/
          2129522850 - (11812832075938171 y^29)/2037953367450 - (
          352955826539549 y^30)/55987729875 - (
          51398360209489831 y^31)/7521018379875 - (
          533270607170779979 y^32)/72201776446800 - (
          598828775326059 y^33)/75231556400 - (
          14439921626583972941 y^34)/1687716524443950 - (
          4478638330711057613 y^35)/488182465748250 - (
          402721998694789 y^36)/41033506500 - (
          82971073442556277 y^37)/7919364807900 - (
          6437985107623047893 y^38)/576793736842050 - (
          88994174022201013627 y^39)/7498318578946650 - (
          33144197319138670469 y^40)/2630988975069000 - (
          17489299474998790319 y^41)/1310168598921000 - (
          41014313109369061349 y^42)/2904207060941550 - (
          429919468749128644619 y^43)/28818670066266150 - (
          240628094872979791853 y^44)/15291539218835100 - (
          41823492262740030696343 y^45)/2523103971107791500 - (
          505993971831882138092393 y^46)/29015695667739602250 - (
          1665878760088717624294739 y^47)/90915846425584087050 - (
          608115946316345157204493 y^48)/31622903104550986800 - (
          266987115871916084478983 y^49)/13243779932675199600 - (
          546654586487977939949869 y^50)/25894422662483261250) - 
       104/9 H[0, y] - 4/3 H[0, y]^2 + 
       y^2 (11000/81 - 44 H[0, y] - 8/9 H[0, y]^2) + 
       y^3 (1414/405 - 848/27 H[0, y] + 8/9 H[0, y]^2) + 
       y^4 (-(223387/8100) - 698/27 H[0, y] + 8/9 H[0, y]^2) + 
       y^5 (-(1901641/40500) - 5464/225 H[0, y] + 52/45 H[0, y]^2) + 
       y^6 (-(488907917/7938000) - 16964/675 H[0, y] + 
          64/45 H[0, y]^2) + 
       y^7 (-(254378249/3704400) - (195256 H[0, y])/6615 + 
          104/63 H[0, y]^2) + 
       y^8 (-(52655504093/800150400) - (50872 H[0, y])/1323 + 
          116/63 H[0, y]^2) + 
       y^9 (-(1960263281/38102400) - (298649 H[0, y])/5670 + 
          2 H[0, y]^2) + 
       y^10 (-(2268236467873/92207808000) - (206086 H[0, y])/2835 + 
          32/15 H[0, y]^2) + 
       y^11 (1733517699101/112698432000 - (169597717 H[0, y])/
          1715175 + 1112/495 H[0, y]^2) + 
       y^12 (70897482411017/1028485890432 - (15035527 H[0, y])/
          114345 + 232/99 H[0, y]^2) + 
       y^13 (2762571380868023/20258055417600 - (1799455589 H[0, y])/
          10540530 + 284/117 H[0, y]^2) + 
       y^14 (1483327109131827203/6806706620313600 - (
          2664776138 H[0, y])/12297285 + 2048/819 H[0, y]^2) + 
       y^15 (821447462068417367/2617964084736000 - (
          3824483464 H[0, y])/14189175 + 808/315 H[0, y]^2) + 
       y^16 (48891296903080155679/115290151693516800 - (
          534029149 H[0, y])/1621620 + 118/45 H[0, y]^2) + 
       y (-(4648/81) + 332/9 H[0, y] + 8/3 H[0, y]^2) + 
       y^17 (3227640973612675457749/5879797736369356800 - (
          371274327037 H[0, y])/937296360 + 409/153 H[0, y]^2) + 
       y^18 (278353287105437419465169/404306091967492915200 - (
          55062709067 H[0, y])/117162045 + 416/153 H[0, y]^2) + 
       y^19 (319888320925354178436287/379572072223599230976 - (
          8224315178017 H[0, y])/14927822910 + 472/171 H[0, y]^2) + 
       y^20 (96020092943668404876437227/94893018055899807744000 - (
          1445406607913 H[0, y])/2261791350 + 2392/855 H[0, y]^2) + 
       y^21 (2200466958877043598205493/1840030821028528128000 - (
          13462370299943 H[0, y])/18332414100 + 892/315 H[0, y]^2) + 
       y^22 (1991301653794386663889798159/
          1427618579675334023577600 - (8437792937488 H[0, y])/
          10082827755 + 1984/693 H[0, y]^2) + 
       y^23 (430146959670758225067882317939/
          267372565422051843558604800 - (1442533773674137 H[0, y])/
          1523947394970 + (6584 H[0, y]^2)/2277) + 
       y^24 (8934041493275119625306889741617/
          4861319371310033519247360000 - (58938310233889 H[0, y])/
          55416268908 + 604/207 H[0, y]^2) + 
       y^25 (1000050981626806499436909174157/
          480367526809291849728000000 - (3577368626574557 H[0, y])/
          3011753745000 + 662/225 H[0, y]^2) + 
       y^26 (5789180134044292026256752383956807/
          2472932028014234442399744000000 - (
          6456942715103624 H[0, y])/4894099835625 + (8672 H[0, y]^2)/
          2925) + y^27 (70554925636619329330218390586967/
          26977440305609830280724480000 - (223399521698131 H[0, y])/
          153206603550 + 1048/351 H[0, y]^2) + 
       y^28 (390356609926499907432978289526186473/
          134382930913105829191451934720000 - (
          608799204076333 H[0, y])/379480971870 + 568/189 H[0, y]^2) +
        y^29 (463246680945805964681407977197484089/
          144337222091854409131559485440000 - (
          143839659654668267 H[0, y])/81831665985300 + (
          5524 H[0, y]^2)/1827) + 
       y^30 (1480990769564905469663706218070082130053/
          419621053402503793135750584729600000 - (
          40495278132400811 H[0, y])/21107374162875 + (
          3968 H[0, y]^2)/1305) + 
       y^31 (7704198493122322503807469375942130531/
          1993601939536799630223489368064000 - (
          13135733248693735688 H[0, y])/6295092383955375 + (
          4264 H[0, y]^2)/1395) + 
       y^32 (205697414698530645371824183815984237832099/
          48803375479860854947871019730206720000 - (
          3037941329891250967 H[0, y])/1342953041910480 + 
          857/279 H[0, y]^2) + 
       y^33 (79241770793969911214923308885962695631/
          17300026756420012388468989624320000 - (
          34953063534836378339 H[0, y])/14295951736466400 + 
          611/198 H[0, y]^2) + 
       y^34 (7461521669719667540921658981074658403337/
          1503931317057467947967186699550720000 - (
          40026484831143786077 H[0, y])/15189448719995550 + (
          5216 H[0, y]^2)/1683) + 
       y^35 (4014769483626385609335537159127150610110267/
          749367958981089256618922754567045120000 - (
          24891793474439901427 H[0, y])/8787284383468500 + (
          16664 H[0, y]^2)/5355) + 
       y^36 (151365048046189888516617029898192656466097511/
          26237461274811027936350517928447180800000 - (
          822459694196314241 H[0, y])/270756661675500 + 
          328/105 H[0, y]^2) + 
       y^37 (11857862334369052504866596544466284246264418637/
          1913835389559787266328653493466447216640000 - (
          4336710854802859498993 H[0, y])/1334397131401534200 + 
          116/37 H[0, y]^2) + 
       y^38 (16091811304701547802569210690410099392501452381/
          2424191493442397204016294425057499807744000 - (
          45250714223209259738 H[0, y])/13041947271928575 + (
          19904 H[0, y]^2)/6327) + 
       y^39 (30217703255284105834833354159185531050271362633/
          4258714785777184277325922638614526689280000 - (
          288861827554823881577 H[0, y])/78140372559549300 + (
          7016 H[0, y]^2)/2223) + 
       y^40 (16295016626152550524616255541419532623068087539823/
          2153052497711713314341316076845419357798400000 - (
          236294691940594096241 H[0, y])/60107978891961000 + 
          1852/585 H[0, y]^2) + 
       y^41 (54706978288247799955843504588263973531033497595931/
          6790396338936941991384150703897091820748800000 - (
          843298689562140975118063 H[0, y])/202083025034772882000 + (
          5858 H[0, y]^2)/1845) + 
       y^42 (7646172869692613284311581833083046376069922046077829/
          893236586140146470216182124027267391726551040000 - (
          26065364081647193259431 H[0, y])/5894088230180875725 + (
          8224 H[0, y]^2)/2583) + 
       y^43 (426037728558971974748002043562088709731137223748926427/
          46925619590728359908718410342745113774228766720000 - (
          710689612762325919598829 H[0, y])/151890859060689048300 + (
          8648 H[0, y]^2)/2709) + 
       y^44 (556983027833947902714668933853125883140795791531862959/
          57938775208960526009744159708899579251853885440000 - (
          635291040515054440959829 H[0, y])/128523034589813810100 + (
          13624 H[0, y]^2)/4257) + 
       y^45 (81014408349082514423491707725981621324356780560683/
          7971512541132515725352790185902972128460800000 - (
          173668240605148098912143 H[0, y])/33304972418622847800 + 
          1588/495 H[0, y]^2) + 
       y^46 (390823479304506006306858185796436210753757741345044346327\
/36429994559376980704094114647512742821211039334400000 - (
          5020904090249683046390006 H[0, y])/913994413533797470875 + (
          3328 H[0, y]^2)/1035) + 
       y^47 (16952867596342531182952009835340857582495184683591803249/
          1499120476552223471125323792249117246801554964480000 - (
          282889815616658553127524727 H[0, y])/
          48945785684755360319100 + (31352 H[0, y]^2)/9729) + 
       y^48 (132936423515785221627565786886141665575383081369556212209\
21921/1116698232299611294755188410969723826451036279165419520000 - (
          83323345142099064653545 H[0, y])/13719474885359043504 + 
          1366/423 H[0, y]^2) + 
       y^49 (777119683596083511083860689242888251455124712757726996903\
7/620915896541060464601466463971818070877739321181339648 - (
          8711872665976405948529999171 H[0, y])/
          1366678626372484547522400 + 1427/441 H[0, y]^2) + 
       y^50 (900035338130038354418892813556658717815651095411347404454\
63671/6848337094202872771339703646747993428798595454205952000000 - (
          475705675772629546439833928 H[0, y])/
          71181178456900236850125 + (35744 H[0, y]^2)/11025))) + 
 CF^2 TF ((-((664 y)/3) - (1300 y^3)/9 - (1300 y^4)/9 - (2162 y^5)/
       15 - (6472 y^6)/45 - (1292 y^7)/9 - (430 y^8)/3 - (3865 y^9)/
       27 - (19304 y^10)/135 - (23572 y^11)/165 - (14132 y^12)/99 - (
       16690 y^13)/117 - (5560 y^14)/39 - (6412 y^15)/45 - (
       6409 y^16)/45 - (14521 y^17)/102 - (65320 y^18)/459 - (
       72980 y^19)/513 - (40532 y^20)/285 - (6398 y^21)/45 - (
       14072 y^22)/99 - (107860 y^23)/759 - (29410 y^24)/207 - (
       31961 y^25)/225 - (138472 y^26)/975 - (149524 y^27)/1053 - (
       11500 y^28)/81 - (12350 y^29)/87 - (185224 y^30)/1305 - (
       197972 y^31)/1395 - (26393 y^32)/186 - (56185 y^33)/396 - (
       238760 y^34)/1683 - (36172 y^35)/255 - (19148 y^36)/135 - (
       141682 y^37)/999 - (299080 y^38)/2109 - (315220 y^39)/2223 - (
       82946 y^40)/585 - (87193 y^41)/615 - (52312 y^42)/369 - (
       54860 y^43)/387 - (201140 y^44)/1419 - (210482 y^45)/1485 - (
       440072 y^46)/3105 - (459604 y^47)/3243 - (59945 y^48)/423 - (
       17855 y^49)/126 - (74392 y^50)/525) z4 + 
    z3 ((520 y^2)/3 + 
       y^50 (765619083324601114687708801/5351968305030092996250 - 
          53696/315 H[0, y]) + 
       y^49 (859819078243877326163342459/6298058186048315887200 - 
          10730/63 H[0, y]) + 
       y^48 (5615722280818639594480831/43149961332984088440 - 
          71980/423 H[0, y]) + 
       y^47 (244397278489045516787106481/1972174514770362503700 - (
          1654000 H[0, y])/9729) + 
       y^46 (750663416805823027580059/6369299049016010250 - 
          105472/621 H[0, y]) + 
       y^45 (55925166818421655446098437/499574586279342717000 - 
          50392/297 H[0, y]) + 
       y^44 (80499981541467357495079/758075975348266575 - (
          721520 H[0, y])/4257) + 
       y^43 (5833644722043325344059167/57994691641354000260 - 
          7280/43 H[0, y]) + 
       y^42 (305883206854953485736763/3214957216462295850 - 
          20800/123 H[0, y]) + 
       y^41 (18973691036842463067463/211163035564026000 - 
          62324/369 H[0, y]) + 
       y^40 (3009032051174444178397/35518351163431500 - 
          19736/117 H[0, y]) + 
       y^39 (827851161293615253853/10382287263156900 - (
          374480 H[0, y])/2223) + 
       y^38 (63947950228991523223/853654730526234 - (1064320 H[0, y])/
          6327) + y^37 (8520647714586076330831/121308830127412200 - (
          167800 H[0, y])/999) + 
       y^36 (25478847173455496732/387674311035375 - 4528/27 H[0, y]) +
        y^35 (1977010589727282500819/32220042739384500 - 
          25616/153 H[0, y]) + 
       y^34 (66776580171426785677/1168419132307350 - 
          93760/561 H[0, y]) + 
       y^33 (75907013049065328787/1429595173646640 - 
          1835/11 H[0, y]) + 
       y^32 (330342282211498869797/6714765209552400 - 
          46450/279 H[0, y]) + 
       y^31 (30116828198519906527/662641303574250 - 
          46352/279 H[0, y]) + 
       y^30 (7951321253792196611/189966367465875 - 
          43264/261 H[0, y]) + 
       y^29 (40868008924835055083/1063811657808900 - 
          43160/261 H[0, y]) + 
       y^28 (19996622719412278/569221457805 - 13360/81 H[0, y]) + 
       y^27 (338235649696601431/10571255644950 - (173200 H[0, y])/
          1053) + y^26 (9466600229822651/326273322375 - 
          95936/585 H[0, y]) + 
       y^25 (92237391459539/3522519000 - 2452/15 H[0, y]) + 
       y^24 (32896619383351/1399400730 - 11240/69 H[0, y]) + 
       y^23 (138419711470099/6597174870 - (369520 H[0, y])/2277) + 
       y^22 (62535910149367/3360942585 - 16000/99 H[0, y]) + 
       y^21 (2566868298647/156687300 - 1448/9 H[0, y]) + 
       y^20 (177982209437288/12439852425 - 27376/171 H[0, y]) + 
       y^19 (20537229247057/1658646990 - 81680/513 H[0, y]) + 
       y^18 (3727443255257/351486135 - 72640/459 H[0, y]) + 
       y^17 (1402067549551/156216060 - 24050/153 H[0, y]) + 
       y^16 (60745582669/8108100 - 156 H[0, y]) + 
       y^15 (17463697261/2837835 - 464/3 H[0, y]) + 
       y^14 (20329114622/4099095 - 17920/117 H[0, y]) + 
       y^13 (41178996041/10540530 - 17720/117 H[0, y]) + 
       y^12 (1026899128/343035 - 14800/99 H[0, y]) + 
       y^11 (3802775869/1715175 - 14576/99 H[0, y]) + 
       y^10 (66929518/42525 - 3904/27 H[0, y]) + 
       y^9 (9008969/8505 - 3820/27 H[0, y]) + 
       y^8 (630529/945 - 1240/9 H[0, y]) + 
       y^7 (52606/135 - 400/3 H[0, y]) + 
       y^6 (145372/675 - 128 H[0, y]) + 
       y^5 (86836/675 - 1096/9 H[0, y]) + 
       y^4 (14812/135 - 1040/9 H[0, y]) + 
       y^3 (22072/135 - 1040/9 H[0, y]) + y (244/3 - 80 H[0, y])) + 
    y^2 (-(6172/27) + 1232/9 H[0, y] - 112/3 H[0, y]^2 + 
       40/9 H[0, y]^3) + 
    y (-(928/3) + 128/3 H[0, y] + 8/3 H[0, y]^2 - 28/9 H[0, y]^3 + 
       2/9 H[0, y]^4) + 
    y^3 (66796/405 - 2752/27 H[0, y] + 128/9 H[0, y]^2 - 
       8/9 H[0, y]^3 + 2/9 H[0, y]^4) + 
    y^4 (460152941/4762800 - (112519 H[0, y])/3780 - 
       155/54 H[0, y]^2 + 10/27 H[0, y]^3 + 2/9 H[0, y]^4) + 
    y^5 (367123193509/3572100000 - (152351201 H[0, y])/8505000 - (
       273911 H[0, y]^2)/40500 + (1753 H[0, y]^3)/2025 + 
       31/135 H[0, y]^4) + 
    y^6 (2069795036081/54028012500 + (29817037 H[0, y])/3898125 - (
       82258 H[0, y]^2)/10125 + (2336 H[0, y]^3)/2025 + 
       32/135 H[0, y]^4) + 
    y^7 (-(80352778746346627/626368360117500) + (
       418710289199 H[0, y])/6952695750 - (6041411 H[0, y]^2)/
       694575 + (26836 H[0, y]^3)/19845 + 46/189 H[0, y]^4) + 
    y^8 (-(11125586247222448343/26725050031680000) + (
       97171329944947 H[0, y])/667458792000 - (99548773 H[0, y]^2)/
       11113200 + (59621 H[0, y]^3)/39690 + 47/189 H[0, y]^4) + 
    y^9 (-(1350349224845596073418343/1608702933064106880000) + (
       70179988493662339 H[0, y])/262597359024000 - (
       777690391 H[0, y]^2)/85730400 + (165469 H[0, y]^3)/102060 + 
       41/162 H[0, y]^4) + 
    y^10 (-(255457797081678825026721557/181481799636294557400000) + (
       666806743517475983 H[0, y])/1559171819205000 - (
       244060277 H[0, y]^2)/26790750 + (219332 H[0, y]^3)/127575 + 
       104/405 H[0, y]^4) + 
    y^11 (-(171379827930473364534526151213/
        80517425105302685299800000) + (869692986020564875189 H[0, y])/
       1383505127574570000 - (216497279611 H[0, y]^2)/23772325500 + (
       9270838 H[0, y]^3)/5145525 + (386 H[0, y]^4)/1485) + 
    y^12 (-(12811102913782717070657248607639/
        4259371788070512052359420000) + (
       5546075949738403472347 H[0, y])/6364123586843022000 - (
       43173995257 H[0, y]^2)/4754465100 + (1926952 H[0, y]^3)/
       1029105 + 26/99 H[0, y]^4) + 
    y^13 (-(3445312926011065197999847325853703/
        850712710762810452639422340000) + (
       588392345164157216739689 H[0, y])/508435618919786157600 - (
       17169735464047 H[0, y]^2)/1899192695400 + (30577322 H[0, y]^3)/
       15810795 + 31/117 H[0, y]^4) + 
    y^14 (-(1361507814349303120709314548753019/
        258912564145203181238085060000) + (
       3195541249981931212331 H[0, y])/2149184379491849700 - (
       553459455049 H[0, y]^2)/61547911425 + (73342408 H[0, y]^3)/
       36891855 + (656 H[0, y]^4)/2457) + 
    y^15 (-(664505880663122243206145388709813/
        100127869810779529858315176000) + (
       9720293165867468563816933 H[0, y])/5223301145785252530000 - (
       22855060313759 H[0, y]^2)/2556605551500 + (86669894 H[0, y]^3)/
       42567525 + 254/945 H[0, y]^4) + 
    y^16 (-(1847291149811689176286721212786743119123269/
        225656406498860035490013136282368000000) + (
       64134538454380350265176255097 H[0, y])/
       28128222855931554195840000 - (103837018791403 H[0, y]^2)/
       11687339664000 + (101142007 H[0, y]^3)/48648600 + 
       73/270 H[0, y]^4) + 
    y^17 (-(573202536758598165155728544153559047816523067/
        57842604789333879358040062881144729600000) + (
       104707560037886147807159923939 H[0, y])/
       38148780922344161701632000 - (22530609760069129 H[0, y]^2)/
       2551995545299200 + (3969939287 H[0, y]^3)/1874592720 + (
       499 H[0, y]^4)/1836) + 
    y^18 (-(129191093030434565013898208240536803447693397/
        10940624261140454154892446104163888000000) + (
       634195663636330338927792364471 H[0, y])/
       194822310466905628426920000 - (18889728250567549 H[0, y]^2)/
       2153246241346200 + (28026122 H[0, y]^3)/13018005 + (
       376 H[0, y]^4)/1377) + 
    y^19 (-(1594107785101390290950454188562555064562528348240869/
        114818279185064737493183644923886815516336000000) + (
       421299175553200992272424395451337057 H[0, y])/
       110518731520850765986154321040000 - (
       15146705464262884021 H[0, y]^2)/1737543055222774800 + (
       1811970913 H[0, y]^3)/829323495 + (422 H[0, y]^4)/1539) + 
    y^20 (-(9264085104864304738950770428179861246768389742542639/
        574091395925323687465918224619434077581680000000) + (
       813287228601086937833321811392330599 H[0, y])/
       184197885868084609976923868400000 - (
       25086987063937952963 H[0, y]^2)/2895905092037958000 + (
       82632524939 H[0, y]^3)/37319557275 + (706 H[0, y]^4)/2565) + 
    y^21 (-(39612583196179676586040735108090304451362359472629377619/
        2133263196585247525393092552346383407653777440000000) + (
       65769799543347917983096229277562383787 H[0, y])/
       12984335182771297594513686021600000 - (
       6123885258720444977 H[0, y]^2)/711274934886516000 + (
       20542798061 H[0, y]^3)/9166207050 + 29/105 H[0, y]^4) + 
    y^22 (-(1120733361099422971709126840294373100260677792806684731251\
/52912731896765060267036718807528161132036804088000000) + (
       21579119938709052714376915274121762463 H[0, y])/
       3744872281372453513539617980620000 - (
       152175418031370137 H[0, y]^2)/17781873372162900 + (
       22848016276 H[0, y]^3)/10082827755 + 64/231 H[0, y]^4) + 
    y^23 (-(1598527627476496402347240567189970148461972555166612003665\
21/6668020100670850074278253395725401186366846939216000000) + (
       8870513743464058332212107506521327980987 H[0, y])/
       1363341217256562173230211867015760000 - (
       70118633111056181593 H[0, y]^2)/8241982983584990640 + (
       348845340281 H[0, y]^3)/152394739497 + (1898 H[0, y]^4)/6831) +
     y^24 (-(
        40809766984697347784675690887554907448121461498031606527522247\
829/1514476490099448885247748040050821099144910608104684624000000) + (
       66573208988410371599535993722804742905536369 H[0, y])/
       9122240024774317188553641257826724320000 - (
       418292174974931076173 H[0, y]^2)/49451897901509943840 + (
       32010114550 H[0, y]^3)/13854067227 + 173/621 H[0, y]^4) + 
    y^25 (-(1905858772041403140527967570754795480268586649612207101626\
17442839/6331423453593013734313327926633867471341599532210220000000000\
) + (1344671596780036824535973530762649097695963423 H[0, y])/
       165257971463302847618725385105556600000000 - (
       113028711503800650306733 H[0, y]^2)/13438015734105963000000 + (
       877360623602 H[0, y]^3)/376469218125 + (377 H[0, y]^4)/1350) + 
    y^26 (-(1028162221223084305075385324013444271391173486793962836495\
89979629/3074742999014998049134920745980240237519340002711285000000000\
) + (994725137492387891557910391240221839524851 H[0, y])/
       110239820865298492356497845154568750000 - (
       7611144769315560962344 H[0, y]^2)/909865648663424578125 + (
       11497066901212 H[0, y]^3)/4894099835625 + (2456 H[0, y]^4)/
       8775) + 
    y^27 (-(5398795808647223515692869947821430259400157280140799654339\
59559720709583/
        14607506012301807294619412704765443131332991591637587744293200\
000000) + (
       24795835586653056403437218800095093191539930978483 H[0, y])/
       2490178174936776528143430154686122238138000000 - (
       3532144470233587655751119 H[0, y]^2)/
       424506917040407371170000 + (37527906225973 H[0, y]^3)/
       15856883467425 + (886 H[0, y]^4)/3159) + 
    y^28 (-(1487591916532139715904172660165356111728768221034750982841\
087555665907/
        36584093769628855478474378867033310167918046920022581112720000\
000) + (48731838935810014178138473723663868563812343639 H[0, y])/
       4454701565182068923333506537900039782000000 - (
       1892061062612122077821183 H[0, y]^2)/
       228580647637142430630000 + (20347617660211 H[0, y]^3)/
       8538321867075 + (478 H[0, y]^4)/1701) + 
    y^29 (-(2658751804650270301671871526110489694101311574889981900549\
987953304953079449/
        59681575188264650007915110996135710201620294921347033324043678\
240000000) + (
       86982918615620332757585567302216606459913912618376263 H[0, y])/
       7267191257431304260072321817068014476267244000000 - (
       10202777884655663167488736411 H[0, y]^2)/
       1238856314493837053474460000 + (3827418287071903 H[0, y]^3)/
       1595717486713350 + (1543 H[0, y]^4)/5481) + 
    y^30 (-(9018545620144442210163226160768365075423270585063420221374\
968295332611543002491/
        18549246716995468453352901908709679215342879162607948482231789\
6387000000000) + (
       499474843769635617389546470614170064429220180043252059 H[0, 
         y])/38282525373968477798595266714911861973193517500000 - (
       906484838274405474254256377 H[0, y]^2)/
       110612170936949736917362500 + (1375245465003404 H[0, y]^3)/
       569899102397625 + (368 H[0, y]^4)/1305) + 
    y^31 (-(5248607773724574318765616567837262062126233636406582448116\
56784564531732760718927957007/
          992661245601156867729127870755686398870756806067713871280714\
0850903620862000000000) + (
       951995326832830586810053651964676055919442744432142736663531 H[
         0, y])/
       67170027948770638860113838514563044493591068978310000000 - (
       3707015972989914618063296158759 H[0, y]^2)/
       454516853018299256897261550000 + (45832974813795007 H[0, y]^3)/
       18885277151866125 + (394 H[0, y]^4)/1395) + 
    y^32 (-(5825795146853768842925461417051648976361963524338665007060\
3611153709414781563661957845529/
          101648511549558463255462693965382287244365496941333900419145\
1223132530776268800000000) + (
       586438946314328742975893831391507716354219500413816291867037 H[
         0, y])/382122825664117412181980947993958653119095859076608000\
00 - (1049527278198934498939145409133 H[0, y]^2)/
       129284793747427344184109952000 + (436899336078383 H[0, y]^3)/
       179060405588064 + (947 H[0, y]^4)/3348) + 
    y^33 (-(1248910135057008127150229938374716310424423247722884195122\
630906303018935650712752013/
          201642636918941069103057123801394046065331343541339988658613\
88975826223104000000) + (
       381501810012052455443187477705165153401759101000634716464743 H[
         0, y])/
       23025051576839697995140665764699882324279056633344000000 - (
       33365086652173487757391300249603 H[0, y]^2)/
       4128772445482357120718350080000 + (
       210349179861049007 H[0, y]^3)/85775710418798400 + (
       673 H[0, y]^4)/2376) + 
    y^34 (-(3827456713619708497609479370160632503757452132702151226813\
913422268496114123747973613419723/
          573441743821881754506420498725688194564999367264275224257718\
00342744693039207680000000) + (
       387434885176271331222594451353178580344173608121255979936038599\
 H[0, y])/
       21718020133423157013635258909650590566714903309141832000000 - (
       8823434193861975235336417268429 H[0, y]^2)/
       1096705180831251110190811740000 + (
       56141412363862801 H[0, y]^3)/22784173079993325 + (
       1432 H[0, y]^4)/5049) + 
    y^35 (-(1963409860243465368829342874052440810982314222033625073633\
17960458489861282645952331264562293/
          273688105005898110105337056209987547406022425285222266123001\
7743630996713234912000000000) + (
       294192704821858327447407306746384425891377487749031801537931149\
 H[0, y])/
       15356175851915363544994627511874154946162052844847760000000 - (
       6211930468314332790380244776119 H[0, y]^2)/
       775448107658460380942998200000 + (1898844480066431 H[0, y]^3)/
       767143874747250 + (4562 H[0, y]^4)/16065) + 
    y^36 (-(1872716155595546003232933993993309306695999698490014661583\
24530876345382563192273678460780614939/
          243469718353188065830765429474331863495369243387553901798715\
0490407739017308916128000000000) + (
       355415811512545410379619871061416238807660248187153167284850319\
13 H[0, y])/
       1731634653418926583279688290603691472458391488445479760000000 \
- (9824612029936072893252939221293 H[0, y]^2)/
       1231594053339907663850644200000 + (826025069495161 H[0, y]^3)/
       332292266601750 + (806 H[0, y]^4)/2835) + 
    y^37 (-(3090034616311236109147039434007823415125036798238125964451\
530008335992178336833263438350168166843943611/
          375541379368639788800250182647093689126921543556661443092806\
62855441774656042051947297779200000000) + (
       160552176154975956390153156270899325568765208229217508443915141\
6212847 H[0, y])/
       731772774545475296030768196780372713516999771050138136991936000\
00 - (5664123142008210343000153252475747 H[0, y]^2)/
       712959240958015347394590636144000 + (
       90834952987495013 H[0, y]^3)/36392649038223660 + (
       853 H[0, y]^4)/2997) + 
    y^38 (-(6090444409748455690861418157471480702928587699650848271270\
44020966251432147616195165344163461012081/
          693419456560170649874125701680736646590039779161959904641722\
6377584001151261409008733312000000) + (
       119561994112253056027927099626397465942577137475524589743890573\
19613 H[0, y])/
       510864297338478491497082441902817517519951339283973567124000000\
 - (2481231065212649984581494273159463 H[0, y]^2)/
       313570036532460453715213474230000 + (
       240632078236589006 H[0, y]^3)/96036157184201325 + (
       5408 H[0, y]^4)/18981) + 
    y^39 (-(1117016584579984690984522589713782205224625987879853902388\
00998605540578794291696752647889093117000229/
          119380592926710460532383262694764660507528470088153637636966\
8433113786144149599334746789120000000) + (
       159231566796181485336532952378926097658064109549106095808656837\
77873 H[0, y])/
       639073483929216336853493093345609558596387003583040292464000000\
 - (31262154465656697519656828774057177 H[0, y]^2)/
       3966237218843013306451889349720000 + (
       509149549623093779 H[0, y]^3)/202454601631559550 + (
       634 H[0, y]^4)/2223) + 
    y^40 (-(1365458050860753415872407563772673558521073932673149340764\
0385584488684654890228781393862732627760943233653/
          137246841136557891823111252561741676936642007177399157038057\
117993268355998588279308113095488000000000) + (
       241071994477790305613527616270142171500466053056046943012849067\
802867 H[0, y])/
       910509185237392874479157808001786750580277545406679783632000000\
0 - (16391330499483214071851542307165939 H[0, y]^2)/
       2087493273075270161290468078800000 + (
       268915656103119983 H[0, y]^3)/106555053490294500 + 
       167/585 H[0, y]^4) + 
    y^41 (-(1536707219505768596190340705716503453035593242516782583049\
68939851630071250498771834387025371848716014570261039/
          145525992891887791728317702120119971017696981179592727726460\
5327571392055965954276645301946788992000000000) + \
(560073619790045046012054873475108610231862803515021168561821087715838\
014711 H[0, y])/
        19941573574381619255961908990659185962342873655771667030180562\
880000000 - (19239715738389365998155459699355826093 H[0, y]^2)/
       2459352544848217004894023084768800000 + (
       2584411277096205227 H[0, y]^3)/1020621338559459000 + (
       3163 H[0, y]^4)/11070) + 
    y^42 (-(2181148217350893132544064801678028952983518428686495643423\
4763276358219787328083002156025300536260218079186686393/
          194936109867375138347629570814959593399622264539541669698697\
396420764553096795036340739988277793225600000000) + \
(704880799052861861475498786962746048125247133352488951516017152195126\
99887 H[0, y])/
        23698747322827610702142005025490200772066110533188647022912309\
84080000 - (16589563333968184076713122606177851 H[0, y]^2)/
       2128285856118649331158289207973000 + (
       2450099815778240896 H[0, y]^3)/964487164938688755 + (
       2216 H[0, y]^4)/7749) + 
    y^43 (-(5369549440976991043215654803770165067989207240480891189332\
0170079556058277522199711427208614920589308447864367489453/
          453622984016353028037219052296146118802646850343766035104419\
528699289580187323403541752612136658711837440000000) + \
(317968835713209625601511415248906547750969783546196348741447716738316\
288892055609 H[0, y])/
        10110428945052001602462072355696655278356713537455866998711014\
245676752000000 - (
       1282273296083363155617893185247110663459 H[0, y]^2)/
       165086462012122392558441073227618840000 + (
       1108324426092235398521 H[0, y]^3)/434960187310155001950 + (
       2326 H[0, y]^4)/8127) + 
    y^44 (-(2165114996208850182500788744173207399723817290992415125107\
98036383321916843276703752446904191689977652896809414579/
          173158571110927124641159383756770641069836276013236311838586\
9803016374337325815189922248259168275013376000000) + \
(586161360927783101827797202433785029290197052203555871852329828367684\
82783603743 H[0, y])/
        17653129904059050416997269192486223501892674430478497934257326\
46070544000000 - (1561818618962365455686496575944239168851 H[0, y]^2)/
       201772342459260702015872422833756360000 + (
       237215449376195026993 H[0, y]^3)/92822191648198862850 + (
       3658 H[0, y]^4)/12771) + 
    y^45 (-(1470439580499932262374244268292811697708658443218453138050\
49531073073425108767026737496897144897424271461741316966241027/
          111490508989832539701999122174681742398464490834239361136509\
9359355231629479455523305861034390750617407296000000000) + \
(651622294169073783191145075978218934047087238248464715312117656507511\
907036067391 H[0, y])/
        18613633681199604279089266287645631889007501823799837883291073\
051810080000000 - (
       1396246491444436474034658700386333154097 H[0, y]^2)/
       180991802205981360612244365997057200000 + (
       1920453481982154337019 H[0, y]^3)/749361879419014075500 + (
       1277 H[0, y]^4)/4455) + 
    y^46 (-(4291212084154803532010882114482876139775955841996904733792\
944146472874801367439938004326619716482558992197048064094369669/
          308879387405922422492583931661220554508473214379404048239558\
20887591530825805824611587377293689204604988496000000000) + \
(950398235045471413464436700851806104174844176638686625342521561367521\
7599334054571 H[0, y])/
        25784113019752633654783881368909119628068346276377275431513429\
6024505540000000 - (
       363726278611436375077955303022617035369 H[0, y]^2)/
       47304675576563310160018413840139950000 + (
       1006585304236662350126 H[0, y]^3)/391711891514484630375 + (
       2672 H[0, y]^4)/9315) + 
    y^47 (-(6249316785915354606040306628557245150333188055494896193239\
6825227548239330092746740417004523189276593474637425496670444258057/
          
          427583795181934448939300553824838688409776193820171553338342\
025601655400657018417153178169701692571960496082694400000000) + \
(204960649203515703532936013483246047551404964879836214346616473697152\
6248934373662801 H[0, y])/
        52878695625674620917345716846701264733727208206465538116069507\
192399483811200000 - (
       223061139668504576997370815628689641935193 H[0, y]^2)/
       29104079006729081782184247585925037208000 + (
       3963227713226061653239 H[0, y]^3)/1538296121520882752886 + (
       8378 H[0, y]^4)/29187) + 
    y^48 (-(4085719753807021444880614637850557413726820858776563407504\
48481093022129583580525735081764677145637466533981998963322449/
          266055095392041346466081078836331143134340013266031922431884\
2813108223695462508623493369648917741755995931136000000) + \
(505413377637653183986148496906579953140144971025679212013835904610986\
66431367416019217 H[0, y])/
        12414998103419258824072472650964644763570735839778865470729362\
55821553098176000000 - (
       1740199104145442978548716071842557069533533 H[0, y]^2)/
       227771053096140640034485415889848117280000 + (
       12955796060360169062897 H[0, y]^3)/5016183004959400281150 + 
       27/94 H[0, y]^4) + 
    y^49 (-(1388085651483441133025938357267911308178585690257176462088\
2925848277797218352949377758122435505196632275405855150455611227343689\
/861277430777770495716619307438397310247178510087914130647478550244216\
31654236340515347925596196865538537183541468160000000) + \
(633101695415501894178442020759074719511879768366919646203460571169258\
0591932195438897683 H[0, y])/
        14823972382937888348372246413697579448866104408495147047097956\
1739078314230144000000 - (
       1240741979597656225307884970215682216968210291 H[0, y]^2)/
       162899918697312159023812612121730949239360000 + (
       1326871934464528603678367 H[0, y]^3)/
       512504484889681705320900 + 169/588 H[0, y]^4) + 
    y^50 (-(1360592275105971214149388209184210970834665002417372904331\
1421266765174571456304464739116455611572193767175400593247343376620523\
/805313026705062084810735879116201522513921867534436653340626348123985\
60599558582628580995679573042534455955230960000000000) + \
(297634770996748660406105128652242451195148552517935210958112069912171\
8765632587796337 H[0, y])/
        66503525612711270069860443710267221349620275199830994280839774\
156070011335000000 - (
       53689334740043673878385194430189327847136077 H[0, y]^2)/
       7070308971237506902075200178894572449625000 + (
       102618563639911990502446 H[0, y]^3)/39545099142722353805625 + (
       9512 H[0, y]^4)/33075) + 
    z2 (ln2 (-96 y - 160 y^2 - (1568 y^3)/15 - (496 y^4)/5 - (
          2768 y^5)/25 - (11888 y^6)/75 - (8976 y^7)/35 - (14484 y^8)/
          35 - (66884 y^9)/105 - (1465528 y^10)/1575 - (2498072 y^11)/
          1925 - (6033116 y^12)/3465 - (20386052 y^13)/9009 - (
          100352696 y^14)/35035 - (5592000104 y^15)/1576575 - (
          3531209 y^16)/819 - (438975321 y^17)/85085 - (
          1271988148 y^18)/208845 - (310175841964 y^19)/43648605 - (
          66334800094 y^20)/8083075 - (1594293639914 y^21)/
          169744575 - (796441134220 y^22)/74687613 - (
          4916603335564 y^23)/409003595 - (1501917103957 y^24)/
          111546435 - (41814874122451 y^25)/2788660875 - (
          10565072682708 y^26)/636010375 - (108650923983892 y^27)/
          5932242225 - (235492780862422 y^28)/11712375675 - (
          75427060562806 y^29)/3430897925 - (17432094985209868 y^30)/
          727840488375 - (586725875506700012 y^31)/22563055139625 - (
          34148617946147 y^32)/1213312100 - (
          6030891214224431843 y^33)/198554885228700 - (
          27586431031422554222 y^34)/843858262221975 - (
          317280454365987458 y^35)/9040416032375 - (
          1619136713746745231 y^36)/43074923448375 - (
          1829200291792463831 y^37)/45536347645425 - (
          457586007370474498 y^38)/10681365497075 - (
          5514594225005871214 y^39)/120940622241075 - (
          95591361929846018687 y^40)/1973241731301750 - (
          11842379072130630103 y^41)/230492623884250 - (
          236991207294910420234 y^42)/4356310591412325 - (
          10773532196766854116034 y^43)/187321355430729975 - (
          94560431948778298409 y^44)/1557471587103575 - (
          2124823671969297574177 y^45)/33198736461944625 - (
          977552228628169282900606 y^46)/14507847833869801125 - (
          2537885996331013305482 y^47)/35821846503382225 - (
          588207459308487061065173 y^48)/7905725776137746700 - (
          2748528293448243796451921 y^49)/35216414820977235300 - (
          7333303068461090649322798 y^50)/89671426627488330625) + 
       y^2 (100/3 - 32/3 H[0, y]) + 
       y (16 - 244/3 H[0, y] + 28/3 H[0, y]^2) + 
       y^3 (48593/405 - 2488/27 H[0, y] + 116/9 H[0, y]^2) + 
       y^4 (30211/810 - 1858/27 H[0, y] + 116/9 H[0, y]^2) + 
       y^5 (30299/1620 - 9197/135 H[0, y] + 122/9 H[0, y]^2) + 
       y^6 (56494/2025 - 11096/135 H[0, y] + 128/9 H[0, y]^2) + 
       y^7 (193933153/2778300 - (751172 H[0, y])/6615 + 
          932/63 H[0, y]^2) + 
       y^8 (223121321/1481760 - (2181401 H[0, y])/13230 + 
          962/63 H[0, y]^2) + 
       y^9 (1047809611/3810240 - (900421 H[0, y])/3780 + 
          47/3 H[0, y]^2) + 
       y^10 (42541167161/95256000 - (527668 H[0, y])/1575 + 
          16 H[0, y]^2) + 
       y^11 (63521631640009/95089302000 - (782916334 H[0, y])/
          1715175 + 1612/99 H[0, y]^2) + 
       y^12 (286417210607141/304285766400 - (41395372 H[0, y])/
          68607 + 1636/99 H[0, y]^2) + 
       y^13 (880654448599379/694561900032 - (584550346 H[0, y])/
          752895 + 1958/117 H[0, y]^2) + 
       y^14 (63782203709575661/38674469433600 - (12003244768 H[0, y])/
          12297285 + 13856/819 H[0, y]^2) + 
       y^15 (124121524063522957/59499183744000 - (
          17067390622 H[0, y])/14189175 + 1076/63 H[0, y]^2) + 
       y^16 (3858771585940244159/1495979476992000 - (
          23627273231 H[0, y])/16216200 + 155/9 H[0, y]^2) + 
       y^17 (1840284646250500420199/587979773636935680 - (
          1086566602871 H[0, y])/624864240 + 5309/306 H[0, y]^2) + 
       y^18 (32967200102810674106899/8819696604554035200 - (
          720084468482 H[0, y])/351486135 + 2672/153 H[0, y]^2) + 
       y^19 (15671886126538490919396329/3558488177096242790400 - (
          17813515000711 H[0, y])/7463911455 + 3004/171 H[0, y]^2) + 
       y^20 (10139278344158736494866699/1976937876164579328000 - (
          4892161087133 H[0, y])/1777121775 + 3020/171 H[0, y]^2) + 
       y^21 (7382090178692755303642121/1248592342840786944000 - (
          1068556637321 H[0, y])/339489150 + 1118/63 H[0, y]^2) + 
       y^22 (3418104003168949812791377/506008475782845235200 - (
          1333474496164 H[0, y])/373438065 + 12352/693 H[0, y]^2) + 
       y^23 (5387659388264615909039172067/703612014268557483048960 - (
          29192685793259 H[0, y])/7256892357 + (40748 H[0, y]^2)/
          2277) + y^24 (24646579071957980197600551679/
          2859599630182372658380800 - (20797188442694 H[0, y])/
          4618022409 + 3718/207 H[0, y]^2) + 
       y^25 (103960522515742407298752537757/
          10783760805922878259200000 - (125818070117849 H[0, y])/
          25097947875 + 811/45 H[0, y]^2) + 
       y^26 (10521791726475688896152180528839/
          981322233338981921587200000 - (1811346633080444 H[0, y])/
          326273322375 + 10576/585 H[0, y]^2) + 
       y^27 (220037868269634063333055464547879/
          18546990210106758317998080000 - (1540175396990437 H[0, y])/
          251696562975 + 6364/351 H[0, y]^2) + 
       y^28 (1043892965714882981443903345334507/
          79894727058921420446760960000 - (910184790179311 H[0, y])/
          135528918525 + 3436/189 H[0, y]^2) + 
       y^29 (1431769728274917153732513436107831259/
          99925769140514590937233489920000 - (
          557858604762776509 H[0, y])/75986546986350 + (
          33298 H[0, y]^2)/1827) + 
       y^30 (7261304110583552202235229765170651411/
          463941071009532029351441203200000 - (
          1519059239036359084 H[0, y])/189966367465875 + 
          4768/261 H[0, y]^2) + 
       y^31 (32475228492315359416842042236243515637447/
          1906381854682064646401211708211200000 - (
          54645184536028849547 H[0, y])/6295092383955375 + 
          5108/279 H[0, y]^2) + 
       y^32 (45092846008474765972904811355812485459929/
          2440168773993042747393550986510336000 - (
          560697494834509855 H[0, y])/59686801862688 + 
          10237/558 H[0, y]^2) + 
       y^33 (10178819740347303645479024202444183777361/
          509333140681659776495807606292480000 - (
          289827021866899184047 H[0, y])/28591903472932800 + 
          7279/396 H[0, y]^2) + 
       y^34 (3172204073994035785894961410666224422462359/
          147197277656999675407288398218526720000 - (
          11835504562383860903 H[0, y])/1084960622856825 + (
          30992 H[0, y]^2)/1683) + 
       y^35 (10855417330882720905165516054064651766554993/
          468354974363180785386826721604403200000 - (
          5716648542699210341 H[0, y])/488182465748250 + (
          19756 H[0, y]^2)/1071) + 
       y^36 (124556572109818799857473645596811662355901/
          5009144110836158132479430177587200000 - (
          9723507658065156227 H[0, y])/775348622070750 + 
          388/21 H[0, y]^2) + 
       y^37 (106118209777899871921453533521854223817509591/
          3987157061582890138184694778055098368000 - (
          162565786345789494721 H[0, y])/12130883012741220 + 
          2054/111 H[0, y]^2) + 
       y^38 (3915249812633713556986355709670468071120042433/
          137738153036499841137289455969176125440000 - (
          457470942372688973426 H[0, y])/32012052394733775 + (
          117248 H[0, y]^2)/6327) + 
       y^39 (4608051534825090259313728508493203049269030587/
          152096956634899438475925808521947381760000 - (
          78955423389254328043 H[0, y])/5191143631578450 + (
          41252 H[0, y]^2)/2223) + 
       y^40 (5556938093321068827986518516534892751168394159/
          172417602663043897867446260672652902400000 - (
          2323528637976047029 H[0, y])/143798992564500 + 
          2174/117 H[0, y]^2) + 
       y^41 (813369686588639469232198326017882593038994017299491/
          23766387186279296969844527463639821372620800000 - (
          64064349895855416917 H[0, y])/3738539701683000 + 
          6865/369 H[0, y]^2) + 
       y^42 (34488686838637118679313401241562291243651311476271/
          950655487451171878793781098545592854904832000 - (
          5833132906012362735908 H[0, y])/321495721646229585 + (
          48112 H[0, y]^2)/2583) + 
       y^43 (8369539326043143705732240408313537718062838889673763/
          217982185598822617819215588585386930539069440000 - (
          2780961532219363540025341 H[0, y])/144986729103385000650 + (
          50516 H[0, y]^2)/2709) + 
       y^44 (16455483840375709213815914216406568900514944102755552191/
          405571426462723682068209117962297054762977198080000 - (
          194421622712443380575513 H[0, y])/9602295687744709950 + (
          79468 H[0, y]^2)/4257) + 
       y^45 (44374525489056890980883290891582218697770243848411197/
          1036471828425054132553562785490153474988441600000 - (
          5331354632507681176016479 H[0, y])/249787293139671358500 + 
          1850/99 H[0, y]^2) + 
       y^46 (90786051343829053098283824723448101483362233231170299/
          2012370627916176530087761512088025253386649600000 - (
          2933832876874424333200666 H[0, y])/130570630504828210125 + 
          3872/207 H[0, y]^2) + 
       y^47 (111095690162431935125547969445238341874801379455114695771\
19/234001998386398139389297863085856851388245575991296000 - (
          60569484176314797106515791 H[0, y])/
          2563826869201471254810 + (182156 H[0, y]^2)/9729) + 
       y^48 (406148457315739871961067455801856206727883247694795258801\
37/813919994387471789180166480298632526567810699100160000 - (
          560582312396120977035263 H[0, y])/22595418941258559825 + 
          7927/423 H[0, y]^2) + 
       y^49 (304941854742648290373113621429949752902423618274708674919\
04209/582108653007244185563874809973579441447880613607505920000 - (
          76652052994923090020818429 H[0, y])/
          2945428074078630490350 + 16543/882 H[0, y]^2) + 
       y^50 (159884042722054919867194918611447242804978185991422340379\
285007/2910543265036220927819374049867897207239403068037529600000 - (
          1078324394308107577403626094 H[0, y])/
          39545099142722353805625 + (41392 H[0, y]^2)/2205))) + 
 CF TF^2 ((-((112 y)/9) - (112 y^3)/9 - (112 y^4)/9 - (1736 y^5)/
       135 - (1792 y^6)/135 - (368 y^7)/27 - (376 y^8)/27 - (
       1148 y^9)/81 - (5824 y^10)/405 - (21616 y^11)/1485 - (
       1456 y^12)/99 - (1736 y^13)/117 - (5248 y^14)/351 - (
       2032 y^15)/135 - (2044 y^16)/135 - (6986 y^17)/459 - (
       21056 y^18)/1377 - (23632 y^19)/1539 - (39536 y^20)/2565 - (
       232 y^21)/15 - (512 y^22)/33 - (106288 y^23)/6831 - (
       9688 y^24)/621 - (10556 y^25)/675 - (137536 y^26)/8775 - (
       49616 y^27)/3159 - (3824 y^28)/243 - (12344 y^29)/783 - (
       20608 y^30)/1305 - (22064 y^31)/1395 - (13258 y^32)/837 - (
       4711 y^33)/297 - (80192 y^34)/5049 - (36496 y^35)/2295 - (
       6448 y^36)/405 - (47768 y^37)/2997 - (302848 y^38)/18981 - (
       35504 y^39)/2223 - (9352 y^40)/585 - (88564 y^41)/5535 - (
       17728 y^42)/1107 - (18608 y^43)/1161 - (204848 y^44)/12771 - (
       71512 y^45)/4455 - (149632 y^46)/9315 - (469168 y^47)/29187 - (
       756 y^48)/47 - (338 y^49)/21 - (76096 y^50)/4725) z3 + 
    y^2 (-(4000/81) + 448/27 H[0, y] - 32/9 H[0, y]^2) + 
    y^50 (-(9501832174843492866538979449067593501943377792348700968503\
6818205875209290051747973276327278250507267501/
          180211863125805898731001080271536349173307920837337451728543\
30495713119254666686257114329215432150000000) + (
       108773501409151400610984409840275979760714319822723787152229073\
218 H[0, y])/
       116315120421286187850113328788012890947398870164170268734951562\
5 - (2034741117451381814844428 H[0, y]^2)/355905892284501184250625 - (
       76096 H[0, y]^3)/99225) + 
    y^49 (-(1621257672383663266321175076124237913575302471628663033523\
693514976406637293047919041722807774041865649/
          295732288206450705609847926599444265310043767527938382323763\
372237343495461196902680850530714784000000) + (
       546882977961205056093272277701471274109871952683824341489272956\
319 H[0, y])/
       595533416556985281792580243394626001650682215240551775922952000\
0 - (1462648821806806334377517 H[0, y]^2)/256252242444840852660450 - 
       338/441 H[0, y]^3) + 
    y^48 (-(9386475362449255040966800932750796909869580632924317059306\
793781558010449377568472859959434324743/
          164673398406756275041742020421359968098898677907526691286100\
4782737079852910065906368010128000000) + (
       379141066696086723517286918120205235920808099918098135419940929\
 H[0, y])/
       4206376510801945875424734970326624098701882137042158857320000 \
- (14291863716527448255197 H[0, y]^2)/2508091502479700140575 - 
       36/47 H[0, y]^3) + 
    y^47 (-(1431020558832698034795839444731714077395806373589508246177\
892265037517581258555144299820015403978447/
          241452370413906388279954237442819053225010186481911011098244\
826268824333432938413521209485018000000) + (
       68993046941076036675766174458751351573669774614139613978017807 \
H[0, y])/780214997971328670441684712238002857017284589935239142890000 \
- (4375239004119355954591 H[0, y]^2)/769148060760441376443 - (
       67024 H[0, y]^3)/87561) + 
    y^46 (-(6660606014834891915031213335464934866942526591420787563524\
588880030850177196506185357425133651/
          108079029374008582502255665954620407327939987736053866246629\
7129300063293983734725418590000000) + (
       131862506261503590063007101990959818888262881452820416635819 H[
         0, y])/152071481169905869823526395046640564908303293898649548\
7500 - (2224214238412207527052 H[0, y]^2)/391711891514484630375 - (
       21376 H[0, y]^3)/27945) + 
    y^45 (-(9136823316545668238967637110198345005465516264359119557176\
39014589261997415392675712847101456799/
          142570337009018277961671169785355789492595618604864100083597\
630012886610171593528561739220000000) + (
       1483384302253760977239493813148270660317062323536467180727891 \
H[0, y])/17455161316893543318874334040136134406866117212714556900000 \
- (2123535317167763688419 H[0, y]^2)/374680939709507037750 - (
       10216 H[0, y]^3)/13365) + 
    y^44 (-(5861975320190622174929751702210222478489151162924082081602\
469257545732365554666062948509917/
          879498182533740280777200465501701310122346179891364196381697\
973533260871185129536008250000) + (
       210606721701507971742088366462255277024964884747975585147423 H[
         0, y])/253001776390928886307279673166018127919744844993278409\
0000 - (2362753528374569365337 H[0, y]^2)/417699862416894882825 - (
       29264 H[0, y]^3)/38313) + 
    y^43 (-(6707220448385511184734269300520562981481679855447922033219\
9933513251704714998653258890265427/
          967448000787114308854920512051871441134580797880500616019867\
7708865869583036424896090750000) + (
       18743427778205118598244667410330146897037534056740941917543 H[
         0, y])/230001614900844442097526975605471025381586222721162190\
000 - (1227710569953420635921 H[0, y]^2)/217480093655077500975 - (
       18608 H[0, y]^3)/24381) + 
    y^42 (-(1125303475222985908137337261738238755936916956050806859977\
841895154392410913082562272025761/
          156016984246115095778757032279371568263996510007770392868143\
285732238813276756348194000000) + (
       819825770810811605814595891560490575826966955878036133 H[0, 
         y])/10282439299070358570018892077479012239228086598213125 - (
       5433246093256153712 H[0, y]^2)/964487164938688755 - (
       17728 H[0, y]^3)/23247) + 
    y^41 (-(1068420638266871381118963607500589844922609653708309130799\
4188671419185168481764749792199/
          142354214935384862291133057260899342712312515611676944325286\
7837384341037301138320000000) + (
       13686374443551778773477506868953059387997749039452566123 H[0, 
         y])/175562474779308015515640980049211362156871977718200000 - \
(8605318963263911081 H[0, y]^2)/1530932007839188500 - (
       12652 H[0, y]^3)/16605) + 
    y^40 (-(7649881209931116509673349129003789967321249511029292591090\
855809669146963720364893/
          979269861203966053716051075353467802901132471888423995673532\
926527457187080000000) + (
       409691295688921878029410948468594418223639120013 H[0, y])/
       5378479082750882798773303122323362439397900000 - (
       298787500158518783 H[0, y]^2)/53277526745147250 - (
       1336 H[0, y]^3)/1755) + 
    y^39 (-(2166801226637412275155545997326573985853854180933397780581\
8549924375470030048443/
          266418725716630983454509727831097468130357118040660380681568\
1494425572828000000) + (
       93409605768129194570960296139618176129672476951397 H[0, y])/
       1255915715030554557939886076301408851339455710000 - (
       566343202265747579 H[0, y]^2)/101227300815779775 - (
       5072 H[0, y]^3)/6669) + 
    y^38 (-(2019937287904066832276442635461785890308412541015362585193\
6223693386417567870036829/
          238475500138582802997569419069735822146069277236934193830851\
3669991013708694000000) + (
       64848474266957444952637527478694418151577870872237 H[0, y])/
       893632335694817666226457400445233221145381947500 - (
       535961742652304812 H[0, y]^2)/96036157184201325 - (
       43264 H[0, y]^3)/56943) + 
    y^37 (-(3445833124609134720306095049148827247636864452917263463296\
779557945035221919873493/
          390486199057328566311809575084947545034499401323634937266891\
127249990548792000000) + (
       11702388184077386961767287225080954821663599179853 H[0, y])/
       165411731600769707859868036492278104498814660000 - (
       101286050731538333 H[0, y]^2)/18196324519111830 - (
       6824 H[0, y]^3)/8991) + 
    y^36 (-(5274425028081199378472127095583095012545776033897659024512\
94463193079796151/
        57348193802995383125391928679003321755303600758247990353329318\
691420000000) + (
       116427411722563546477255388687363264561094497 H[0, y])/
       1689438529772737570576400190991210440450000 - (
       922294104757561 H[0, y]^2)/166146133300875 - (6448 H[0, y]^3)/
       8505) + y^35 (-(
        10526473276852909037883121505004640917233717272340948471435857\
49874909443/
        10976642980355330493072973797779390547051145724354633924059772\
9820000000) + (371768227995914828707554565663923543594032777 H[0, y])/
       5542927555428711503920058335041203953650000 - (
       6369461637083093 H[0, y]^2)/1150715812120875 - (
       36496 H[0, y]^3)/48195) + 
    y^34 (-(8938740290451781110408155491977324963013694153311088980349\
1456710990046233/
        89349873860092390213614006713924239052996326196246720141846552\
07348000000) + (
       14712240869620550608710234793165716504207251971 H[0, y])/
       225597151505948558209546374236177000913555000 - (
       125736422405646002 H[0, y]^2)/22784173079993325 - (
       11456 H[0, y]^3)/15147) + 
    y^33 (-(1173095074543082928317568903375069667553746165772123648929\
96087567237/
        11234391571487027129061161823444975517938156332759262308773632\
000000) + (802996145415469521319000391760939270298669271 H[0, y])/
       12676222736067346554355546928108277487680000 - (
       235932675982031807 H[0, y]^2)/42887855209399200 - 
       673/891 H[0, y]^3) + 
    y^32 (-(3970601434453632586738056675657468224511377840623916096166\
987676208777/
        36409641774864774286457310818710307019499570296624336482525452\
8000000) + (1097916070284213740752030961881325774400919637 H[0, y])/
       17861950219003988326591907035061663732640000 - (
       1472643918665453 H[0, y]^2)/268590608382096 - (1894 H[0, y]^3)/
       2511) + y^31 (-(
        20437232352139202753133184219880525448072989941224473358245209\
5740909/17932737966560435704946705396443595508924720424628154857222115\
000000) + (4890291410613391249495266580797476786683073 H[0, y])/
       82086168285863916942058396300834851712500 - (
       103182132970854614 H[0, y]^2)/18885277151866125 - (
       3152 H[0, y]^3)/4185) + 
    y^30 (-(3559492845172528149114625804967693333632840182380548615126\
38587/29865607703427817146917911626503166543465563659164840600937500) \
+ (1421901353692030081205126703173775867449 H[0, y])/
       24655036447769150896945018104379696875 - (
       3102183453989608 H[0, y]^2)/569899102397625 - (2944 H[0, y]^3)/
       3915) + y^29 (-(
        4794437516169675155238622061587098070067183011118250011347027/
        384366338728401668538328767844683097140838049965695162000000) \
+ (1620865259852820229618892839301129659 H[0, y])/
       29070050343721917048719254949895000 - (
       4326037544308003 H[0, y]^2)/797858743356675 - (
       12344 H[0, y]^3)/16443) + 
    y^28 (-(2687169716636840101928258442052321039893637191625135575211\
9/2056656984872541627137312075268815620848717270922269000000) + (
       1348109382492707230871557860021322643 H[0, y])/
       25043105200982792986679072783827500 - (
       46103006489222 H[0, y]^2)/8538321867075 - (3824 H[0, y]^3)/
       5103) + 
    y^27 (-(5232156498972721696472838783172001813511865283457030934342\
3/3819505829049005878969293854070657581576189217427071000000) + (
       344796805489539445644951564499833509 H[0, y])/
       6644089134954618547486284616117500 - (
       85242232896146 H[0, y]^2)/15856883467425 - (7088 H[0, y]^3)/
       9477) + y^26 (-(
        40766120809362075922963091275604892270636440790221683/
        2835624449839217019744092803844738281042545168750000) + (
       13058064743822454396431145667678 H[0, y])/
       261428454199270754539377609375 - (2909538792136 H[0, y]^2)/
       543788870625 - (19648 H[0, y]^3)/26325) + 
    y^25 (-(57365934663379365352648431922830223347765779418456589/
        3797940439603657184815617511031866656961960950000000) + (
       571360864104752977040197369237361 H[0, y])/
       11905049606612945129793195750000 - (668071146718 H[0, y]^2)/
       125489739375 - (1508 H[0, y]^3)/2025) + 
    y^24 (-(13482549037848345257757976647265685445665718016770841/
        848568406791445691007375112464834207355500989400000) + (
       352896738544355107360699777894399 H[0, y])/
       7666851946658736663586818063000 - (24453461308 H[0, y]^2)/
       4618022409 - (1384 H[0, y]^3)/1863) + 
    y^23 (-(2525604272348353752224931853223408684503428171977/
        150912702494760114484270940909156959854337950000) + (
       2080394170655953480082863246591 H[0, y])/
       47220252750977661421867300500 - (802336109450 H[0, y]^2)/
       152394739497 - (15184 H[0, y]^3)/20493) + 
    y^22 (-(246770122651234009063518353455747441029581759141/
        13978681327491957674346457664553291177433950000) + (
       128887826122505322097433471 H[0, y])/
       3062954235301935115766625 - (52757406872 H[0, y]^2)/
       10082827755 - 512/693 H[0, y]^3) + 
    y^21 (-(256375825936836452729772621759776292291566993/
        13745691850623882859871633477116172061000000) + (
       304977656889207968855543509 H[0, y])/
       7605875210474918642265000 - (23821293281 H[0, y]^2)/
       4583103525 - 232/315 H[0, y]^3) + 
    y^20 (-(219073424753530660949279112397711810195237/
        11097482160357515693786055751899688500000) + (
       105551300290341764749537391 H[0, y])/
       2769386618448184662427500 - (192579376918 H[0, y]^2)/
       37319557275 - (5648 H[0, y]^3)/7695) + 
    y^19 (-(1720938125220908369755044203437095396289/
        82203571558203819953970783347405100000) + (
       60035071325858953286801737 H[0, y])/
       1661631971068910797456500 - (38215430794 H[0, y]^2)/
       7463911455 - (3376 H[0, y]^3)/4617) + 
    y^18 (-(566247573540529940018931739245902159/
        25449043721189182011977786426700000) + (
       5158789998065314778179 H[0, y])/151059067520355744750 - (
       1784321228 H[0, y]^2)/351486135 - (3008 H[0, y]^3)/4131) + 
    y^17 (-(19305422846840578657694575502180785013/
        814369399078053824383289165654400000) + (
       155553637026597476042213 H[0, y])/4833890160651383832000 - (
       1571307509 H[0, y]^2)/312432120 - (998 H[0, y]^3)/1377) + 
    y^16 (-(35683501098649438082074560081510163/
        1408943597020854367445136964800000) + (
       14622241161546057421 H[0, y])/483817540172148000 - (
       121081927 H[0, y]^2)/24324300 - 292/405 H[0, y]^3) + 
    y^15 (-(4352356228273500514087705700923/
        160357134156249684119991525000) + (
       898847899034468741 H[0, y])/31776787881964125 - (
       209495908 H[0, y]^2)/42567525 - (2032 H[0, y]^3)/2835) + 
    y^14 (-(78645615856982825251813724/2694311564947585552344375) + (
       42478841637011308 H[0, y])/1610278006612275 - (
       179277376 H[0, y]^2)/36891855 - (5248 H[0, y]^3)/7371) + 
    y^13 (-(558047201846383693879144427/
        17705475998226990772548750) + (259412278302775177 H[0, y])/
       10581826900594950 - (75749224 H[0, y]^2)/15810795 - 
       248/351 H[0, y]^3) + 
    y^12 (-(26489007828550120158847/774741130646897313900) + (
       459986868144107 H[0, y])/20257587174825 - (4851824 H[0, y]^2)/
       1029105 - 208/297 H[0, y]^3) + 
    y^11 (-(2389258482996571744268/64073581220797273125) + (
       18475195144799 H[0, y])/880764659775 - (23817716 H[0, y]^2)/
       5145525 - (3088 H[0, y]^3)/4455) + 
    y^10 (-(4420831249186992253469/108024880735889617500) + (
       35918021133706 H[0, y])/1856156927625 - (578104 H[0, y]^2)/
       127575 - (832 H[0, y]^3)/1215) + 
    y^9 (-(43325275950369559681/957561269681016000) + (
       2792890924261 H[0, y])/156307951800 - (225529 H[0, y]^2)/
       51030 - 164/243 H[0, y]^3) + 
    y^8 (-(288967224344653/5726796435360) + (19760998627 H[0, y])/
       1191890700 - (28367 H[0, y]^2)/6615 - 376/567 H[0, y]^3) + 
    y^7 (-(254323113638753/4474059715125) + (3815092 H[0, y])/
       245245 - (81952 H[0, y]^2)/19845 - 368/567 H[0, y]^3) + 
    y^6 (-(174915402224/2701400625) + (11605448 H[0, y])/779625 - (
       7952 H[0, y]^2)/2025 - 256/405 H[0, y]^3) + 
    y^5 (-(6645271663/89302500) + (345563 H[0, y])/23625 - (
       7366 H[0, y]^2)/2025 - 248/405 H[0, y]^3) + 
    y^4 (-(50281501/595350) + (40874 H[0, y])/2835 - 28/9 H[0, y]^2 - 
       16/27 H[0, y]^3) + 
    y^3 (-(454972/6075) + 136/15 H[0, y] - 40/27 H[0, y]^2 - 
       16/27 H[0, y]^3) + 
    y (31424/243 - 2432/81 H[0, y] + 112/27 H[0, y]^2 - 
       16/27 H[0, y]^3) + 
    z2 (-((40 y^2)/9) + y^4 (16/9 + 16/9 H[0, y]) + 
       y^3 (76/27 + 16/9 H[0, y]) + y (320/27 + 16/9 H[0, y]) + 
       y^5 (3046/2025 + 248/135 H[0, y]) + 
       y^6 (2912/2025 + 256/135 H[0, y]) + 
       y^7 (28402/19845 + 368/189 H[0, y]) + 
       y^8 (1906/1323 + 376/189 H[0, y]) + 
       y^9 (7414/5103 + 164/81 H[0, y]) + 
       y^10 (186712/127575 + 832/405 H[0, y]) + 
       y^11 (7572113/5145525 + (3088 H[0, y])/1485) + 
       y^12 (1519979/1029105 + 208/99 H[0, y]) + 
       y^13 (9360457/6324318 + 248/117 H[0, y]) + 
       y^14 (10929140/7378371 + (5248 H[0, y])/2457) + 
       y^15 (63036829/42567525 + 2032/945 H[0, y]) + 
       y^16 (17991173/12162150 + 292/135 H[0, y]) + 
       y^17 (230689477/156216060 + 998/459 H[0, y]) + 
       y^18 (103579804/70297227 + (3008 H[0, y])/1377) + 
       y^19 (4387624471/2985564582 + (3376 H[0, y])/1539) + 
       y^20 (109372029947/74639114550 + (5648 H[0, y])/2565) + 
       y^21 (3825606959/2618916300 + 232/105 H[0, y]) + 
       y^22 (2097148226/1440403965 + 512/231 H[0, y]) + 
       y^23 (442239996907/304789478994 + (15184 H[0, y])/6831) + 
       y^24 (26708556769/18472089636 + 1384/621 H[0, y]) + 
       y^25 (1446388162469/1003917915000 + 1508/675 H[0, y]) + 
       y^26 (780648259036/543788870625 + (19648 H[0, y])/8775) + 
       y^27 (45363412460167/31713766934850 + (7088 H[0, y])/3159) + 
       y^28 (4867704031679/3415328746830 + (3824 H[0, y])/1701) + 
       y^29 (906457874710007/638286994685340 + (12344 H[0, y])/5481) +
        y^30 (161290944823154/113979820479525 + (2944 H[0, y])/1305) +
        y^31 (10651959092782169/7554110860746450 + (3152 H[0, y])/
          1395) + y^32 (943533748093019/671476520955240 + 
          1894/837 H[0, y]) + 
       y^33 (6005647050560981/4288785520939920 + 673/297 H[0, y]) + 
       y^34 (6359274792006922/4556834615998665 + (11456 H[0, y])/
          5049) + y^35 (8962732872321493/6444008547876900 + (
          36496 H[0, y])/16065) + 
       y^36 (1289806862932541/930418346484900 + (6448 H[0, y])/2835) +
        y^37 (100571478081814451/72785298076447320 + (6824 H[0, y])/
          2997) + 
       y^38 (26454757069277417/19207231436840265 + (43264 H[0, y])/
          18981) + 
       y^39 (111187975769684701/80981840652623820 + (5072 H[0, y])/
          2223) + y^40 (2333559168699355/1704880855844712 + 
          1336/585 H[0, y]) + 
       y^41 (334255597107295313/244949121254270160 + (12652 H[0, y])/
          5535) + y^42 (1312201658890194866/964487164938688755 + (
          17728 H[0, y])/7749) + 
       y^43 (236014170658802558119/173984074924062000780 + (
          18608 H[0, y])/8127) + 
       y^44 (451991461072665660403/334159889933515906260 + (
          29264 H[0, y])/12771) + 
       y^45 (404294109400526638609/299744751767605630200 + (
          10216 H[0, y])/4455) + 
       y^46 (105374310241060326113/78342378302896926075 + (
          21376 H[0, y])/9315) + 
       y^47 (20634407149095862876529/15382961215208827528860 + (
          67024 H[0, y])/29187) + 
       y^48 (10736950911485129910607/8025892807935040449840 + 
          108/47 H[0, y]) + 
       y^49 (1094112372711888345200167/820007175823490728513440 + 
          338/147 H[0, y]) + 
       y^50 (473649197219459692527344/355905892284501184250625 + (
          76096 H[0, y])/33075)) + 
    NF ((-((320 y)/9) - (320 y^3)/9 - (320 y^4)/9 - (992 y^5)/27 - (
          1024 y^6)/27 - (7360 y^7)/189 - (7520 y^8)/189 - (3280 y^9)/
          81 - (3328 y^10)/81 - (12352 y^11)/297 - (4160 y^12)/99 - (
          4960 y^13)/117 - (104960 y^14)/2457 - (8128 y^15)/189 - (
          1168 y^16)/27 - (19960 y^17)/459 - (60160 y^18)/1377 - (
          67520 y^19)/1539 - (22592 y^20)/513 - (928 y^21)/21 - (
          10240 y^22)/231 - (303680 y^23)/6831 - (27680 y^24)/621 - (
          6032 y^25)/135 - (78592 y^26)/1755 - (141760 y^27)/3159 - (
          76480 y^28)/1701 - (246880 y^29)/5481 - (11776 y^30)/261 - (
          12608 y^31)/279 - (37880 y^32)/837 - (13460 y^33)/297 - (
          229120 y^34)/5049 - (145984 y^35)/3213 - (25792 y^36)/
          567 - (136480 y^37)/2997 - (865280 y^38)/18981 - (
          101440 y^39)/2223 - (5344 y^40)/117 - (50608 y^41)/1107 - (
          354560 y^42)/7749 - (372160 y^43)/8127 - (585280 y^44)/
          12771 - (40864 y^45)/891 - (85504 y^46)/1863 - (
          1340480 y^47)/29187 - (2160 y^48)/47 - (6760 y^49)/147 - (
          304384 y^50)/6615) z3 + 
       z2 ((16 y^2)/9 + 
          y^50 (-(994013170630100399966372/
              355905892284501184250625) - (76096 H[0, y])/33075) + 
          y^49 (-(5723917479337964133673657/
              2050017939558726821283600) - 338/147 H[0, y]) + 
          y^48 (-(56006554763215078531537/20064732019837601124600) - 
             108/47 H[0, y]) + 
          y^47 (-(21462265730096474140813/7691480607604413764430) - (
             67024 H[0, y])/29187) + 
          y^46 (-(1092652446940936929394/391711891514484630375) - (
             21376 H[0, y])/9315) + 
          y^45 (-(2089513727112720189961/749361879419014075500) - (
             10216 H[0, y])/4455) + 
          y^44 (-(2328488120704155677563/835399724833789765650) - (
             29264 H[0, y])/12771) + 
          y^43 (-(173118666342897812497/62137169615736428850) - (
             18608 H[0, y])/8127) + 
          y^42 (-(383697591001740164/137783880705526965) - (
             17728 H[0, y])/7749) + 
          y^41 (-(8522342618070068329/3061864015678377000) - (
             12652 H[0, y])/5535) + 
          y^40 (-(296423298801485647/106555053490294500) - 
             1336/585 H[0, y]) + 
          
          y^39 (-(562875427793306221/202454601631559550) - (
             5072 H[0, y])/2223) + 
          y^38 (-(266836437781692994/96036157184201325) - (
             43264 H[0, y])/18981) + 
          y^37 (-(101047859848297039/36392649038223660) - (
             6824 H[0, y])/2997) + 
          y^36 (-(6453717260422853/2326045866212250) - (6448 H[0, y])/
             2835) + 
          y^35 (-(44662042426923589/16110021369692250) - (
             36496 H[0, y])/16065) + 
          y^34 (-(521567962329794/188298951074325) - (11456 H[0, y])/
             5049) + 
          y^33 (-(10789261121007619/3898895928127200) - 
             673/297 H[0, y]) + 
          y^32 (-(3712451528566447/1342953041910480) - 
             1894/837 H[0, y]) + 
          y^31 (-(52147309478255153/18885277151866125) - (
             3152 H[0, y])/1395) + 
          y^30 (-(1571697634073716/569899102397625) - (2944 H[0, y])/
             1305) + 
          y^29 (-(4394788154055347/1595717486713350) - (
             12344 H[0, y])/5481) + 
          y^28 (-(23480508882539/8538321867075) - (3824 H[0, y])/
             1701) + 
          y^27 (-(43535215118771/15856883467425) - (7088 H[0, y])/
             3159) + 
          y^26 (-(496759478912/181262956875) - (19648 H[0, y])/8775) +
           y^25 (-(1372890916447/501958957500) - 1508/675 H[0, y]) + 
          y^24 (-(25205159795/9236044818) - 1384/621 H[0, y]) + 
          y^23 (-(414858702119/152394739497) - (15184 H[0, y])/6831) +
           y^22 (-(27372494012/10082827755) - 512/231 H[0, y]) + 
          y^21 (-(992291137/366648282) - 232/105 H[0, y]) + 
          y^20 (-(20130093791/7463911455) - (5648 H[0, y])/2565) + 
          y^19 (-(20051184383/7463911455) - (3376 H[0, y])/1539) + 
          y^18 (-(940039756/351486135) - (3008 H[0, y])/1377) + 
          y^17 (-(831355139/312432120) - 998/459 H[0, y]) + 
          y^16 (-(64348873/24324300) - 292/135 H[0, y]) + 
          y^15 (-(111856522/42567525) - 2032/945 H[0, y]) + 
          y^14 (-(96189592/36891855) - (5248 H[0, y])/2457) + 
          y^13 (-(40850503/15810795) - 248/117 H[0, y]) + 
          y^12 (-(2630594/1029105) - 208/99 H[0, y]) + 
          y^11 (-(12987314/5145525) - (3088 H[0, y])/1485) + 
          y^10 (-(317176/127575) - 832/405 H[0, y]) + 
          y^9 (-(124603/51030) - 164/81 H[0, y]) + 
          y^8 (-(15809/6615) - 376/189 H[0, y]) + 
          y^7 (-(46252/19845) - 368/189 H[0, y]) + 
          y^6 (-(4592/2025) - 256/135 H[0, y]) + 
          y^5 (-(4486/2025) - 248/135 H[0, y]) + 
          y (-(176/27) - 16/9 H[0, y]) + 
          y^3 (-(64/27) - 16/9 H[0, y]) + 
          y^4 (-(20/9) - 16/9 H[0, y])) + 
       y^2 (-(1472/81) + 704/27 H[0, y] + 32/9 H[0, y]^2) + 
       y (50176/243 + 4352/81 H[0, y] + 368/27 H[0, y]^2 + 
          112/27 H[0, y]^3) + 
       y^3 (14404/243 + 2296/27 H[0, y] + 376/27 H[0, y]^2 + 
          112/27 H[0, y]^3) + 
       y^4 (30523/486 + 8078/81 H[0, y] + 164/9 H[0, y]^2 + 
          112/27 H[0, y]^3) + 
       y^5 (137851249/1822500 + (362897 H[0, y])/3375 + (
          40042 H[0, y]^2)/2025 + 1736/405 H[0, y]^3) + 
       y^6 (39718262/455625 + (379544 H[0, y])/3375 + (
          42224 H[0, y]^2)/2025 + 1792/405 H[0, y]^3) + 
       y^7 (3018008254/31255875 + (3838624 H[0, y])/33075 + (
          61552 H[0, y]^2)/2835 + 368/81 H[0, y]^3) + 
       y^8 (104164718533/1000188000 + (141552739 H[0, y])/1190700 + 
          21191/945 H[0, y]^2 + 376/81 H[0, y]^3) + 
       y^9 (2554132827553/23147208000 + (1113142493 H[0, y])/
          9185400 + (167857 H[0, y]^2)/7290 + 1148/243 H[0, y]^3) + 
       y^10 (5846998872353/50634517500 + (4947475562 H[0, y])/
          40186125 + (3003016 H[0, y]^2)/127575 + (5824 H[0, y]^3)/
          1215) + y^11 (7399755995523118/61778330893125 + (
          2224309075658 H[0, y])/17829244125 + (123402404 H[0, y]^2)/
          5145525 + (21616 H[0, y]^3)/4455) + 
       y^12 (3050199599430239/24711332357250 + (449918180678 H[0, y])/
          3565848825 + (25077848 H[0, y]^2)/1029105 + 
          1456/297 H[0, y]^3) + 
       y^13 (16241691487353844829/128323702446439500 + (
          90742608046081 H[0, y])/712197260775 + (
          390649684 H[0, y]^2)/15810795 + 1736/351 H[0, y]^3) + 
       y^14 (58065247373943019549/449132958562538250 + (
          640636272207892 H[0, y])/4985380825425 + (
          922590496 H[0, y]^2)/36891855 + (5248 H[0, y]^3)/1053) + 
       y^15 (45484629816502551907/345486891201952500 + (
          248256054599684 H[0, y])/1917454163625 + (
          1075913812 H[0, y]^2)/42567525 + 2032/405 H[0, y]^3) + 
       y^16 (844894781386278195761/6317474581978560000 + (
          1142477983747603 H[0, y])/8765504748000 + (
          88663039 H[0, y]^2)/3474900 + 2044/405 H[0, y]^3) + 
       y^17 (28616401621319702867484827/211056717824572523904000 + (
          2258622587552840417 H[0, y])/17225969930769600 + (
          8039343083 H[0, y]^2)/312432120 + (6986 H[0, y]^3)/1377) + 
       y^18 (905114910406782472929689/6595522432017891372000 + (
          23653812020268721 H[0, y])/179437186778850 + (
          9113122708 H[0, y]^2)/351486135 + (21056 H[0, y]^3)/4131) + 
       y^19 (3506535227148266530028936741/
          25280443495970694749718000 + (9590007031181143187 H[0, y])/
          72397627300948950 + (194851029914 H[0, y]^2)/7463911455 + (
          23632 H[0, y]^3)/4617) + 
       y^20 (708013349192570337985235891/5056088699194138949943600 + (
          144485380866622203571 H[0, y])/1085964409514234250 + (
          980340006574 H[0, y]^2)/37319557275 + (39536 H[0, y]^3)/
          7695) + y^21 (263080601511355711120262567/
          1862769520755735402610800 + (106891977909050555597 H[0, y])/
          800184301747330500 + (121078436693 H[0, y]^2)/4583103525 + 
          232/45 H[0, y]^3) + 
       y^22 (2916187512651041953985371027/
          20490464728313089428718800 + (59007688656807383783 H[0, y])/
          440101365961031775 + (267762196664 H[0, y]^2)/10082827755 + 
          512/99 H[0, y]^3) + 
       y^23 (146741850614789011637702331717713/
          1023941453577832724789660305500 + (
          41164845274547802705731 H[0, y])/305983618265592777510 + (
          580920448118 H[0, y]^2)/21770677071 + (106288 H[0, y]^3)/
          20493) + 
       y^24 (3356135551217790375000182544277/
          23271396672223471017946825125 + (
          227514339280314371359 H[0, y])/1685860155733293540 + (
          123770703514 H[0, y]^2)/4618022409 + (9688 H[0, y]^3)/
          1863) + y^25 (333545350199138107794998529449659/
          2299545125713781721140990625000 + (
          62003900838398886396727 H[0, y])/458114172753612375000 + (
          3377104356601 H[0, y]^2)/125489739375 + (10556 H[0, y]^3)/
          2025) + y^26 (792535019669163511359638045287453/
          5435288478959847704515068750000 + (
          303083063245386519005467 H[0, y])/2233306592173860328125 + (
          1632192235928 H[0, y]^2)/60420985625 + (137536 H[0, y]^3)/
          26325) + 
       y^27 (15481371197766434685164298220907297/
          105662008030979439375772936500000 + (
          10828958972354893256083723 H[0, y])/
          79595046945076382094375 + (429867559163522 H[0, y]^2)/
          15856883467425 + (49616 H[0, y]^3)/9477) + 
       y^28 (1879699199608470946707533062142107/
          12772330641107404759708816500000 + (
          834945435535205339780356 H[0, y])/6122695918852029391875 + (
          232231054997822 H[0, y]^2)/8538321867075 + 
          3824/729 H[0, y]^3) + 
       y^29 (2076560502028587572503972568228195127007/
          14052308337158134315769173355679000000 + (
          4535119600777253695755635627 H[0, y])/
          33183651281084921075208750 + (21767688941034703 H[0, y]^2)/
          797858743356675 + (12344 H[0, y]^3)/2349) + 
       y^30 (521110748226090837004109247456691228403/
          3513077084289533578942293338919750000 + (
          2272210201678305956344894289 H[0, y])/
          16591825640542460537604375 + (2227620128323384 H[0, y]^2)/
          81414157485375 + (20608 H[0, y]^3)/3915) + 
       y^31 (33306923290741963685453034490415126345342429/
          223751755997252023472990737010517685500000 + (
          2338682890742328983409312000598 H[0, y])/
          17044381988186222133647308125 + (
          518135636825584454 H[0, y]^2)/18885277151866125 + (
          22064 H[0, y]^3)/4185) + 
       y^32 (8554453846871877505255361214496134026792337329/
          57280449535296518009085628674692527488000000 + (
          599788060025229961487841004649329 H[0, y])/
          4363361788975672866213710880000 + (
          36939464894247583 H[0, y]^2)/1342953041910480 + (
          13258 H[0, y]^3)/2511) + 
       y^33 (6089386045788245532341200038777139627012161323/
          40650641605694303103222059059459213056000000 + (
          38762128434659937968508874640993 H[0, y])/
          281507212191978894594432960000 + (
          1182525517270430657 H[0, y]^2)/42887855209399200 + 
          4711/891 H[0, y]^3) + 
       y^34 (147462472356298722751203254575614247507373579/
          981620606955686296526669039788077588000000 + (
          10312804892733990812829940382179 H[0, y])/
          74775353238494393876646255000 + (
          629648160984558302 H[0, y]^2)/22784173079993325 + (
          80192 H[0, y]^3)/15147) + 
       y^35 (517488631125787559858515602459556826489660299/
          3435672124344902037843341639258271558000000 + (
          72299811620122216834071963343621 H[0, y])/
          523427472669460757136523785000 + (
          223082779232592131 H[0, y]^2)/8055010684846125 + (
          36496 H[0, y]^3)/6885) + 
       y^36 (335677661292925100753590473527003480516607997/
          2223081962811407200957456354814175714000000 + (
          4259078544745091633313547680697 H[0, y])/
          30789851333497691596266105000 + (
          32275610720754487 H[0, y]^2)/1163022933106125 + (
          6448 H[0, y]^3)/1215) + 
       y^37 (2815088718179149750772714155816098144613710522893/
          18600060332609775585507264997298617724669437500 + (
          61723131190891361186936180737550177 H[0, y])/
          445599525598759592121619147590000 + (
          72279124555887011 H[0, y]^2)/2599474931301690 + (
          47768 H[0, y]^3)/8991) + 
       y^38 (1715319201624594539899740507968725797592145479054219/
          11308836682226743555988417118357559576599018000000 + (
          293566785161752305661799405226585337 H[0, y])/
          2116597746594108062577690951052500 + (
          2675230979083686412 H[0, y]^2)/96036157184201325 + (
          302848 H[0, y]^3)/56943) + 
       y^39 (603919974652010594896411607530837813182148937453131/
          3973375050512099087239173582125629040426682000000 + (
          206545751244768209996828235935285951 H[0, y])/
          1487338957066129989919458506145000 + (
          2824780462383855179 H[0, y]^2)/101227300815779775 + (
          35504 H[0, y]^3)/6669) + 
       y^40 (419037652852329705033136667287099632670739717929/
          2751644771822783301412170070724119834090500000 + (
          21767308199675125188475845388018861 H[0, y])/
          156561995480645262096785105910000 + (
          1489209098078527643 H[0, y]^2)/53277526745147250 + (
          9352 H[0, y]^3)/1755) + 
       y^41 (13870165179754736106827026292695556584416759246869876921/
          90913427174980725739725136685027527472916124332000000 + (
          231063388082527189360228115816549332351 H[0, y])/
          1660062967772546478303465582218940000 + (
          42860642125931869901 H[0, y]^2)/1530932007839188500 + (
          88564 H[0, y]^3)/16605) + 
       y^42 (141776483028566947728281099548386531604276550929086997/
          927688032397762507548215680459464566050164534000000 + (
          28913928711120752258180496185018239349 H[0, y])/
          207507870971568309787933197777367500 + (
          27043270827817185728 H[0, y]^2)/964487164938688755 + (
          17728 H[0, y]^3)/3321) + 
       y^43 (145056738125058097692328966356258397903071253535975115711\
677/947606450424546585791762307999721938877844874336481500000 + (
          16036358946937828619089164309280541774093 H[0, y])/
          114970928901299523388914318854948835000 + (
          6106793038660831282721 H[0, y]^2)/217480093655077500975 + (
          18608 H[0, y]^3)/3483) + 
       y^44 (245859438666381319711591775996471453474772026718374835407\
213/1603641685333848068262982367384144819639429787338661000000 + (
          25224711384400661089461702960459945462139 H[0, y])/
          180668602559184965325436786772062455000 + (
          1677890975218859921591 H[0, y]^2)/59671408916699268975 + (
          204848 H[0, y]^3)/38313) + 
       y^45 (297752987311494910095434249537076618893836567663674750440\
687/1939287619473490687201746118697105363284891835851404000000 + (
          1174344103409379917859501084497763751631 H[0, y])/
          8403190816706277456997059849863370000 + (
          10549633405728731445179 H[0, y]^2)/374680939709507037750 + (
          71512 H[0, y]^3)/13365) + 
       y^46 (239783586146492131873638745022230108019872514932922401576\
81/155956696670945055264476086468648333411022770016022000000 + (
          614414031609361555876510857745379404577 H[0, y])/
          4392577017823735943430281285155852500 + (
          11043252503000370298732 H[0, y]^2)/391711891514484630375 + (
          149632 H[0, y]^3)/27945) + 
       y^47 (190386075653631466492404100262377057438904601586323627507\
799781591/
          123665576054795748710427264290505809836957862729864740459575\
0000 + (68756535938290028773851536289969502887204713 H[0, y])/
          491131333238553255074359178012485002885000 + (
          108553116521983287600491 H[0, y]^2)/
          3845740303802206882215 + (469168 H[0, y]^3)/87561) + 
       y^48 (132608000551326710599446739894783772312971535744997429489\
400964347/
          860282268207274773637754882020909981474489479859928629284000\
000 + (155578318029537571668125974693972934379471277 H[0, y])/
          1110383883843685620168116402463009571740000 + (
          141757737062379768062719 H[0, y]^2)/
          5016183004959400281150 + 252/47 H[0, y]^3) + 
       y^49 (135646866044217554156103997885392611516632360551379725872\
17551419227/
          878952223815177332554999775205193559795850740912207931451440\
00000 + (15908117882945620688800832956942962848710145557 H[0, y])/
          113448157664199539320155212013348339648840000 + (
          2071401487168400305705537 H[0, y]^2)/
          73214926412811672188700 + 338/63 H[0, y]^3) + 
       y^50 (848751556851366364925504641257793853011438672463079473677\
44712339069/
          549345139884485832846874859503245974872406713070129957157150\
000000 + (1913496074361533994949065464083273824251745379 H[0, y])/
          13635595873100906168287886059296675438562500 + (
          1440039433553506720628396 H[0, y]^2)/
          50843698897785883464375 + (76096 H[0, y]^3)/14175))) + 
 CA (CF TF (4328/27 + 
       B4 (-(128/3) + 64 y + (64 y^3)/3 + (64 y^4)/3 + (64 y^5)/3 + (
          64 y^6)/3 + (64 y^7)/3 + (64 y^8)/3 + (64 y^9)/3 + (
          64 y^10)/3 + (64 y^11)/3 + (64 y^12)/3 + (64 y^13)/3 + (
          64 y^14)/3 + (64 y^15)/3 + (64 y^16)/3 + (64 y^17)/3 + (
          64 y^18)/3 + (64 y^19)/3 + (64 y^20)/3 + (64 y^21)/3 + (
          64 y^22)/3 + (64 y^23)/3 + (64 y^24)/3 + (64 y^25)/3 + (
          64 y^26)/3 + (64 y^27)/3 + (64 y^28)/3 + (64 y^29)/3 + (
          64 y^30)/3 + (64 y^31)/3 + (64 y^32)/3 + (64 y^33)/3 + (
          64 y^34)/3 + (64 y^35)/3 + (64 y^36)/3 + (64 y^37)/3 + (
          64 y^38)/3 + (64 y^39)/3 + (64 y^40)/3 + (64 y^41)/3 + (
          64 y^42)/3 + (64 y^43)/3 + (64 y^44)/3 + (64 y^45)/3 + (
          64 y^46)/3 + (64 y^47)/3 + (64 y^48)/3 + (64 y^49)/3 + (
          64 y^50)/3) + (416/3 - 138 y - (968 y^3)/9 - (968 y^4)/9 - (
          1738 y^5)/15 - (5588 y^6)/45 - (8272 y^7)/63 - (2882 y^8)/
          21 - (3839 y^9)/27 - (19756 y^10)/135 - (2248 y^11)/15 - (
          1376 y^12)/9 - (18194 y^13)/117 - (43076 y^14)/273 - (
          50336 y^15)/315 - (7271 y^16)/45 - (979 y^17)/6 - (
          4444 y^18)/27 - (85096 y^19)/513 - (47608 y^20)/285 - (
          52954 y^21)/315 - (10652 y^22)/63 - (11728 y^23)/69 - (
          35354 y^24)/207 - (38599 y^25)/225 - (167948 y^26)/975 - (
          182072 y^27)/1053 - (98384 y^28)/567 - (106018 y^29)/609 - (
          227876 y^30)/1305 - (244288 y^31)/1395 - (32659 y^32)/
          186 - (6337 y^33)/36 - (1588 y^34)/9 - (18568 y^35)/105 - (
          167464 y^36)/945 - (177386 y^37)/999 - (375188 y^38)/
          2109 - (396176 y^39)/2223 - (104434 y^40)/585 - (
          109967 y^41)/615 - (462572 y^42)/2583 - (485848 y^43)/
          2709 - (23168 y^44)/129 - (24278 y^45)/135 - (559108 y^46)/
          3105 - (584672 y^47)/3243 - (76351 y^48)/423 - (
          159379 y^49)/882 - (664796 y^50)/3675) z4 + 56 H[0, y] + 
       y^2 (614254/2025 - 2144/135 H[0, y] + 256/9 H[0, y]^2 - 
          16/9 H[0, y]^3) + 
       y^50 (791455480610389163257707909789761555265948203075826814391\
1231908377032320758086285710001455070425777074419932009612395386740167\
2960101/45576809932700941039052149067491534364500740153547837492437442\
5847764877211898671853477048047279691904782988577755538208000000000 - \
(667401062250460057854145242421563328823272148005806065019899954158438\
814896299286674708019 H[0, y])/
           15052005872840154799467604370885030101725357710321562220908\
692660594640360844200000000 + (
          24790259344686113163714767296265735669304763673 H[0, y]^2)/
          150404754479052419553236076532848177564750000 + (
          15248135574167136451709 H[0, y]^3)/
          2693989092145088863125 - (9512 H[0, y]^4)/33075) + 
       y^49 (296077178638036701882593782893119017463714164576518677836\
6973538325195833533935193073617358422642308342085867840607324288671407\
/178625754009382686517939536525204839456561260213135614302200698826261\
75480513783765052168476972363417537696736486400000000 - \
(693956907643396672691975621407920020674486268066639095708026174194845\
70493032384776677467 H[0, y])/
           16405196103784596438865286031158654590078488878734629398788\
40483245800010813593600000 + (
          4233764706750341827957531223219834988997652671 H[0, y]^2)/
          26144431395864914411229184661512374569280000 + (
          4200537919143373481749 H[0, y]^3)/745596631954437832800 - 
          169/588 H[0, y]^4) + 
       y^48 (108408294945880239800835991593981145276255157854366148488\
2714507321870343808503156000659275331295164366873477705007921622845829\
/685956680113695009389578671941672160144515636428643503045261742350549\
9854700573379359340833287681857760115331750400000000 - \
(171234268749131459018738695168939770047483036931648362221295639926000\
59786151011753011 H[0, y])/
           42478124022281061937743557218468096721917508869790121716428\
5068129420284032000000 + (
          127112636648129925316455817597532769603829 H[0, y]^2)/
          799196677530318035208720757508239008000 + (
          8333490694429646322013 H[0, y]^3)/1486276445913896379600 - 
          27/94 H[0, y]^4) + 
       y^47 (722099015105315906598239421074183565007083819146077852558\
1932823773780619480869924279305533253680964730065193216987665943/
           47975741394887455701464297764357777100676150779261885367555\
907500887001476243300662348181733710246503281467904000000 - \
(608687102409260430478214450928309755318312180880406989970434719376183\
00896665316464501 H[0, y])/
           15863608687702386275203715054010379420118162461939661434820\
85215771984514336000000 + (
          265880538912187414438177392974975573185265593 H[0, y]^2)/
          1702588621893651284257778483776614676668000 + (
          1287444805976211333238721 H[0, y]^3)/
          230744418228132412932900 - (8378 H[0, y]^4)/29187) + 
       y^46 (180739670411411730873044524279595425025467580998258309384\
80177622009333942272720614598141827079793228617234486714322066969/
           12623766267894220745349082424415100923389774848549556754138\
4659279721908592423804934313628939425444907344288000000000 - \
(294703438895253818232617907636901643587185659697752877093238637552841\
11480523619631 H[0, y])/
           80790220795224918784989494955915241501280818332648796352075\
4127543450692000000 + (
          94257219444287188781575234683482517414151 H[0, y]^2)/
          614960782495323032080239379921819350000 + (
          197688933111412116038 H[0, y]^3)/35610171955862239125 - (
          2672 H[0, y]^4)/9315) + 
       y^45 (160750468635152735564066561594278702963087203413040482836\
68874598654476124892923953659190260306705866515222824410940148969/
           11817993952922249208411906950516264694237236028429372280470\
0532091654552724822285470421269645419565445173376000000000 - \
(146955389435301240861537932990132608241975926215141396835019477088633\
571081524973 H[0, y])/
           42431078929186194700719617773987892048060111684360920766211\
90846219072000000 + (
          176918199237172894745239353531026447911579 H[0, y]^2)/
          1176446714338878843979588378980871800000 + (
          192490830041595630653 H[0, y]^3)/34854040903209957000 - (
          1277 H[0, y]^4)/4455) + 
       y^44 (218610045060335516577321834925609568330670377604388292141\
64522574824118898201922749476648461482914308471703255205459898463/
           16939124665855223865390399962406646061740038307415433602007\
0762664704858905578609174270486491768043804748505600000000 - \
(619129248198456998240690332371081370740826902633592646592822858834198\
7254097319603 H[0, y])/
           18853542737535065845353083497575286700021376291751035793786\
8246600334099200000 + (
          1740953421383508934369384204397995853774317 H[0, y]^2)/
          11803682033866751067928536735774747060000 + (
          2664680364304890082031 H[0, y]^3)/485070807968006960700 - (
          3658 H[0, y]^4)/12771) + 
       y^43 (166403691783047377311760826257481158004732507772937617455\
8189701812111086010957098683316502293165126626205776580166917/
           13608689520490590841116571568884383564079405510312981053132\
585860978687405619702106252578364099761355123200000000 - \
(232858347260331852305533665272930824576059274635026905606960245952358\
71477992761 H[0, y])/
           74892066259644456314533869301456705765605285462636051842303\
8092272352000000 + (
          217230875863324488848403859418134770684473 H[0, y]^2)/
          1502286804310313772281813766371331444000 + (
          16559665448657067131 H[0, y]^3)/3031081444670069700 - (
          2326 H[0, y]^4)/8127) + 
       y^42 (537067195441205589502557997397735057406354500445674772495\
31150672031522659866289989408706107532092548399664786559/
           46424784319184109871097011634085761628094656231878539183628\
2414860528504913598025008408464390806020352000000 - \
(378737239814150435600923998571132088486088813586853762713237784677955\
00689457 H[0, y])/
           12884491360571792944957664801214787316307207220917505795215\
54316632000000 + (54889795825126469746776342654895311929 H[0, y]^2)/
          387348025813594178270808635851086000 + (
          3742513681136073083 H[0, y]^3)/688919403527634825 - (
          2216 H[0, y]^4)/7749) + 
       y^41 \
(163232876356994919658994151563461328408198964725863247893428560546243\
0393206929567924775013250176463123291439/
           14937128994744440785713518497382634839557672486833937401543\
830994947326514174907696848966628096000000000 - \
(103977411309517237514665452097937408526774355372594970262178504834958\
2804273 H[0, y])/
           37475108075630363733845398782446319280176419171978453513320\
454016000000 + (17457312400769753436463599618976691111 H[0, y]^2)/
          125762346043374733204807998652950000 + (
          297657832290676309679 H[0, y]^3)/55113552282210786000 - (
          3163 H[0, y]^4)/11070) + 
       y^40 (175022303549737680868240462002256913962055523133959804447\
516480120965212600127327832013242333944426879641/
           16982406780138444438652667436340451952323290461063423686616\
39305183039865985248061455451008000000000 - (
          171577278101813427430033257670947504191371649348172029235027\
94600905341 H[0, y])/
          656246804629870898344462685277429639172370441922947767646784\
000000 + (463600300701030238770819261191471 H[0, y]^2)/
          3410936720711225753742594900000 + (
          381350251619415971 H[0, y]^3)/71036702326863000 - 
          167/585 H[0, y]^4) + 
       y^39 (168679899895047277592375550272162959494340453830495313756\
16836313287009468354579759956200288852875686195239/
           17384599877297332964260758657820612411974654242470559891487\
2349458139917598211820456943254284800000000 - \
(105456454073570390862408035059475339185718709811221142549944054235660\
883 H[0, y])/
           42880126575693271625971110581908146422994644241745782183554\
49600000 + (4627914384131880990548130471405761 H[0, y]^2)/
          34791554551254502688174467980000 + (
          19461296261341553 H[0, y]^3)/3647830660028100 - (
          634 H[0, y]^4)/2223) + 
       y^38 (108434978182404118639131865903049213379894601744088911638\
41794027722044071788107394317954129191880800843/
           11892143680006926645341255783824633489019182212627612364605\
5432375565619744133164499776300800000000 - (
          185784257974721461095006619667482742316914684706949752477637\
521129299 H[0, y])/
          804611268308103624107904845996937590093923359372258368220300\
0000 + (3865407123827909972034098956324061 H[0, y]^2)/
          29706635039917306141441276506000 + (
          117477262654153516 H[0, y]^3)/22162190119431075 - (
          5408 H[0, y]^4)/18981) + 
       y^37 (256936037813661674504738553526846590009825289395167155355\
292900717017888584250749753110895531737290729/
           30043310349491183104020014611767495130153723484532915447424\
53028435341972483364155783822336000000 - (
          175910649282305832743118462293782556749693448885228969755153\
4799832369 H[0, y])/
          813080860606083662256409107533747459463333078944597929991040\
00000 + (4122807145514333480515774090077287 H[0, y]^2)/
          32407238225364333972481392552000 + (
          1916290107147071389 H[0, y]^3)/363926490382236600 - (
          853 H[0, y]^4)/2997) + 
       y^36 (404499572330625898383267435632263194432742950489028942053\
4484497730447804481945474131602442386211567/
           50532268186161211056894223184992038443128884027846489978271\
623541596328974721149442752000000000 - (
          140166677058852502604212216309056138462330504168236056415707\
1762573 H[0, y])/
          692910399834743807620509344136380839571868949672776419520000\
00 + (76553672374348403728437098603387 H[0, y]^2)/
          615797026669953831925322100000 + (60366127745509 H[0, y]^3)/
          11543651941500 - (806 H[0, y]^4)/2835) + 
       y^35 (206285872842376220988387236230693680319688222858733189201\
1424460202095052565160299708297224273727/
           27593234746694647460820082007090944529475180917256108870521\
038891287708862834382784000000000 - (
          226716832803252614629980355962544485190410644029821457192746\
91 H[0, y])/
          1201419818717345247046411629028170800195598624775968000000 \
+ (2962728255883036305434925275233 H[0, y]^2)/
          24402213178063438561143300000 + (
          1505602542744969719 H[0, y]^3)/289980384654460500 - (
          4562 H[0, y]^4)/16065) + 
       y^34 (599164776800682123666113516129396801784002350677710914263\
51710212361713114278837125010673361/
           
           86016261573282263175963074808853229184749905089641283638657\
7005141170395588115200000000 - (
          254262985756499085980885564989752990122118447779350979090833\
7 H[0, y])/
          144786800889487713424235059397670603778099355394278880000 + \
(129966361052690713210392038485813 H[0, y]^2)/
          1096705180831251110190811740000 + (
          10674693583168946 H[0, y]^3)/2071288461817575 - (
          1432 H[0, y]^4)/5049) + 
       y^33 (511331572257514066324478574613956160836343894807523458255\
2342972986545768273214496587701709/
           78981933151937802629291776008129220485279683296083818549126\
152552417367744102400000000 - (
          12079300109787637331412810166067690234155124162138077638197 \
H[0, y])/741060609886231137039857375809602760180864218624000000 + (
          13636512044316221138807594121559 H[0, y]^2)/
          117964927013781632020524288000 + (
          1286385044199667 H[0, y]^3)/251541672782400 - (
          673 H[0, y]^4)/2376) + 
       y^32 (174280488050399167294373564795968515888847307883811156156\
3669147204284660405172638433453/
           29042431871302418072989341132966367784104427697523971548327\
177803786593607680000000 - (
          411795936409181238613194459951840217876657522029349169654137\
 H[0, y])/27294487547436958012998639142425618079935418505472000000 + (
          131119111668388601212151487018083 H[0, y]^2)/
          1163563143726846097656989568000 + (
          613160823618418093 H[0, y]^3)/120865773771943200 - (
          947 H[0, y]^4)/3348) + 
       y^31 (406465258686367090169446724705665233025175508129624745782\
741642284220122567591015017/
           73286175385836608913187735013339711987505116727036830659336\
58804653836000000000 - (
          138084505822778844211327238444948432699560689160820771431 H[
            0, y])/991805506810935974309543573489302982555792823600000\
0 + (307990376920025066916108431971 H[0, y]^2)/
          2805659586532711462328775000 + (2184080998236901 H[0, y]^3)/
          434144302341750 - (394 H[0, y]^4)/1395) + 
       y^30 (352144198942593380270990861773057933549987121346976831412\
1708408034890690323265719/
           68910600903450701499604205734994209570660755371529451380802\
549649394000000000 - (
          61804340069379942975860521781893837007652281273608303891 H[
            0, y])/482615036547829276780957662385988873275392943950000\
0 + (984993119808032463760934593 H[0, y]^2)/
          9217680911412478076446875 + (41189756693188 H[0, y]^3)/
          8259407281125 - (368 H[0, y]^4)/1305) + 
       y^29 (191152808602847728912398277483726155632533541041563637733\
6166580581262268419037/
           40735600633401813074029902230891844551341224827688043725685\
498814400000000 - (
          671037706987738692528062035332954416477377850690880451 H[0, 
            y])/57168571225126260179235598294268380546635652800000 + (
          157803275975445806446837787 H[0, y]^2)/
          1518206267762055212591250 + (1752342375051349 H[0, y]^3)/
          354603885936300 - (1543 H[0, y]^4)/5481) + 
       y^28 (137104706736562160282254349628423276993516463865356490025\
442228336938124333/
          319342554515090279471602853130333764455756631564877110532932\
8800000000 - (
          119073862458676993063529924151527808695445984499609 H[0, 
            y])/11110025703564079894793765305522699216308000000 + (
          2309096248772786319019253 H[0, y]^2)/
          22858064763714243063000 + (83584993187617 H[0, y]^3)/
          17076643734150 - (478 H[0, y]^4)/1701) + 
       y^27 (800143804888416563605724969680417846209799728716287298356\
4183326741515299/
          204505084172225302124671777866716203838661882282926228420104\
800000000 - (88087325596994898689559624091520546257368309373 H[0, y])/
          9038759255668880319939855370911514476000000 + (
          20820708362720238067709083 H[0, y]^2)/
          212253458520203685585000 + (6147282296713 H[0, y]^3)/
          1268550677394 - (886 H[0, y]^4)/3159) + 
       y^26 (533538215603145231647008201438960426098527340532460893803\
92311221768889/
          150282983665656453648347867332977809993137773576518392431000\
0000000 - (1129962144827794800228872591604643789535001984997 H[0, y])/
          128095585130492619760464514129944559575000000 + (
          259760400360119493080657 H[0, y]^2)/2729596945990273734375 +
           (23468153673038 H[0, y]^3)/4894099835625 - (
          2456 H[0, y]^4)/8775) + 
       y^25 (263899156342295257374514036407100459458742571527991624333\
2537502707/
          823085048967091785460732630462402771274407939187328600000000\
00 - (482304668767006003547671103361903137783508011 H[0, y])/
          60707009925294923615041978202041200000000 + (
          3718193454311064424835999 H[0, y]^2)/
          40314047202317889000000 + (47768981441 H[0, y]^3)/
          10072755000 - (377 H[0, y]^4)/1350) + 
       y^24 (124642934006346951876986210374439962823470422353952168485\
22403829/432707568599842538642213725728806028327117316601338464000000 \
- (59509006801583522082457609707056335121371 H[0, y])/
          8362634094521910333280648975853376000 + (
          13246984830851933949937 H[0, y]^2)/148355693704529831520 + (
          259755224695 H[0, y]^3)/55416268908 - 173/621 H[0, y]^4) + 
       y^23 (451224380985711000834192623578847415452501709053860104673\
80551003/1753604356957256603971076677953582325325685967279108512000000\
 - (1907026305058989024398562308486756678184693083 H[0, y])/
          301033920817552467222270161508281902560000 + (
          559174308989236499963 H[0, y]^2)/6475843772816778360 + (
          108548583977 H[0, y]^3)/23445344538 - (1898 H[0, y]^4)/
          6831) + y^22 \
(28138542708137690366706079794898296365622467772627853558499/
          1232017436509863008192978415691334714753350771728000000 - (
          59340931610207714417830945599454285318853 H[0, y])/
          10594243684002670989803579267173980000 + (
          4893743106362645531 H[0, y]^2)/58680182128137570 + (
          15358543672 H[0, y]^3)/3360942585 - 64/231 H[0, y]^4) + 
       y^21 (460277116722129347649599235138974254331981139004229749453\
/22866108118760131446097554372686741569575852096000000 - (
          3292921488327490367829481109766771782561 H[0, y])/
          669991695430998955876906198714560000 + (
          5363800757428640804 H[0, y]^2)/66682025145610875 + (
          289888483 H[0, y]^3)/64324260 - 29/105 H[0, y]^4) + 
       y^20 (6793964907765502283869961564521068413538205778168086999/
          386019054620187647452083414234107473765921632000000 - (
          90411972972566705026580435815480648963 H[0, y])/
          21145917297656113225350860092320000 + (
          461624538226547719 H[0, y]^2)/5958652452753000 + (
          66286485893 H[0, y]^3)/14927822910 - (706 H[0, y]^4)/2565) +
        y^19 (10506695097688929546341475053182997595914296330147417/
          688909675110388424959101869543320893098016000000 - (
          5699030969628233745816139169369481649 H[0, y])/
          1547262241291910723806160494560000 + (
          64718023521784061963 H[0, y]^2)/868771527611387400 + (
          3838009717 H[0, y]^3)/878107230 - (422 H[0, y]^4)/1539) + 
       y^18 (212196608918227964094473834701551654809990982189137/
          16220864926421888122305722690078192773776000000 - (
          1099128175116821673976184669327681 H[0, y])/
          350301753968177102928626790000 + (50897557481791 H[0, y]^2)/
          711816939288 + (1510422764 H[0, y]^3)/351486135 - (
          376 H[0, y]^4)/1377) + 
       y^17 (14754705172883100804194571910802272206575370371/
          1330379910154679225234921446266328780800000 - (
          4419570492534679927057418979389 H[0, y])/
          1675078289590202736535296000 + (
          1573274593706103383 H[0, y]^2)/22967959907692800 + (
          23729362973 H[0, y]^3)/5623778160 - (499 H[0, y]^4)/1836) + 
       y^16 (1642463663428371362869732818302542819817441/
          177053488176028643230625691544627200000 - (
          487155580754585725144121303 H[0, y])/
          222927640350040289664000 + (765229988071709 H[0, y]^2)/
          11687339664000 + (201257887 H[0, y]^3)/48648600 - 
          73/270 H[0, y]^4) + 
       y^15 (282788531926399184316298806355050137721283/
          37021754191219224572580280171326000000 - (
          30134242152384766224074023 H[0, y])/
          16950547519931205180000 + (39901260853183 H[0, y]^2)/
          639151387875 + (13258823 H[0, y]^3)/3274425 - 
          254/945 H[0, y]^4) + 
       y^14 (4068613221124287392300315441778996491/
          658966543192192780880036752050000 - (
          640765928901557108357311 H[0, y])/452686099301388552600 + (
          197263385308601 H[0, y]^2)/3323587216950 + (
          437781824 H[0, y]^3)/110675565 - (656 H[0, y]^4)/2457) + 
       y^13 (230727974235588261084046026294377/
          47261817264600580702190130000 - (
          8268835038753997993819 H[0, y])/7532379539552387520 + (
          11867553830903 H[0, y]^2)/211021410600 + (
          3694213 H[0, y]^3)/958230 - 31/117 H[0, y]^4) + 
       y^12 (4868643131290426305738797412967/
          1295247561284600156273040000 - (
          2391784192186564909609 H[0, y])/2902933565928396000 + (
          8411345207 H[0, y]^2)/158482170 + (1285517 H[0, y]^3)/
          343035 - 26/99 H[0, y]^4) + 
       y^11 (79557762353889386735311278234431/
          28395811920470080349062800000 - (
          967620424209057065351 H[0, y])/1631826560728980000 + (
          2015062847 H[0, y]^2)/40429125 + (6228301 H[0, y]^3)/
          1715175 - (386 H[0, y]^4)/1485) + 
       y^10 (52699938678531833397783979/26267102578937370150000 - (
          364386839091869527 H[0, y])/902678421645000 + (
          623070706 H[0, y]^2)/13395375 + (447232 H[0, y]^3)/127575 - 
          104/405 H[0, y]^4) + 
       y^9 (793806044952824778389471641/580741758836142583680000 - (
          1269104880404100763 H[0, y])/4989349821456000 + (
          3690512137 H[0, y]^2)/85730400 + (49127 H[0, y]^3)/14580 - 
          41/162 H[0, y]^4) + 
       y^8 (12174130904779672360541/13902371026479936000 - (
          539745176016367 H[0, y])/3782266488000 + (
          87514727 H[0, y]^2)/2222640 + (14209 H[0, y]^3)/4410 - 
          47/189 H[0, y]^4) + 
       y^7 (1960175107789031389/3758210160705000 - (
          2723739656597 H[0, y])/41716174500 + (8189563 H[0, y]^2)/
          231525 + (12158 H[0, y]^3)/3969 - 46/189 H[0, y]^4) + 
       y^6 (110277318852012127/383490832725000 - (1329352891 H[0, y])/
          78828750 + (104011 H[0, y]^2)/3375 + (5864 H[0, y]^3)/
          2025 - 32/135 H[0, y]^4) + 
       y^5 (777431346121/5336100000 + (1058267671 H[0, y])/
          93555000 + (340967 H[0, y]^2)/13500 + (5527 H[0, y]^3)/
          2025 - 31/135 H[0, y]^4) + 
       y^3 (-(101243/1134) + 31004/405 H[0, y] + 140/27 H[0, y]^2 + 
          68/27 H[0, y]^3 - 2/9 H[0, y]^4) + 
       y^4 (363938447/7938000 + (218711 H[0, y])/6300 + 
          953/54 H[0, y]^2 + 70/27 H[0, y]^3 - 2/9 H[0, y]^4) + 
       y (-(99370/243) - 15980/81 H[0, y] + 28/27 H[0, y]^2 + 
          92/27 H[0, y]^3 - 2/9 H[0, y]^4) + 
       z3 (-(1424/9) - 190 y^2 + y (-68 + 400/3 H[0, y]) + 
          y^3 (-(16058/135) + 1360/9 H[0, y]) + 
          y^4 (-(9143/135) + 1360/9 H[0, y]) + 
          y^5 (-(17203/225) + 1448/9 H[0, y]) + 
          y^6 (-(3734/25) + 512/3 H[0, y]) + 
          y^7 (-(2054258/6615) + 3760/21 H[0, y]) + 
          y^8 (-(7639321/13230) + 11720/63 H[0, y]) + 
          y^9 (-(8180257/8505) + 5180/27 H[0, y]) + 
          y^10 (-(357680/243) + 5312/27 H[0, y]) + 
          y^11 (-(109857688/51975) + 1808/9 H[0, y]) + 
          y^12 (-(90167213/31185) + 1840/9 H[0, y]) + 
          y^13 (-(20071007071/5270265) + 24280/117 H[0, y]) + 
          y^14 (-(16323611216/3353805) + 172160/819 H[0, y]) + 
          y^15 (-(2609920792/429975) + 1488/7 H[0, y]) + 
          y^16 (-(15036938963/2027025) + 644/3 H[0, y]) + 
          y^17 (-(238700568505/26779896) + 33130/153 H[0, y]) + 
          y^18 (-(3710510773237/351486135) + 100160/459 H[0, y]) + 
          y^19 (-(92170356779437/7463911455) + 112720/513 H[0, y]) + 
          y^20 (-(35554881444854/2487970485) + 37808/171 H[0, y]) + 
          y^21 (-(188183620904/11486475) + 14008/63 H[0, y]) + 
          y^22 (-(366095457841/19654635) + 14080/63 H[0, y]) + 
          y^23 (-(5339225037979541/253991232495) + 
             46480/207 H[0, y]) + 
          y^24 (-(51827709999887/2199058290) + 15560/69 H[0, y]) + 
          y^25 (-(96509464757/3674125) + 1132/5 H[0, y]) + 
          y^26 (-(287903820805519/9887070375) + 132928/585 H[0, y]) + 
          y^27 (-(169796131286805451/5285627822475) + (
             240080 H[0, y])/1053) + 
          y^28 (-(100417170705169102/2846107289025) + 
             129680/567 H[0, y]) + 
          y^29 (-(3421393106255898544/88650971484075) + (
             419080 H[0, y])/1827) + 
          y^30 (-(7989870629398387451/189966367465875) + 
             60032/261 H[0, y]) + 
          y^31 (-(8215770968374192933/179859782398725) + 
             64336/279 H[0, y]) + 
          y^32 (-(199236066350115242939/4028859125731440) + 
             64490/279 H[0, y]) + 
          y^33 (-(254372547845975456789/4765317245488800) + 
             695/3 H[0, y]) + 
          y^34 (-(872818538804027361311/15189448719995550) + 
             11840/51 H[0, y]) + 
          y^35 (-(2981911844472864275471/48330064109076750) + (
             249136 H[0, y])/1071) + 
          y^36 (-(10248608976767051593/155069724414150) + 
             44048/189 H[0, y]) + 
          y^37 (-(142813966105661711981/2021813835456870) + (
             233240 H[0, y])/999) + 
          y^38 (-(2067183485541616685491/27438902052628950) + (
             1479680 H[0, y])/6327) + 
          y^39 (-(5411869711384236426317/67484867210519850) + (
             520720 H[0, y])/2223) + 
          y^40 (-(756585770792859885853/8879587790857875) + 
             27448/117 H[0, y]) + 
          y^41 (-(436902827252896461281/4834522130018490) + 
             86692/369 H[0, y]) + 
          y^42 (-(20509952299863501245759/214330481097486390) + 
             67520/287 H[0, y]) + 
          y^43 (-(299353516267522101350513/2958912838844591850) + 
             212720/903 H[0, y]) + 
          y^44 (-(3476211470854350105505237/32548041227290510350) + 
             91280/387 H[0, y]) + 
          y^45 (-(1278346744875663312753253/11353967869985061750) + 
             6376/27 H[0, y]) + 
          y^46 (-(2063601813618579932964919/17409417400643761350) + 
             146816/621 H[0, y]) + 
          y^47 (-(87146266659460920302968289/
              699225509782219433130) + (2302640 H[0, y])/9729) + 
          y^48 (-(19895563724461405301293579/152005545604830311550) + 
             100220/423 H[0, y]) + 
          y^49 (-(46910317101624257122195190897/
              341669656593121136880600) + 104590/441 H[0, y]) + 
          y^50 (-(307210554970867070785266799709/
              2135435353707007105503750) + (523456 H[0, y])/2205)) + 
       z2 (72 + 
          ln2 (144 y + 216 y^2 + (504 y^3)/5 + (564 y^4)/5 + (
             3332 y^5)/25 + (4744 y^6)/25 + (4472 y^7)/15 + (
             9830 y^8)/21 + (222386 y^9)/315 + (1600504 y^10)/1575 + (
             693928 y^11)/495 + (718176 y^12)/385 + (9863032 y^13)/
             4095 + (956281528 y^14)/315315 + (5895139528 y^15)/
             1576575 + (339995948 y^16)/75075 + (4136794262 y^17)/
             765765 + (32112160 y^18)/5049 + (323133935032 y^19)/
             43648605 + (206883317506 y^20)/24249225 + (
             10026137274 y^21)/1028755 + (317320758616 y^22)/
             28726005 + (15256091271808 y^23)/1227010785 + (
             7422581987 y^24)/533715 + (362484337031 y^25)/
             23434125 + (620508538164544 y^26)/36252591375 + (
             72362235432056 y^27)/3838509675 + (80716109589754 y^28)/
             3904125225 + (23013750569514862 y^29)/1018976683725 + (
             5964299660877736 y^30)/242613496125 + (
             46288699923868384 y^31)/1735619626125 + (
             293986334374819 y^32)/10192232700 + (
             6176363297670818353 y^33)/198554885228700 + (
             495318195478864036 y^34)/14804530916175 + (
             673994189588606792 y^35)/18776248682625 + (
             57071834245968349 y^36)/1485342187875 + (
             60282822273729971 y^37)/1468914440175 + (
             548495487266280592 y^38)/12538994279175 + (
             2769371182695111388 y^39)/59510464912275 + (
             97511976943631015047 y^40)/1973241731301750 + (
             326020462486252014421 y^41)/6223300844874750 + (
             14208149586797787892 y^42)/256253564200725 + (
             21395164117197074928 y^43)/365148840995575 + (
             11764797977872832053 y^44)/190279334171025 + (
             41097571015078342302853 y^45)/630775992776947875 + (
             90433644195087889049336 y^46)/1318895257624527375 + (
             3276167424760745566623068 y^47)/45457923212792043525 + (
             15337479559292720747047 y^48)/202710917336865300 + (
             107092863736837741541833 y^49)/1349758059340590900 + (
             201223999097476598536483276 y^50)/
             2421128518942184926875) + y^2 (-42 - 100/3 H[0, y]) - 
          32/3 H[0, y] + 
          y^50 (-(3366269510026704133077762269042274693909834238609923\
182441539709/
              58210865300724418556387480997357944144788061360750592000\
000) + (60862284155672510366389193 H[0, y])/2257331240705081506875 - (
             93584 H[0, y]^2)/3675) + 
          y^49 (-(2142730619766718080212160364555460380212665103664518\
1863617557/
              38807243533816279037591653998238629429858707573833728000\
0) + (1212235898728573040281952921 H[0, y])/47126849185258087845600 - 
             22439/882 H[0, y]^2) + 
          y^48 (-(1250165509455558802984010299162522231474821529226112\
1424171/237393331696345938510881890087101153582278120570880000) + (
             25223167999456955796856633 H[0, y])/
             1028960616401928262800 - 10751/423 H[0, y]^2) + 
          
          y^47 (-(9966209431025376657236847018650701315393256630125965\
9007/1986434621276724443033088820762791607710064312320000) + (
             1794676490472849995715694051 H[0, y])/
             76914806076044137644300 - 3580/141 H[0, y]^2) + 
          y^46 (-(7586069390385399818300766024104195624665906915138735\
21573/15889678478026129881572964899447047400740985241600000) + (
             2896445889313350356319916 H[0, y])/
             130570630504828210125 - 3424/135 H[0, y]^2) + 
          y^45 (-(3668293163984860382474863579902327213297372150438406\
507/80844802617154222339177897268231971049098444800000) + (
             636819993911618005711 H[0, y])/30235101753879000 - (
             37622 H[0, y]^2)/1485) + 
          y^44 (-(1204644641564198200709248241837598188314852784516558\
591/27970443204325771177117870204296348604343255040000) + (
             2275440517861124270563 H[0, y])/113936270520372300 - (
             35908 H[0, y]^2)/1419) + 
          y^43 (-(1053631089333851054483245504604336890146897025398018\
1337/258090907749005979497951256885098125758258216960000) + (
             1827766034789100375819541 H[0, y])/
             96657819402256667100 - (68468 H[0, y]^2)/2709) + 
          y^42 (-(2211410111653371894339087377566261619726267461580886\
79/5722946034456054710338562213244468986527088640000) + (
             3193116871432722416869 H[0, y])/178608734247905325 - (
             65200 H[0, y]^2)/2583) + 
          y^41 (-(1735883240741735651674538084513769227549262244433309\
/47532774372558593939689054927279642745241600000) + (
             310020138944972957939413 H[0, y])/18371184094070262000 - 
             15503/615 H[0, y]^2) + 
          y^40 (-(14264893149281298239278753927868470936507804577/
              413957577564875664699769625849207193600000) + (
             1129663153437800313931 H[0, y])/71036702326863000 - 
             14726/585 H[0, y]^2) + 
          y^39 (-(1645756522101614268658848541174661898242877863/
              50698985544966479491975269507315793920000) + (
             2019044903540621023357 H[0, y])/134969734421039700 - (
             55876 H[0, y]^2)/2223) + 
          y^38 (-(184991783639578212004670225823910911801112313447/
              6060478733605993010040736062643749519360000) + (
             79345487232558415186 H[0, y])/5649185716717725 - (
             52928 H[0, y]^2)/2109) + 
          y^37 (-(27414375041512105978586587466169412501627250197/
              956917694779893633164326746733223608320000) + (
             93915899134796986367 H[0, y])/7135813536906600 - (
             25030 H[0, y]^2)/999) + 
          y^36 (-(93784594387487923411406427963316145624748239/
              3494951405331970902718505283905126400000) + (
             2726217668411400067 H[0, y])/221528177734500 - 
             23636/945 H[0, y]^2) + 
          y^35 (-(46987785109915759405831238660342905861338889/
              1873419897452723141547306886417612800000) + (
             12195198509789081263 H[0, y])/1062199211188500 - (
             44564 H[0, y]^2)/1785) + 
          y^34 (-(13771498302752804901404127511617786687356597/
              588789110627998701629153592874106880000) + (
             27050354537090280128 H[0, y])/2531574786665925 - (
             41936 H[0, y]^2)/1683) + 
          y^33 (-(19831955657692039549247041408156808488181/
              911438251746128021097760979681280000) + (
             94531540093159761131 H[0, y])/9530634490977600 - 
             9847/396 H[0, y]^2) + 
          y^32 (-(15395603361115564313369257607948133862583/
              762552741872825858560484683284480000) + (
             28454907245955054071 H[0, y])/3099122404408800 - 
             4615/186 H[0, y]^2) + 
          y^31 (-(11871191267439077248466833489215236582783/
              635460618227354882133737236070400000) + (
             106687367126284863209 H[0, y])/12590184767910750 - (
             34532 H[0, y]^2)/1395) + 
          y^30 (-(94423435603483794558401397577565464451/
              5478923124303044918055115161600000) + (
             134624384267176324 H[0, y])/17269669769625 - (
             32224 H[0, y]^2)/1305) + 
          y^29 (-(41173154893689693810026146529554595363/
              2598069997653379364368070737920000) + (
             7602293734811907359 H[0, y])/1063811657808900 - 
             14998/609 H[0, y]^2) + 
          y^28 (-(201881817840628697713673876843725643/
              13901682508252327157736407040000) + (
             3377230536786853 H[0, y])/517474052550 - 
             13924/567 H[0, y]^2) + 
          y^27 (-(843034822543672003724593304470493/
              63589680720366028518850560000) + (
             12549507695468839 H[0, y])/2114251128990 - (
             25780 H[0, y]^2)/1053) + 
          y^26 (-(1655957475168350226927186783619897/
              137385112667457469022208000000) + (
             8767166832913474 H[0, y])/1631366611875 - 
             23792/975 H[0, y]^2) + 
          y^25 (-(131919107237218685181853866563/
              12091631109616041984000000) + (
             4860638535287057 H[0, y])/1003917915000 - 
             5471/225 H[0, y]^2) + 
          y^24 (-(1038520575569707380672364643/
              105680855898044206940160) + (3484196575471 H[0, y])/
             803134332 - 218/9 H[0, y]^2) + 
          y^23 (-(639678468666638226630541337/
              72655588429905392271360) + (1896366626689 H[0, y])/
             490804314 - 796/33 H[0, y]^2) + 
          y^22 (-(1541336863135154583121158253/
              196556181259647438028800) + (294575908672 H[0, y])/
             86178015 - 16640/693 H[0, y]^2) + 
          y^21 (-(20216350326128309165439581/
              2913382133295169536000) + (119877847237 H[0, y])/
             39939900 - 7526/315 H[0, y]^2) + 
          y^20 (-(13773766268583725435023987/
              2259357572759519232000) + (1274905470029 H[0, y])/
             487837350 - 6772/285 H[0, y]^2) + 
          
          y^19 (-(25208472905071778366489581/
              4744650902794990387200) + (13840244083 H[0, y])/
             6140610 - 12116/513 H[0, y]^2) + 
          y^18 (-(146475516234775792234283/31918901997433651200) + (
             675849974788 H[0, y])/351486135 - 10768/459 H[0, y]^2) + 
          y^17 (-(23071602224544554842157/5879797736369356800) + (
             276087715097 H[0, y])/170417520 - 2375/102 H[0, y]^2) + 
          y^16 (-(10545587191357712671/3178956388608000) + (
             269347613 H[0, y])/200200 - 1039/45 H[0, y]^2) + 
          y^15 (-(1812180649084179763/654491021184000) + (
             5196025987 H[0, y])/4729725 - 7204/315 H[0, y]^2) + 
          y^14 (-(7752556026583107263/3403353310156800) + (
             32442183556 H[0, y])/36891855 - 6176/273 H[0, y]^2) + 
          y^13 (-(149413496158789271/81032221670400) + (
             7246104751 H[0, y])/10540530 - 2614/117 H[0, y]^2) + 
          y^12 (-(773156742383239/527428661760) + (179193163 H[0, y])/
             343035 - 2180/99 H[0, y]^2) + 
          y^11 (-(1738906772420647/1521428832000) + (
             658010557 H[0, y])/1715175 - 3572/165 H[0, y]^2) + 
          
          y^10 (-(32956598366843/37721376000) + (11506388 H[0, y])/
             42525 - 2864/135 H[0, y]^2) + 
          y^9 (-(32155461637/48988800) + (6202351 H[0, y])/34020 - 
             559/27 H[0, y]^2) + 
          y^8 (-(67050157/137200) + (172961 H[0, y])/1470 - 
             422/21 H[0, y]^2) + 
          y^7 (-(510403559/1389150) + (495898 H[0, y])/6615 - 
             1220/63 H[0, y]^2) + 
          y^6 (-(163291981/567000) + 35012/675 H[0, y] - 
             832/45 H[0, y]^2) + 
          y^5 (-(2471548/10125) + 30361/675 H[0, y] - 
             262/15 H[0, y]^2) + 
          y^4 (-(92839/405) + 1352/27 H[0, y] - 148/9 H[0, y]^2) + 
          y^3 (-(109462/405) + 1916/27 H[0, y] - 148/9 H[0, y]^2) + 
          y (-(7624/27) + 1228/9 H[0, y] - 44/3 H[0, y]^2))) + 
    TF^2 (-(79216/
        3645) + (-(592/27) + (224 y)/3 - (28 y^2)/15 + (14096 y^3)/
          405 + (2794 y^4)/81 + (69716 y^5)/2025 + (23236 y^6)/675 + (
          3616 y^7)/105 + (97687 y^8)/2835 + (8378 y^9)/243 + (
          209564 y^10)/6075 + (768784 y^11)/22275 + (153826 y^12)/
          4455 + (181868 y^13)/5265 + (254708 y^14)/7371 + (
          163328 y^15)/4725 + (46679 y^16)/1350 + (238127 y^17)/
          6885 + (714556 y^18)/20655 + (159760 y^19)/4617 + (
          1331606 y^20)/38475 + (490684 y^21)/14175 + (1079692 y^22)/
          31185 + (3548128 y^23)/102465 + (7169 y^24)/207 + (
          116902 y^25)/3375 + (4559764 y^26)/131625 + (1641712 y^27)/
          47385 + (884098 y^28)/25515 + (569812 y^29)/16443 + (
          2035244 y^30)/58725 + (2175808 y^31)/62775 + (1740799 y^32)/
          50220 + (102959 y^33)/2970 + (58348 y^34)/1683 + (
          8354992 y^35)/240975 + (1474514 y^36)/42525 + (
          1558876 y^37)/44955 + (9873508 y^38)/284715 + (693856 y^39)/
          20007 + (913021 y^40)/26325 + (2879686 y^41)/83025 + (
          1343924 y^42)/38745 + (1409552 y^43)/40635 + (1329070 y^44)/
          38313 + (2318252 y^45)/66825 + (4847468 y^46)/139725 + (
          15189376 y^47)/437805 + (1320869 y^48)/38070 + (
          137713 y^49)/3969 + (17214772 y^50)/
          496125) z2 + (-(9056/135) + (13792 y)/135 - (32 y^2)/5 + (
          4736 y^3)/135 + (4736 y^4)/135 + (4736 y^5)/135 + (
          4736 y^6)/135 + (4736 y^7)/135 + (4736 y^8)/135 + (
          4736 y^9)/135 + (4736 y^10)/135 + (4736 y^11)/135 + (
          4736 y^12)/135 + (4736 y^13)/135 + (4736 y^14)/135 + (
          4736 y^15)/135 + (4736 y^16)/135 + (4736 y^17)/135 + (
          4736 y^18)/135 + (4736 y^19)/135 + (4736 y^20)/135 + (
          4736 y^21)/135 + (4736 y^22)/135 + (4736 y^23)/135 + (
          4736 y^24)/135 + (4736 y^25)/135 + (4736 y^26)/135 + (
          4736 y^27)/135 + (4736 y^28)/135 + (4736 y^29)/135 + (
          4736 y^30)/135 + (4736 y^31)/135 + (4736 y^32)/135 + (
          4736 y^33)/135 + (4736 y^34)/135 + (4736 y^35)/135 + (
          4736 y^36)/135 + (4736 y^37)/135 + (4736 y^38)/135 + (
          4736 y^39)/135 + (4736 y^40)/135 + (4736 y^41)/135 + (
          4736 y^42)/135 + (4736 y^43)/135 + (4736 y^44)/135 + (
          4736 y^45)/135 + (4736 y^46)/135 + (4736 y^47)/135 + (
          4736 y^48)/135 + (4736 y^49)/135 + (4736 y^50)/135) z3 - 
       544/27 H[0, y] - 56/27 H[0, y]^2 + 
       y^2 (-(9354229/496125) + (50762 H[0, y])/4725 + 
          14/15 H[0, y]^2) + 
       y^3 (979761956/4465125 - (187756 H[0, y])/14175 + 
          1312/405 H[0, y]^2) + 
       y^4 (284841916349/1440747000 - (334723 H[0, y])/34650 + 
          275/81 H[0, y]^2) + 
       y (1028264/3645 + 112/9 H[0, y] + 92/27 H[0, y]^2) + 
       y^5 (2502219692782/13043905875 - (2453663 H[0, y])/289575 + (
          7072 H[0, y]^2)/2025) + 
       y^6 (41479690471589/219137618700 - (48585109 H[0, y])/
          6081075 + 2402/675 H[0, y]^2) + 
       y^7 (520573841846364263/2770721266438125 - (
          28293028009 H[0, y])/3618239625 + 1136/315 H[0, y]^2) + 
       y^8 (11970131811189574969087/64014744139786440000 - (
          4301447808013 H[0, y])/549972423000 + (20653 H[0, y]^2)/
          5670) + y^9 (1917332904241304780203/10288083879608535000 - (
          19621585598191 H[0, y])/2474875903500 + 892/243 H[0, y]^2) +
        y^10 (14164173879690435860864993/76193549212380810210000 - (
          461355333981881 H[0, y])/56922145780500 + (22438 H[0, y]^2)/
          6075) + y^11 (6479173509822378145381787/
          34922043389007871346250 - (1738569541706449 H[0, y])/
          208714534528500 + (82688 H[0, y]^2)/22275) + 
       y^12 (517511324238038045518035361/2793763471120629707700000 - (
          1792680017895127 H[0, y])/208714534528500 + (
          16607 H[0, y]^2)/4455) + 
       y^13 (8260979513031593774966925643/
          44655286593219071044275000 - (1469924500423943 H[0, y])/
          165653430562620 + (19696 H[0, y]^2)/5265) + 
       y^14 (93519087622726251846724047279833/
          506086062148295390605293450000 - (
          36754522939700827 H[0, y])/4005331305475500 + (
          27658 H[0, y]^2)/7371) + 
       y^15 (20321017732254576174099687022021849/
          110073718517254247456651325375000 - (
          38593566870932298821 H[0, y])/4065411275057632500 + (
          17776 H[0, y]^2)/4725) + 
       y^16 (1299468751958206095588283755273357193/
          7044717985104271837225684824000000 - (
          319386984920340570139 H[0, y])/32523290200461060000 + (
          10181 H[0, y]^2)/2700) + 
       y^17 (3777571507846142967508282385492074154501/
          20493965208416464808469170363619000000 - (
          311615723189802944272903 H[0, y])/
          30685724304135010110000 + (26014 H[0, y]^2)/6885) + 
       y^18 (11325428573066299676327825624960110848293/
          61481895625249394425407511090857000000 - (
          966193628264261108313229 H[0, y])/
          92057172912405030330000 + (78182 H[0, y]^2)/20655) + 
       y^19 (4756782210367550487576086289912916670714207/
          25837766636511058007277506535932654250000 - (
          777379515340473321309140831 H[0, y])/
          71712537698763518627070000 + (17504 H[0, y]^2)/4617) + 
       y^20 (4789232807182407069151489781489053686215651903/
          26027428808810608712649923501472403626000000 - (
          370956683825965292845314257 H[0, y])/
          33157409903729368827570000 + (146077 H[0, y]^2)/38475) + 
       y^21 (55648956249797246980880962170119317970639583701/
          302568859902423326284555360704616692152250000 - (
          11858846012361179043570554039 H[0, y])/
          1027879707015610433654670000 + (53888 H[0, y]^2)/14175) + 
       y^22 (491506804643782004204394224418889552179740742837503/
          2673498446097812511050331167185993091857281000000 - (
          574302707243442559633769713369 H[0, y])/
          48310346229733690381769490000 + (118694 H[0, y]^2)/31185) + 
       y^23 (429903123979394600518433809396743217660033194581197/
          2339311140335585947169039771287743955375120875000 - (
          84466366260855832842514161727 H[0, y])/
          6901478032819098625967070000 + (390416 H[0, y]^2)/102465) + 
       y^24 (316297372385694405921150587153553796687257475310647157/
          1721732999286991257116413271667779551156088964000000 - (
          13989221391047646067427726116297 H[0, y])/
          1111137963283874878780698270000 + 1579/414 H[0, y]^2) + 
       y^25 (222048038730616391810296907171497095930745971906124901357\
/1209086998749289610310001220028698189799363474969000000 - (
          762082709147132655025135161619991 H[0, y])/
          58890312054045368575377008310000 + (12884 H[0, y]^2)/3375) +
        y^26 (5285283132534308684702536837435565709427558762883057663/
          28787785684506895483571457619730909280937225594500000 - (
          52179598586859605518481153700937 H[0, y])/
          3926020803603024571691800554000 + (502898 H[0, y]^2)/
          131625) + 
       y^27 (299593021498570827375423822369607512576013456601132731522\
91/163226744831154097391850164703874255622914069120815000000 - (
          8341408531966195931637844829913973 H[0, y])/
          611553240561240365975068932450000 + (181184 H[0, y]^2)/
          47385) + 
       y^28 (310566775349292613636942645584593962430833214021315189398\
32377/169248769842584335793498423971885276032491366904974430000000 - (
          977169470977452652981185033808230571 H[0, y])/
          69860198905814883508939257411150000 + (97631 H[0, y]^2)/
          25515) + 
       y^29 (874852690934360659898821859705110107685780441951863338132\
7669878597/
          476879377073522975157560670734423282119630673796332017246050\
00000 - (9250759645700666139180772247711268511517 H[0, y])/
          645376279736240762175970742103916050000 + (62960 H[0, y]^2)/
          16443) + 
       y^30 (182220675327244646256109521677451843991842994696490894854\
333243499/
          993498702236506198244918064030048504415897237075691702595937\
500 - (326666594803037698250571770999569294273 H[0, y])/
          22254354473663474557792094555307450000 + (224998 H[0, y]^2)/
          58725) + 
       y^31 (903627926992600678463664341768936763671081417990882216579\
80708387949/
          492775356309307074329479359758904058190285029589543084487585\
000000 - (300540062599309770364237687214535164479427 H[0, y])/
          20006664671823463627455093005221397550000 + (
          240656 H[0, y]^2)/62775) + 
       y^32 (259558529114114168588100224237177843070335836310966809171\
34473038205106899/
          141572388766238685226562102141294100301836127860957370000945\
220160000000 - (
          164751440706750097142786808306040611740950247 H[0, y])/
          10723572264097376504315929850798669086800000 + (
          385261 H[0, y]^2)/100440) + 
       y^33 (183270841259880723291990745931549496142188721124620993738\
54688895037339/
          999805005411290149905099591393319917385848360599981426560347\
60000000 - (475689245224073914179543757508317871652893 H[0, y])/
          30292577017224227413321835736719404200000 + (
          5699 H[0, y]^2)/1485) + 
       y^34 (100923993200602623960059549374436259755215540839663291722\
665060676128370879/
          550668527600778713138194102541870030572188210298677547974355\
597860000000 - (
          2035528824006125382281862592427032236896383777 H[0, y])/
          126895605125152288634405169901117584193800000 + 
          718/187 H[0, y]^2) + 
       y^35 (217783836576184409194960046488216896582280877150975694944\
81311209839100761471183/
           11884775963517426537369417308404782841322723439360693245279\
1309730335570000000 - (
          455115489849533275445221720046585528755693252763 H[0, y])/
          27790137522408351210934732208344750938442200000 + (
          925664 H[0, y]^2)/240975) + 
       y^36 (373287402811500686966205039973942250016525381906451565043\
67651543610491686224623/
           20373901651744159778347572528693913442267525896046902706192\
7959537718120000000 - (
          11707466363174125970159087026341589612990836631 H[0, y])/
          700591702245588685989951232143144981641400000 + (
          163423 H[0, y]^2)/42525) + 
       y^37 \
(241669183821287356162757350321690147307516792145939437035765344860586\
8191622088103/
           13192101319504343456480053212329308953868223017690369502259\
835380067248270000000 - (
          3092474374211202353727965456116730464118812550629 H[0, y])/
          181453250881607469671397369125074550245122600000 + (
          172832 H[0, y]^2)/44955) + 
       y^38 (755917014061354409186274675902259390301464330789393804578\
51203514492297623623521429/
           41269124979963211785409529873758003599544651555591777475490\
5426601502237860000000 - (
          11858860971242585581567474388900065171931637203071 H[0, y])/
          682609848554618576382875817184804260445937400000 + (
          1095026 H[0, y]^2)/284715) + 
       y^39 (215408916620269790687693260645106080436200981516415368274\
9768798239645583902706441039/
           11761700619289515358841716014021031025870225693343656580514\
804658142813779010000000 - (
          12082769601225432258349548770402469592044288185471 H[0, y])/
          682609848554618576382875817184804260445937400000 + (
          76976 H[0, y]^2)/20007) + 
       y^40 (913091059673971297043120351591903463715541850963067752906\
0907757674827518225923137842531/
           49862372656175674650498819458825158607519990647042738574256\
301101505134845292240000000 - (
          145905912677141198625046036040399813291683489293619 H[0, 
            y])/8093802490004763119968384689476964802430400600000 + (
          202639 H[0, y]^2)/52650) + 
       y^41 (101379546281226316524540958936679918073597885771960212265\
449334096501887685209447763949291/
           55368009636961738726491397440737103203766989614320374291830\
4343481296601511265915000000 - (
          192885537427379559439045814896660919917847888572073 H[0, 
            y])/10510956174802565680682924913483660173291968200000 + (
          319652 H[0, y]^2)/83025) + 
       y^42 (255448678046021523790251855645030842355908041691096169438\
52762400429862549192857938742983217/
           13952738428514358159075832155065750007349281382808734321541\
2694557286743580839010580000000 - (
          23356199178494658859110511481108590567061245213461167 H[0, 
            y])/
          1250803784801505316001268064704555560621744215800000 + (
          149218 H[0, y]^2)/38745) + 
       y^43 (543734940105781010770161634190494434167373312302284492758\
097984114791366654748522066981800148511/
           29702153543545474575348160371949122810957420542680020850749\
50625268471045241531845036233750000 - (
          90916305612660670389330613079603409082549543561109655709 H[
            0, y])/478682608443536084433685288362433413049941511386660\
0000 + (156544 H[0, y]^2)/40635) + 
       y^44 (248540081811713841465866501071261017639984742320255536038\
0169411470920683137647651107493320354861/
           13578127334192216948730587598605313285009106533796580960342\
631429798724778247002720165640000000 - (
          13205575856673743567018509321150059640629920744813277787 H[
            0, y])/683832297776480120619550411946333447214202159123800\
000 + (147641 H[0, y]^2)/38313) + 
       y^45 (652356537399335137589535309191779288992133989072699797891\
2620115591087558571073350978888394831007/
           
           35642584252254569490417792446338947373148904651216025020899\
407503221652542898382140434805000000 - (
          502419342386210428857462376920286716084072324953090567 H[0, 
            y])/25598000451525993819983170500664888398392594191800000 \
+ (257584 H[0, y]^2)/66825) + 
       y^46 (260919278711308592848016213141127861073173374006691949722\
30658005128725910663748559741133832691903/
           14257033700901827796167116978535578949259561860486410008359\
7630012886610171593528561739220000000 - (
          95456539406039180030519349669080217518390653585013723869 H[
            0, y])/478682608443536084433685288362433413049941511386660\
0000 + (538726 H[0, y]^2)/139725) + 
       y^47 (445118271165467764316361910240644654741906063371753125266\
9978428859274942505752158430596044308593887/
           24324028604606130376174425044748994327463006267862197890149\
997969594427241478628464952933289375000 - (
          19217469714590128507818712192908497844185627791579562684357 \
H[0, y])/948832179084383047362248360714927795693340587135557800000 + (
          1688432 H[0, y]^2)/437805) + 
       y^48 (252371332819435298987741621543587377820680425393888742855\
12322689681217575976471957104245356933706551/
           13792262979084296403619165374020102443923240305452297934103\
0997510940673579245512674121964640000000 - (
          2822489291971717947639928336303419988036239537053454934379 \
H[0, y])/137252453578244088612149133939895215729225367950426600000 + (
          293711 H[0, y]^2)/76140) + 
       y^49 (238760683859275459931326297103516007031160083430438095114\
35972315698073644582953387649798260005054723453149/
           13049449623754008681135347079680158281575255371511477161191\
6255820244563987119692286653609459892360000000 - (
          153354620985385691009514939639861807223230691165250137226217\
37 H[0, y])/
          734712384004340606340834313980259089798543394638633589800000\
 + (15314 H[0, y]^2)/3969) + 
       y^50 (253282303746515379463782208641089969065723272182776371816\
134755574646635981089159925026855373198246937779842751/
           
           13844161105840627809816489716832679920923188423636526120308\
19557996974579339352815469108142759998047240000000 - (
          336579524990654689065000562125586607996829900410764667784089\
96347 H[0, y])/
          158918288660138873151522462113930041123424936260336445473740\
0000 + (1914674 H[0, y]^2)/496125) + 
       NF (-(59872/
           729) + (-(128/27) + (56 y)/3 + (704 y^3)/81 + (704 y^4)/
             81 + (3512 y^5)/405 + (1168 y^6)/135 + (544 y^7)/63 + (
             4888 y^8)/567 + (2092 y^9)/243 + (10448 y^10)/1215 + (
             38272 y^11)/4455 + (7648 y^12)/891 + (9032 y^13)/1053 + (
             63184 y^14)/7371 + (8096 y^15)/945 + (1156 y^16)/135 + (
             11786 y^17)/1377 + (35344 y^18)/4131 + (39488 y^19)/
             4617 + (65792 y^20)/7695 + (24232 y^21)/2835 + (
             53296 y^22)/6237 + (175072 y^23)/20493 + (1768 y^24)/
             207 + (5764 y^25)/675 + (224752 y^26)/26325 + (
             80896 y^27)/9477 + (43552 y^28)/5103 + (140312 y^29)/
             16443 + (100208 y^30)/11745 + (107104 y^31)/12555 + (
             21418 y^32)/2511 + (2533 y^33)/297 + (4784 y^34)/561 + (
             410944 y^35)/48195 + (72512 y^36)/8505 + (76648 y^37)/
             8991 + (485392 y^38)/56943 + (170528 y^39)/20007 + (
             44872 y^40)/5265 + (141508 y^41)/16605 + (66032 y^42)/
             7749 + (69248 y^43)/8127 + (326432 y^44)/38313 + (
             113864 y^45)/13365 + (238064 y^46)/27945 + (745888 y^47)/
             87561 + (32428 y^48)/3807 + (33806 y^49)/3969 + (
             845104 y^50)/99225) z2 + (448/27 - (896 y)/27 - (
             448 y^3)/27 - (448 y^4)/27 - (448 y^5)/27 - (448 y^6)/
             27 - (448 y^7)/27 - (448 y^8)/27 - (448 y^9)/27 - (
             448 y^10)/27 - (448 y^11)/27 - (448 y^12)/27 - (
             448 y^13)/27 - (448 y^14)/27 - (448 y^15)/27 - (
             448 y^16)/27 - (448 y^17)/27 - (448 y^18)/27 - (
             448 y^19)/27 - (448 y^20)/27 - (448 y^21)/27 - (
             448 y^22)/27 - (448 y^23)/27 - (448 y^24)/27 - (
             448 y^25)/27 - (448 y^26)/27 - (448 y^27)/27 - (
             448 y^28)/27 - (448 y^29)/27 - (448 y^30)/27 - (
             448 y^31)/27 - (448 y^32)/27 - (448 y^33)/27 - (
             448 y^34)/27 - (448 y^35)/27 - (448 y^36)/27 - (
             448 y^37)/27 - (448 y^38)/27 - (448 y^39)/27 - (
             448 y^40)/27 - (448 y^41)/27 - (448 y^42)/27 - (
             448 y^43)/27 - (448 y^44)/27 - (448 y^45)/27 - (
             448 y^46)/27 - (448 y^47)/27 - (448 y^48)/27 - (
             448 y^49)/27 - (448 y^50)/27) z3 - 128/9 H[0, y] - 
          64/27 H[0, y]^2 + y^2 (-(1930/81) + 292/27 H[0, y]) + 
          y^50 (4630587300968600228350995296804804574347343294751/
             29780141386852379071540743153503939157820500000 - (
             12555420227961324125410738 H[0, y])/
             1067717676853503552751875 - (250192 H[0, y]^2)/99225) + 
          y^49 (67350245509614963171951081599724745551071303723/
             433165692899670968313319900414602751386480000 - (
             18076201981674711450071707 H[0, y])/
             1537513454669045115962700 - (10004 H[0, y]^2)/3969) + 
          y^48 (1812688617092930949754258439657535191315927077/
             11659030780358699011765222225861600503270000 - (
             88442593906081570057631 H[0, y])/
             7524274507439100421725 - (9592 H[0, y]^2)/3807) + 
          y^47 (11911280777739904672000274891269623850271010361/
             76616487985214307791600031769947660450060000 - (
             135581804310999318099166 H[0, y])/
             11537220911406620646645 - (220528 H[0, y]^2)/87561) + 
          y^46 (490168475514588837935189748087277620669977/
             3153071648430565364484136457053691940000 - (
             13806575185069541709676 H[0, y])/
             1175135674543453891125 - (70352 H[0, y]^2)/27945) + 
          y^45 (623444173998788166701009531003513245061/
             4010613798882541513566778564707517500 - (
             6601498411073631382711 H[0, y])/562021409564260556625 - (
             33632 H[0, y]^2)/13365) + 
          y^44 (1501167462504918858834515745276481267134259/
             9657558027709159964668802783815702140000 - (
             1635000696459933847364 H[0, y])/139233287472298294275 - (
             96368 H[0, y]^2)/38313) + 
          y^43 (1501081112063568845863749669164404272133609/
             9657558027709159964668802783815702140000 - (
             1094197611997873546694 H[0, y])/93205754423604643275 - (
             20432 H[0, y]^2)/8127) + 
          y^42 (33283277528462966436031151243794294756691/
             214148122842658495701147060106243260000 - (
             4851134041662044576 H[0, y])/413351642116580895 - (
             19472 H[0, y]^2)/7749) + 
          y^41 (119074634495013410654927286770334386701/
             766182908202713759216984114870280000 - (
             2072477169866485883 H[0, y])/176646000904521750 - (
             41704 H[0, y]^2)/16605) + 
          y^40 (5985263632578402616686198134595750449/
             38514250888238734475809136053860000 - (
             937291470080400772 H[0, y])/79916290117720875 - (
             13216 H[0, y]^2)/5265) + 
          y^39 (2773499957059697542491885432268155229/
             17848067484793559879033502073740000 - (
             3560425935412537742 H[0, y])/303681902447339325 - (
             50192 H[0, y]^2)/20007) + 
          y^38 (464315214052649325611135561007819563/
             2988137995191681970697916636780000 - (
             3376542287459576276 H[0, y])/288108471552603975 - (
             142768 H[0, y]^2)/56943) + 
          y^37 (3629867272753168977196500272501/
             23361619251271867050520035000 - (
             319751565037749769 H[0, y])/27294486778667745 - (
             22528 H[0, y]^2)/8991) + 
          y^36 (64363594364236800377828434016543/
             414263454305241668749762140000 - (
             40856037540396556 H[0, y])/3489068799318375 - (
             21296 H[0, y]^2)/8505) + 
          y^35 (975837971226260513581522422076313/
             6281129672033529085638285420000 - (
             94277480906511226 H[0, y])/8055010684846125 - (
             120592 H[0, y]^2)/48195) + 
          y^34 (1533377847789128680653421641163771/
             9870346627481259991717305660000 - (
             6608318336666201 H[0, y])/564896853222975 - (
             4208 H[0, y]^2)/1683) + 
          y^33 (721552196392371688355102213776729/
             4644869001167651760808143840000 - (
             3108101916986279 H[0, y])/265833813281400 - 
             742/297 H[0, y]^2) + 
          y^32 (508340964472782750251110726978361/
             3272521341731754649660283160000 - (
             2942333527830113 H[0, y])/251803695358215 - (
             6268 H[0, y]^2)/2511) + 
          y^31 (5776327364021371415746302463559/
             37187742519679030109775945000 - (
             661604968358999312 H[0, y])/56655831455598375 - (
             31312 H[0, y]^2)/12555) + 
          y^30 (1917342506814475374851817669197/
             12344318276563590639977655000 - (
             19951475819472364 H[0, y])/1709697307192875 - (
             29264 H[0, y]^2)/11745) + 
          y^29 (9839329049768237578605763289/
             63350606991162122052671250 - (27911261442012044 H[0, y])/
             2393576230070025 - (40928 H[0, y]^2)/16443) + 
          y^28 (178186689866817666777471809/
             1147299019871041815277500 - (22957828987862 H[0, y])/
             1970381969325 - (12688 H[0, y]^2)/5103) + 
          y^27 (42382249740163442101527473/
             272897303811690452895000 - (553778443539824 H[0, y])/
             47570650402275 - (23536 H[0, y]^2)/9477) + 
          y^26 (13080602712808913341957367/84227562904842732375000 - (
             170754445757096 H[0, y])/14682299506875 - (
             65296 H[0, y]^2)/26325) + 
          y^25 (5953736766510031548853/38337534321730875000 - (
             4373692094822 H[0, y])/376469218125 - 
             1672/675 H[0, y]^2) + 
          y^24 (87638147828152928621/564328505215878480 - (
             160764897833 H[0, y])/13854067227 - 512/207 H[0, y]^2) + 
          y^23 (3374071510366954968817/21726647450811321480 - (
             1766148321848 H[0, y])/152394739497 - (50608 H[0, y]^2)/
             20493) + 
          y^22 (11942896796393431067/76902802789012200 - (
             350061687428 H[0, y])/30248483265 - (15376 H[0, y]^2)/
             6237) + 
          y^21 (6372878765580297847/41035092397299000 - (
             31773658288 H[0, y])/2749862115 - (6976 H[0, y]^2)/
             2835) + 
          y^20 (19460982205850561281/125303585713180875 - (
             258273660874 H[0, y])/22391734365 - (18896 H[0, y]^2)/
             7695) + 
          y^19 (6227961633844604023/40097147428217880 - (
             257764980392 H[0, y])/22391734365 - (11312 H[0, y]^2)/
             4617) + 
          y^18 (293313086565423233/1888231319334360 - (
             12111592114 H[0, y])/1054458405 - (10096 H[0, y]^2)/
             4131) + 
          y^17 (308792934109523861/1987611915088800 - (
             4027057456 H[0, y])/351486135 - (3356 H[0, y]^2)/1377) + 
          y^16 (5343414658937119/34387749396000 - (416837741 H[0, y])/
             36486450 - 328/135 H[0, y]^2) + 
          y^15 (68773754373691/442489422375 - (111857476 H[0, y])/
             9823275 - 2288/945 H[0, y]^2) + 
          y^14 (2325289572169763/14956142476275 - (46499564 H[0, y])/
             4099095 - (17776 H[0, y]^2)/7371) + 
          
          y^13 (1329291080877761/8546367129300 - (535694842 H[0, y])/
             47432385 - (2528 H[0, y]^2)/1053) + 
          y^12 (86569715332657/556272416700 - (34687286 H[0, y])/
             3087315 - 2128/891 H[0, y]^2) + 
          y^11 (8330181389854/53487732375 - (172372636 H[0, y])/
             15436575 - (10576 H[0, y]^2)/4455) + 
          y^10 (206742793876/1326142125 - (4242304 H[0, y])/382725 - (
             2864 H[0, y]^2)/1215) + 
          y^9 (3764320717/24111675 - (840911 H[0, y])/76545 - 
             568/243 H[0, y]^2) + 
          y^8 (7823797871/50009400 - (646913 H[0, y])/59535 - 
             1312/567 H[0, y]^2) + 
          y^7 (981153703/6251175 - (638188 H[0, y])/59535 - 
             16/7 H[0, y]^2) + 
          y^6 (100670543/637875 - (64028 H[0, y])/6075 - 
             304/135 H[0, y]^2) + 
          y^5 (14535887/91125 - 258/25 H[0, y] - 896/405 H[0, y]^2) + 
          y^4 (238601/1458 - 814/81 H[0, y] - 176/81 H[0, y]^2) + 
          y^3 (130228/729 - 764/81 H[0, y] - 176/81 H[0, y]^2) + 
          y (218168/729 + 160/27 H[0, y] + 28/27 H[0, y]^2)))) ) ;

DeltaaggQ3regX0 = ( CF^2 TF (-1344 + (448 B4)/3 - (4384 z5)/3 + 
    z4 (-(5540/3) + x (180 - 976/3 H[0, x]) - 1744/3 H[0, x]) - 
    2152/3 H[0, x] - 358/3 H[0, x]^2 - 70/9 H[0, x]^3 + 
    14/9 H[0, x]^4 + 2/15 H[0, x]^5 + 
    x^2 (-(19273/81) + 944/9 H[0, x] - 112/9 H[0, x]^2) + 
    x^3 (355043/6075 - 2176/135 H[0, x] - 100/81 H[0, x]^2 - 
       16/81 H[0, x]^3) + 
    x^5 (12253186487/694575000 - (4403264 H[0, x])/826875 - (
       41267 H[0, x]^2)/31500 - 2/25 H[0, x]^3) + 
    x^7 (3276955994749961/250547344047000 - (3006886409 H[0, x])/
       695269575 - (36088 H[0, x]^2)/46305 - (160 H[0, x]^3)/3969) + 
    x^6 (439925037359/37819608750 - (196636172 H[0, x])/81860625 + (
       5596 H[0, x]^2)/4725 - 16/405 H[0, x]^3) + 
    x^8 (222778411888083413/24052545028512000 - (
       112115349167 H[0, x])/66745879200 + (41549 H[0, x]^2)/54880 - 
       23/882 H[0, x]^3) + 
    x^4 (1679093/204120 - 11/150 H[0, x] + (1987 H[0, x]^2)/1620 - 
       2/81 H[0, x]^3) + 
    x^9 (423121512831349702193/42132695865964704000 - (
       2587068106879 H[0, x])/764172208800 - (13680659 H[0, x]^2)/
       26943840 - (35 H[0, x]^3)/1458) + 
    x^10 (66834309106935698566477/8912052660710893443750 - (
       124032561328252 H[0, x])/102088631019375 + (1533956 H[0, x]^2)/
       3007125 - (64 H[0, x]^3)/3645) + 
    x^11 (3710444617667708460357611/461519632437801988050000 - (
       507816780566791 H[0, x])/188812953078750 - (3236854 H[0, x]^2)/
       9084075 - (48 H[0, x]^3)/3025) + 
    x^12 (776207925367963668446426363/124082539484407073794224000 - (
       43077385874654333 H[0, x])/46349359455999600 + (
       4869538 H[0, x]^2)/13378365 - (122 H[0, x]^3)/9801) + 
    x^13 (98090198511480558624077882471/
       14730956030524856322760560000 - (2404636997167249349 H[0, x])/
       1100509997661874800 - (18083866 H[0, x]^2)/68513445 - (
       154 H[0, x]^3)/13689) + 
    x^14 (134066347711475111960157088001/
       25063084913045762493585675000 - (397311834160095721 H[0, x])/
       534970137752300250 + (101379562 H[0, x]^2)/373017645 - (
       688 H[0, x]^3)/74529) + 
    x^15 (1964496726608492256704552551620653/
       346954526628976589277799845000000 - (
       8911531791812512745881 H[0, x])/4915869085339850137500 - (
       572798222 H[0, x]^2)/2814186375 - (832 H[0, x]^3)/99225) + 
    x^16 (3437660528430057212838264934743340937/
       736985881518600746048225489280000000 - (
       14358338416394936959211 H[0, x])/23416768944331963200000 + (
       27818442601 H[0, x]^2)/132324192000 - (23 H[0, x]^3)/3240) + 
    x^17 (492430071122903743969227662588358341587/
       100206215581794813438400914478617600000 - (
       14878351959100758254356291 H[0, x])/
       9715045025095803417024000 - (10250014991 H[0, x]^2)/
       63319576320 - (15 H[0, x]^3)/2312) + 
    x^18 (458433066152930953094778547834497358781/
       110970555146245428163229137713625350000 - (
       265870483037835433213613 H[0, x])/512316827495286508319625 + (
       56953963252 H[0, x]^2)/340590064815 - (1184 H[0, x]^3)/
       210681) + 
    x^19 (598234777711664185482885878086742907055907/
       138012323594264376991812038805443398800000 - (
       746600899300979140299404339 H[0, x])/
       568278134105567492730123000 - (3741631925 H[0, x]^2)/
       28362863529 - (1360 H[0, x]^3)/263169) + 
    x^20 (13887597723153318413401161661901081470852927/
       3748482863054094189901067720641672560000000 - (
       89760321400260685082005327 H[0, x])/
       200450840954344794613800000 + (142909293299 H[0, x]^2)/
       1050476427000 - (74 H[0, x]^3)/16245) + 
    x^21 (685819447478857944802792151438359615180201168681/
       177044511036035611235146639185256296145680000000 - (
       205067220115456460386108455823 H[0, x])/
       179600066636681078872684200000 - (462323113613 H[0, x]^2)/
       4216455243000 - (418 H[0, x]^3)/99225) + 
    x^22 (664828719425620481011241978905988060317284610907759/
       198049957047906056330140612191391029401884203600000 - (
       16499736952112480874070503605191 H[0, x])/
       42050661601979324401855915167000 + (3550737741 H[0, x]^2)/
       31493276815 - (1808 H[0, x]^3)/480249) + 
    x^23 (207818044790863036837114159660095174615562557132781/
       59392532470715591722587519188914883533785002100000 - (
       2531634193378595032447400218 H[0, x])/
       2523095404539033596270909625 - (1984116242474 H[0, x]^2)/
       21419927273745 - (224 H[0, x]^3)/64009) + 
    x^24 (6505674818989802768338753722548472505132842366744943/
       2120700670283545088561725238621792789859588211200000 - (
       316859442913910601906469888187879 H[0, x])/
       910129521409811320064499692640000 + (1727901129749 H[0, x]^2)/
       18208202641200 - (271 H[0, x]^3)/85698) + 
    x^25 (41500697419420326125586361283008137632400813738385061/
       13013854869894113810403728432863035156130680000000000 - (
       605591440887653823427934912764277 H[0, x])/
       680288548949311150273896900000000 - (11945778782059 H[0, x]^2)/
       150587687250000 - (299 H[0, x]^3)/101250) + 
    x^26 (539199576446404622877015532043798224925138862431549121121/
       190950950452172874109567209410904675845404991663625000000 - (
       192313687298364917302271056280225767 H[0, x])/
       616160723702261241373859087535937500 + (
       953514298564 H[0, x]^2)/11782092196875 - (512 H[0, x]^3)/
       190125) + 
    x^27 (177099143547908499919591387185945410067201867984809448239323\
951/60478055297161959087599798885354792146677380068740242214000000 - (
       21719948904395435654690217488992443391 H[0, x])/
       27274724131114815206158696825230795000 - (
       194620565770387 H[0, x]^2)/2831705558156475 - (2800 H[0, x]^3)/
       1108809) + 
    x^28 (110063221718944939164191364275260475644623431726337379167742\
2497/420841378872558957911345346089806127600547922845198371856000000 \
- (20962315745478794913129794872850776511 H[0, x])/
       74266961719505841045017660714752440000 + (
       1244387334814801 H[0, x]^2)/17828016058452600 - (
       746 H[0, x]^3)/321489) + 
    x^29 (135772110465977000494801289657429382674165039053677713629570\
27309/5016806396244391674305754237726262255452165018974470394448000000\
 - (151672760965653893001014945707265574727 H[0, x])/
       211376066454746493434847351908188920000 - (
       89475648260006693 H[0, x]^2)/1487681502798090600 - (
       90 H[0, x]^3)/41209) + 
    x^30 (183073544358389028381221537366007311299351629778455025821074\
04385921/7517770771106850132222176714623377082321151684284973676067987\
500000 - (1595907267016055778055257612367856972920457 H[0, x])/
       6206165774632450663778999957234457297375000 + (
       22247286207341837 H[0, x]^2)/365956637896760625 - (
       688 H[0, x]^3)/340605) + 
    x^31 (128634644751203854341922083492442308932320225528060177427700\
6935381157043/
       511441686806303626305080037906571343914533026510394976527974719\
800000000 - (562967671813398237852934894107648137920800377 H[0, x])/
       865188213733005684569295497010799337049750000 - (
       2726486307973033 H[0, x]^2)/51354701027004375 - (
       3712 H[0, x]^3)/1946025) + 
    x^32 (378752323372040190576300001381963291543964850144824968871394\
790290153607/
       166259138822112670900445066290898113069359307665601414591951147\
008000000 - (66312000851472548866688645310899346376701323 H[0, x])/
       281254835194475498729828123472716990837760000 + (
       36483776427188591 H[0, x]^2)/683184316705228800 - (
       491 H[0, x]^3)/276768) + 
    x^33 (309765200838500415224316777624876476851334216837109767477999\
3006496339137/
       131882769536000508873474790877785256600179604821527532095155420\
7744000000 - (1323889647334118687426567671953798383324107723 H[0, x])/
       2231015201547852993566576259347056837831680000 - (
       475280186468571269 H[0, x]^2)/10064350022472345600 - (
       527 H[0, x]^3)/313632) + 
    x^34 (940875282355497134479532192993430112754837874472761341903896\
42373299157293/
       439695431890454657103837348829048229023955605228898333329613295\
73002000000 - (416830832164970752428183091932683705068084259 H[0, x])/
       1917575787800562744781144181007504507765217500 + (
       1408314928089376 H[0, x]^2)/29794687873837425 - (
       4448 H[0, x]^3)/2832489) + 
    x^35 (875354530674666256381040600248929140885313418310986039672110\
31863013412973259/
       397381307682814943546002496526675176313477600244519503822778150\
28235600000000 - (
       545713460809518194522710361628409643350694584603 H[0, x])/
       1003337634424940910905689581577663974770083500000 - (
       14998594150855625839 H[0, x]^2)/354662120453774883750 - (
       528 H[0, x]^3)/354025) + 
    x^36 (906079489897459071658825723132477627866836011300704326452254\
134900436264588328141/
       449160229576068319899369648122542656519018649714719580125731756\
682192067200000000 - (
       32167560299066988645413840229512691590948012880887 H[0, x])/
       159728573995234191795671163561332747928103812000000 + (
       3044954489157869467 H[0, x]^2)/72293505521876730000 - (
       50 H[0, x]^3)/35721) + 
    x^37 (554702521656819855324269322408930335887122141539943301531008\
8881526471560654534692301/
        26749420310281456302548418206390578113563307560387060731174233\
33413078113667712000000 - (
       6525694477756030617286490638789623464806674789726799 H[0, x])/
       13030852652540179122844072712513396595666049518240000 - (
       342013423773377389 H[0, x]^2)/8976853429428502800 - (
       1330 H[0, x]^3)/998001) + 
    x^38 (284315763541693389275950732567645824701177668084233110017755\
0131685219041501714427403/
        14902069030882107600648115698313269597216595724227976734496756\
53336606788632784000000 - (
       1360311173228983970072450377274399633814572303826397 H[0, x])/
       7259471925257723245905417051261321251597907216180000 + (
       4760452548627767 H[0, x]^2)/126075478058811450 - (
       5584 H[0, x]^3)/4447881) + 
    x^39 (365282560334819317561672840605639012992313104699093212181850\
957640890101756044789927/
        18648968261802533173408382292812468500951687803694460084363179\
8733582979366364000000 - (
       683491586663524968941931501263341972075490737942508 H[0, x])/
       1476272855352567304529856623492471220425809675689375 - (
       11792369129765820413 H[0, x]^2)/341709625120467260475 - (
       5920 H[0, x]^3)/4941729) + 
    x^40 (118931029671380197494012164766724826442132430085723981552230\
83867918314758722324470042513573/
        65719038543828406669428451410592750216064665743849297614366542\
50246538330252669785600000000 - (
       70928259608626636021382747153424053548388625436767108433 H[0, 
         x])/405249575929602697278055179313594227183569852957328000000\
 + (154632274015836122567 H[0, x]^2)/4543507480826157480000 - (
       31 H[0, x]^3)/27378) + 
    x^41 (579573935880460559356725140151312746864780955194981527884092\
335539226834453798096152868817467/
        31231882071423725965064409949453489571780422314021425242993141\
2998402715401481742348800000000 - (
       266905754704551068635481583140810125879474263753347022497 H[0, 
         x])/621252043369588593398860311050126858889736796278224000000\
 - (6782320186630606143839 H[0, x]^2)/215922650385639146040000 - (
       91 H[0, x]^3)/84050) + 
    x^42 (102061863252093126424555742863976801238725331550152926891291\
0558630678783440450901690803196084153/
        59302492559504237027773728489079515337536212644181548086281293\
7080240231951722628663143432000000 - (
       3142333523035543595466314514440832001276357331708104985347 H[0,
          x])/19155715892586102983954701166478304236254677026612141990\
000 + (20180947367246275196218 H[0, x]^2)/654650485637959685900025 - (
       6848 H[0, x]^3)/6671889) + 
    x^43 (229984518088394394985340461515760004063179321306942759380894\
9364411545286340164709746033609063753/
        13045842801014079032046832120917076009411595143258974706904712\
91685144781533295824388045456000000 - (
       387709529496594854402792614257284958776175948101846834179631 H[
         0, x])/969226805192158478998978675201454900958004342546977468\
660000 - (13785334598397906933041 H[0, x]^2)/
       480051060061307737152150 - (7216 H[0, x]^3)/7338681) + 
    x^44 (522004540018153860415948752397714327412102928825451499930481\
106257560023168497840294029377463333/
        31817525400306446215725204064116224684077662128180114679475339\
1370929742636490390024597632000000 - (
       328110560720449409791331025923252666707100823672631623789239 H[
         0, x])/212746382636283312397054729613380576899625442989903444\
3680000 + (1019108282140573918021 H[0, x]^2)/
       36335086882425982450800 - (1882 H[0, x]^3)/2013561) + 
    x^45 (196013185358921296362840770425126494936429720547492356218840\
0461638011985179408407390192405217289515291/
        11675484094612132033459544772998184597759234475284414775326043\
99511932058946027451580079759561600000000 - (
       364126420793680719601207039904032916251465643431303070224406167\
3 H[0, x])/
       974626387290067884752667315465041200741776520689129999068400000\
0 - (204236838237971097862943 H[0, x]^2)/7748401833192605540670000 - (
       1978 H[0, x]^3)/2205225) + 
    x^46 (142863427533128180207117811351131858050631433902033375534648\
745597160742690736834683531608514824809253/
        91150104575705694298997921855313454135398982252441785952589688\
214553137423619911730499142976400000000 - (
       110637809745828749343732129272719089501639371073454865232530959\
 H[0, x])/
       760887483583893021006731124381651114510625412403408750748500000\
 + (325492456247449196966353 H[0, x]^2)/12703216641814736563061250 - (
       1648 H[0, x]^3)/1928205) + 
    x^47 (390355380376460138606342609480646436869604988936124295395551\
0758930119503593097140552724498381776575259/
        24360934492293728534858849529730823676715361081448274946405581\
33834924974782726633486656230841608000000 - (
       374526475648041538564238224770704257659949732145561028445553233\
 H[0, x])/
       107029528408842319021169049557107600111428986697800346445443000\
0 - (8244370025493809606159738 H[0, x]^2)/
       339508363586831827240077225 - (960 H[0, x]^3)/1168561) + 
    x^48 (159183835559083362986898307843700409305644439373906535566231\
01024151798317942233160466914947147840562871/
        10610131015169139989473495144895995794168656319783898955863602\
911825457735159550403692355304081408000000 - (
       121731841614645056483269663255003235765503923334803609367173709\
73 H[0, x])/
       885694638114457723529432195351973970222668302775596968997299200\
00 + (1021839596638299817035929 H[0, x]^2)/
       43490896792175054484662400 - (1123 H[0, x]^3)/1431432) + 
    x^49 (166291740838322527253572703245514717677398815874832431485161\
079325846870336369643385305795498475690620588883/
        10850772533040524129672052244445529427343877883121092773517666\
6434348176606658677956436229925622827008000000 - (
       950010039878231539680623602064608512270672528374327912030014853\
9 H[0, x])/
       289101051752740842678255672335224015662003007274670335804083200\
00 - (6012798204565753749181643 H[0, x]^2)/
       267869010769006971314390400 - (1175 H[0, x]^3)/1555848) + 
    x^50 (105871367751308417367505309908531880510076640618564009681630\
43353804343907823607045230745264537786510586677/
        73586510776370741981825441110877342579100734341912792789155182\
85749523695655563554988351096301461250000000 - (
       206159785158857082915108134418233297490080251307986323770435274\
38 H[0, x])/
       158317802795639533462654253072573101567292906612342865778128515\
625 + (3141855231159331683202669 H[0, x]^2)/
       145328239349504650235671875 - (1952 H[0, x]^3)/2701125) + 
    x (5364 - (160 z5)/3 - 5008/3 H[0, x] + 394/3 H[0, x]^2 - 
       62/9 H[0, x]^3 - 2/3 H[0, x]^4 + 2/15 H[0, x]^5) + 
    z3 (-196 - (272 x^3)/27 - (26 x^4)/27 - (46 x^5)/25 - (464 x^6)/
       675 - (992 x^7)/1323 - (41 x^8)/98 - (199 x^9)/486 - (
       1664 x^10)/6075 - (784 x^11)/3025 - (626 x^12)/3267 - (
       818 x^13)/4563 - (1168 x^14)/8281 - (4352 x^15)/33075 - (
       583 x^16)/5400 - (233 x^17)/2312 - (352 x^18)/4131 - (
       368 x^19)/4617 - (622 x^20)/9025 - (2138 x^21)/33075 - (
       9104 x^22)/160083 - (3424 x^23)/64009 - (1363 x^24)/28566 - (
       1519 x^25)/33750 - (4288 x^26)/105625 - (14192 x^27)/369603 - (
       3746 x^28)/107163 - (1366 x^29)/41209 - (17264 x^30)/567675 - (
       18752 x^31)/648675 - (821 x^32)/30752 - (2659 x^33)/104544 - (
       1312 x^34)/55539 - (7984 x^35)/354025 - (6266 x^36)/297675 - (
       6698 x^37)/332667 - (9328 x^38)/494209 - (1568 x^39)/86697 - (
       3883 x^40)/228150 - (1373 x^41)/84050 - (34304 x^42)/
       2223963 - (36272 x^43)/2446227 - (3142 x^44)/223729 - (
       9938 x^45)/735075 - (41264 x^46)/3213675 - (14464 x^47)/
       1168561 - (5623 x^48)/477144 - (5899 x^49)/518616 - (
       16288 x^50)/1500625 - 3136/3 H[0, x] + 8/3 H[0, x]^2 + 
       x (-(1076/3) + 208/3 H[0, x] - 40 H[0, x]^2)) + 
    z2 (-(194/3) - (172 x^2)/9 + (-208 - 80 x) z3 + 
       x^50 (-(432219731105626305363850787/
           435984718048513950707015625) + (3264 H[0, x])/1500625) + 
       x^49 (-(3081093514537729563584073941/
           3214428129228083655772684800) + (169 H[0, x])/74088) + 
       x^48 (-(3068952948878403744801382997/
           2957380981867903704957043200) + (1127 H[0, x])/477144) + 
       x^47 (-(340291357257726601620141329/
           339508363586831827240077225) + (8704 H[0, x])/3505683) + 
       x^46 (-(425472902445443637523619/390868204363530355786500) + (
          8272 H[0, x])/3213675) + 
       x^45 (-(48825263323380196984636427/
           46490410999155633244020000) + (1994 H[0, x])/735075) + 
       x^44 (-(7235519762493946870553951/
           6322305117542120946439200) + (630 H[0, x])/223729) + 
       x^43 (-(37371969785332786980329/33885957180798193210740) + (
          1040 H[0, x])/349461) + 
       x^42 (-(225621272933738329695787/187042995896559910257150) + (
          6880 H[0, x])/2223963) + 
       x^41 (-(2310462200653304341411/1990070510466720240000) + (
          827 H[0, x])/252150) + 
       x^40 (-(331009146036115596979/259628998904351856000) + (
          779 H[0, x])/228150) + 
       x^39 (-(2512532436031958393579/2050257750722803562850) + (
          5984 H[0, x])/1647243) + 
       x^38 (-(121674046760455125613/90017891333991375300) + (
          1872 H[0, x])/494209) + 
       x^37 (-(209637282797274057931/161583361729713050400) + (
          1346 H[0, x])/332667) + 
       x^36 (-(1341328945331720861/932819426088732000) + (
          1258 H[0, x])/297675) + 
       x^35 (-(139647167742826499471/101332034415364252500) + (
          688 H[0, x])/151725) + 
       x^34 (-(6542544344578519792/4260640365958751775) + (
          4480 H[0, x])/944163) + 
       x^33 (-(100826318380409227/68620568335038720) + (535 H[0, x])/
          104544) + 
       x^32 (-(5485255388669976707/3330523543937990400) + (
          165 H[0, x])/30752) + 
       x^31 (-(657871900999546072/418173994077035625) + (
          3776 H[0, x])/648675) + 
       x^30 (-(1818941274261752623/1024678586110929750) + (
          3472 H[0, x])/567675) + 
       x^29 (-(5035843674843811933/2975363005596181200) + (
          118 H[0, x])/17661) + 
       x^28 (-(68604907188378427/35656032116905200) + (754 H[0, x])/
          107163) + 
       x^27 (-(197016889477288163/107604811209946050) + (
          2864 H[0, x])/369603) + 
       x^26 (-(44517857898523/21207765954375) + (864 H[0, x])/
          105625) + 
       x^25 (-(1200696907567757/602350749000000) + (307 H[0, x])/
          33750) + 
       x^24 (-(18099647020517/7843533445440) + (275 H[0, x])/28566) + 
       x^23 (-(2036280787259/931301185815) + (2080 H[0, x])/192027) + 
       x^22 (-(30471379920559/11904458636070) + (1840 H[0, x])/
          160083) + 
       x^21 (-(47613379530833/19676791134000) + (62 H[0, x])/4725) + 
       x^20 (-(198786691801/69262182000) + (126 H[0, x])/9025) + 
       x^19 (-(255914137097/94542878430) + (1424 H[0, x])/87723) + 
       x^18 (-(1110569879182/340590064815) + (1216 H[0, x])/70227) + 
       x^17 (-(22116756631/7208255340) + (143 H[0, x])/6936) + 
       x^16 (-(15571690/4135131) + (119 H[0, x])/5400) + 
       x^15 (-(89562786008/25327677375) + (128 H[0, x])/4725) + 
       x^14 (-(64535623/14533155) + (240 H[0, x])/8281) + 
       x^13 (-(1369391689/328864536) + (170 H[0, x])/4563) + 
       x^12 (-(1267172293/235459224) + (130 H[0, x])/3267) + 
       x^11 (-(687686557/136261125) + (496 H[0, x])/9075) + 
       x^10 (-(142496122/21049875) + (352 H[0, x])/6075) + 
       x^9 (-(42911411/6735960) + 43/486 H[0, x]) + 
       x^8 (-(1108189/123480) + 9/98 H[0, x]) + 
       x^6 (-(2246/175) + 112/675 H[0, x]) + 
       x^7 (-(395944/46305) + 32/189 H[0, x]) + 
       x^4 (-(3191/162) + 10/27 H[0, x]) + 
       x^5 (-(22343/1750) + 34/75 H[0, x]) - 530/3 H[0, x] - 
       412/3 H[0, x]^2 + 4/9 H[0, x]^3 + 
       x^3 (-(2224/81) + 80/27 H[0, x]) + 
       x (2390/3 - 746/3 H[0, x] - 68/3 H[0, x]^2 + 4/9 H[0, x]^3))) +
  CA^2 TF (-(1399484/729) + B4 (32/3 + 96 x) - 1184 z5 + 
    z4 (-(1276/9) + (64 x^2)/9 - (100 x^3)/3 + (25 x^4)/9 - (79 x^5)/
       3 + (116 x^6)/45 - (520 x^7)/21 + (317 x^8)/126 - (145 x^9)/
       6 + (112 x^10)/45 - (788 x^11)/33 + (245 x^12)/99 - (925 x^13)/
       39 + (2020 x^14)/819 - (496 x^15)/21 + (443 x^16)/180 - (
       4805 x^17)/204 + (376 x^18)/153 - (1340 x^19)/57 + (2099 x^20)/
       855 - (493 x^21)/21 + (1700 x^22)/693 - (17800 x^23)/759 + (
       1015 x^24)/414 - (703 x^25)/30 + (7168 x^26)/2925 - (
       2740 x^27)/117 + (463 x^28)/189 - (14255 x^29)/609 + (
       3196 x^30)/1305 - (2176 x^31)/93 + (5465 x^32)/2232 - (
       6175 x^33)/264 + (4120 x^34)/1683 - (8348 x^35)/357 + (
       257 x^36)/105 - (865 x^37)/37 + (15484 x^38)/6327 - (
       17320 x^39)/741 + (2863 x^40)/1170 - (5749 x^41)/246 + (
       6320 x^42)/2583 - (21100 x^43)/903 + (10415 x^44)/4257 - (
       257 x^45)/11 + (844 x^46)/345 - (75760 x^47)/3243 + (
       4139 x^48)/1692 - (13735 x^49)/588 + (26968 x^50)/11025 + 
       x (-(7960/9) - 92 H[0, x]) - 452/3 H[0, x]) + 964/9 H[0, x] + 
    2588/27 H[0, x]^2 + 2848/81 H[0, x]^3 + 34/27 H[0, x]^4 - 
    4/15 H[0, x]^5 + 
    x^4 (12849767939/95256000 + (438119191 H[0, x])/3402000 - (
       56339 H[0, x]^2)/1350 + 577/270 H[0, x]^3) + 
    x^6 (3661212934465067/15884235675000 + (4305453806 H[0, x])/
       22920975 - (42373424 H[0, x]^2)/496125 + (16648 H[0, x]^3)/
       4725) + x^8 (8658107481453152559101/25976748630792960000 + (
       15439949270889547 H[0, x])/72085549536000 - (
       111919379 H[0, x]^2)/926100 + (292777 H[0, x]^3)/68040) + 
    x^10 (1191239044764160054203890303/2744912219498955180675000 + (
       172837880984319602141 H[0, x])/754639160495220000 - (
       3761868013 H[0, x]^2)/24698520 + (2260198 H[0, x]^3)/467775) + 
    x^12 (102113988175450176196123384209053/
       191955688582377743159664528000 + (
       1024500090788020823534521 H[0, x])/4302147544705882872000 - (
       7565390199683 H[0, x]^2)/41740498800 + (46655473 H[0, x]^3)/
       8918910) + 
    x^14 (8305096935196077424363847582422169/
       13233308834088162596613236400000 + (
       4340061535573628443494463 H[0, x])/17795246662192515516000 - (
       69258463802851 H[0, x]^2)/332358721695 + (29261966 H[0, x]^3)/
       5270265) + 
    x^16 (313571546357197494064007748873832248411380779/
       434764676521137001710758642570695680000000 + (
       40238365439233916002637522303863 H[0, x])/
       162581128107284383251955200000 - (98859923462440177 H[0, x]^2)/
       422205145362000 + (6419286677 H[0, x]^3)/1102701600) + 
    x^18 (9154262602149672109350197632767740018939723677/
       11256261271074356257261093174269016168800000 + (
       109892405597007479099972926792319 H[0, x])/
       440188404350472467654668704000 - (
       804781089668966211223 H[0, x]^2)/3109287572503912800 + (
       40425674357 H[0, x]^3)/6678236565) + 
    x^20 (578024178555214008861906095017386840893500190953/
       639478023865579156185929517816133753920000000 + (
       646667933934539335118155296468301727 H[0, x])/
       2578770402153184539676934157600000 - (
       1091266073090750338459 H[0, x]^2)/3861206789383944000 + (
       467040322079 H[0, x]^3)/74639114550) + 
    x^22 (304005266712120775550174758853327852585322864238135190971999\
/306033131229049971235135838457727543144732331697235200000 + (
       1271504407366269237362841896454172420661 H[0, x])/
       5063222955471406395126905416000032000 - (
       47443124714990552669087 H[0, x]^2)/155209081728923872650 + (
       23703920329 H[0, x]^3)/3681032355) + 
    x^24 (227559834154224691645301083430164758564057708621285350225630\
701/210343956958256789617742783340391819325682028903428420000000 + (
       40392548315660260134823186497401080575579977 H[0, x])/
       160980706319546773915652492785177488000000 - (
       2212455956829590624779981 H[0, x]^2)/6743440622933174160000 + (
       184836743177 H[0, x]^3)/27988014600) + 
    x^26 (181923371257630548162256354460385948562152234077382969731047\
97511947/1555630742547803474520784671573941237708631005064051054000000\
0000 + (14033610691883625459274485308177953611993713 H[0, x])/
       56074106536259258391788774602411740000000 - (
       17194634202539085653159017 H[0, x]^2)/
       49132745027824927218750 + (297511827450641 H[0, x]^3)/
       44046898520625) + 
    x^28 (162882592364933806608283938252071197049750650593771053564030\
7855760275490223/
       129653077133126653465470758370915508369037192415340106876370749\
2800000000 + (
       231500918020846549765479303182012746592334711806329 H[0, x])/
       928667442633209266500114147008691505080804000000 - (
       95185098861359381531087940569 H[0, x]^2)/
       256315099550449045546440000 + (162544071354991 H[0, x]^3)/
       23582031823350) + 
    x^30 (106358361602009521892442666375218317951453153554983524686136\
619771747050459521353/
       792258937557006452607650610412000076708644750011832821841099993\
01292000000000 + (
       72998976217249295384021723075357365888093693771715369663 H[0, 
         x])/
       294316055075069657315600410504242394849911762540000000 - (
       20852371056236310745918173529363 H[0, x]^2)/
       53149148135204348588792681250 + (8269010920988837 H[0, x]^3)/
       1177791478288425) + 
    x^32 (212687006328665944794997830328611387838310368326466780528943\
00986242696662400640269553/
        14893554805796111832302226222034034761079193691037934127347270\
668608509542400000000 + (
       12751197936933881266088653011527577057588758949354380725247 H[
         0, x])/517158711425121309719974215330169605725092140103680000\
00 - (300301626652921912689920325530437 H[0, x]^2)/
       727226964829278811035618480000 + (
       1150652417608995671 H[0, x]^3)/161154365029257600) + 
    x^34 (397284533861649124767818630742045433539890383609298047554536\
655430648527301644419914549/
        26256490101734512568975297560700008908653817182430184260884523\
9664581927835200000000 + (
       3039594546844302653358120706476111236856445466309106502506301 \
H[0, x])/12410297219098946864934433662657480323837087605223904000000 \
- (1900414484623785600931092577420939 H[0, x]^2)/
       4386820723325004440763246960000 + (
       15735646206276569 H[0, x]^3)/2169921245713650) + 
    x^36 (101431207660365982346519831440795688362191225277945775613593\
1234221162611379469242439931719195679/
        63487627509621802309012928181021013547649617942392626964274457\
5498703755180172605568000000000 + (
       138627622371562318492517215441325079169363007190600021328575157\
 H[0, x])/
       570131755779343552792182123577790674794501670919158680000000 - \
(1018774393746316351351964969256504841 H[0, x]^2)/
       2248069678696444789082042546400000 + (
       334995276301769 H[0, x]^3)/45536347645425) + 
    x^38 (737421070933226866723054268593904321325225998486437352428851\
8836895096152813932593391699189804827/
        43847662113109255186259077793723184517888694255950490808419678\
99104607774058704883571200000000 + (
       194799811423634026744452568014948077722025178886132483128880744\
1197 H[0, x])/
       807414791891058689000266883787867686226654799648816759747200000\
0 - (190643377726791134667142480238046761 H[0, x]^2)/
       403161475541734869062417324010000 + (
       477342211106116933 H[0, x]^3)/64024104789467550) + 
    x^40 (126981255285960582491928744029624430507150294570566740887629\
696298003256153071687685908838960154153343511/
        71923292011707214139085033296325386620059298282349928448592943\
760169622456122483833508881152000000000 + (
       667562928595465571468625476777636756072028556378052871427905401\
363693 H[0, x])/
       278980496438274610010491625423239097758761167130838394310672000\
0000 - (987183163620646568888634395675775670859 H[0, x]^2)/
       2005186395451159509216729623121600000 + (
       4397519876888520443 H[0, x]^3)/582500959080276600) + 
    x^42 (697196109437230654149512386953961085190450626027231192608702\
0528947592922968593601542953021809245465921231999203/
        37709175289776107843567610438032462583703738496977773036396668\
10622427117795717756171175989457433382400000000 + \
(415817762704047769868279306308174184425605763908716321339571855642828\
266294557 H[0, x])/
        17527593519963300875304226916852552491020095350346323338145944\
35825568000000 - (
       7327222571526427676666113679959402185548977 H[0, x]^2)/
       14324129994586712712454503353773160280000 + (
       150849782647945343839 H[0, x]^3)/19749022901125531650) + 
    x^44 (393467332185745242921057325378514485983999588973487710815523\
6222312139100462229713963619329424524926336709207941069/
        20366746221142380850650651327582070640118838178699699535300468\
63547830768187982628146644381021732991923200000000 + (
       647892501376521022697730376591593047072948430809903173111939906\
1923427443 H[0, x])/
       275551254782973923533949878391100694118685548957056453985490273\
12000000 - (50098099906900678695943319502349209196187437 H[0, x]^2)/
       94429456270934008543428293886197976480000 + (
       3225903483995251536277 H[0, x]^3)/417699862416894882825) + 
    x^46 (261831747735232162246227474384867151937945107063285256099499\
17848305313522451003669764531823488814683180044114180664219639/
        12996467938660621548307007715040689617318425344078162715451125\
398226607922705726965142193607954181518556111936000000000 + \
(144014758549028912328310917604321039466204325354031595419230537615218\
019116782651 H[0, x])/
        61817507161181460038982600943069049256169287124696677713431736\
2548509280000000 - (
       497504492327453734036574035809356333017507627 H[0, x]^2)/
       905632245688112385243499193498199296100000 + (
       2128468488509021327401 H[0, x]^3)/272747539276752261150) + 
    x^48 (771843932470989220515838458854914060314774738158443708742811\
64389992402236305854392573550036041131126772108940560925495417/
        36805631908502043035618317325282557280771249006918587814806779\
542347149112330087730357014168437305271961893811200000000 + \
(561542887156069290582049730354569003484617815067781998303924810862108\
40067179645192971 H[0, x])/
        24333396282701747295182046395890703736598642245966576322629550\
6141024407242496000000 - (
       2824250680482491741823078943356779911685961199 H[0, x]^2)/
       4972490211778169468366073289854750330240000 + (
       10331230692686675059995937 H[0, x]^3)/
       1310895825296056606807200) + 
    x^50 (324555659227759094483899340444259837152077343034222315127818\
444421888366743027970549268036724773739944342364096551524972578697447/
        14892922240532281488433208857788953489690795070270181842445983\
2646395738068783672141122454676757079993720546540455360000000000 + \
(175747621289207000577434484940156033361834718178097890659651213595066\
25877806504265412811 H[0, x])/
        76899356736490295807181028271056193390992916619068575306820647\
652146875506887200000000 - (
       199715004725174358154382065130031750228887 H[0, x]^2)/
       340556123758426998076527368134664025000 + (
       2426783011798414453188029 H[0, x]^3)/
       305062193386715300786250) + 
    x (962693/1458 - (1184 z5)/3 - 46637/81 H[0, x] + 
       11821/81 H[0, x]^2 - 16/81 H[0, x]^3 - 40/27 H[0, x]^4) + 
    x^3 (-(92563/6075) + (309479 H[0, x])/1215 + 278/9 H[0, x]^2 + 
       284/81 H[0, x]^3 + 8/27 H[0, x]^4) + 
    x^5 (-(4865678129461/50009400000) + (488743897 H[0, x])/952560 - (
       158317 H[0, x]^2)/94500 + (32351 H[0, x]^3)/4050 + 
       8/27 H[0, x]^4) + 
    x^7 (-(27094306512004603/357924777210000) + (
       27371439234583 H[0, x])/41716174500 - (18346108 H[0, x]^2)/
       694575 + (195712 H[0, x]^3)/19845 + 8/27 H[0, x]^4) + 
    x^9 (-(5139456832706204651407/138790056970236672000) + (
       258943181421089771 H[0, x])/339831876384000 - (
       9196708177 H[0, x]^2)/188606880 + (151057 H[0, x]^3)/13608 + 
       8/27 H[0, x]^4) + 
    x^11 (1068160504857393626619437839/123144297219874695164400000 + (
       1795625487775557003859 H[0, x])/2115949018643460000 - (
       21556055456849 H[0, x]^2)/309040231500 + (8848006 H[0, x]^3)/
       735075 + 8/27 H[0, x]^4) + 
    x^13 (132696722777805995268424071071191/
       2268567228700827873705126240000 + (
       72207829462204884078611 H[0, x])/78220864449197870400 - (
       341174194926707 H[0, x]^2)/3798385390800 + (
       404541197 H[0, x]^3)/31621590 + 8/27 H[0, x]^4) + 
    x^15 (138643365590191695795306516349416184919/
       1247450218028297542706238071280000000 + (
       33374904063522278278581289927 H[0, x])/
       33742525401772731343800000 - (730214000817013 H[0, x]^2)/
       6686506827000 + (571643612 H[0, x]^3)/42567525 + 
       8/27 H[0, x]^4) + 
    x^17 (8387330999798256968672951627770135152471466789/
       50554436585877810558927014958120493670400000 + (
       40050347375994667834896209056513 H[0, x])/
       38191785002656622393004748800 - (
       11176790541144791911 H[0, x]^2)/87278247649232640 + (
       4492073269 H[0, x]^3)/321358752 + 8/27 H[0, x]^4) + 
    x^19 (30634750736591472169823819796619614198851912529407/
       137781935022077684991820373908664178619603200000 + (
       90865089841625629368237122621773 H[0, x])/
       82366901319771664828648416000 - (
       254513095402823855683 H[0, x]^2)/1737543055222774800 + (
       15420608419 H[0, x]^3)/1066273065 + 8/27 H[0, x]^4) + 
    x^21 (416518381322646212773478896705839697092206904232343351/
       1486819803680627063152761475877782375031420640000000 + (
       9937688898686565088327950607065826397 H[0, x])/
       8614606996261726288667733995100000 - (
       1076694362428787991673 H[0, x]^2)/6543729400955947200 + (
       136527024521 H[0, x]^3)/9166207050 + 8/27 H[0, x]^4) + 
    x^23 (340956323595042592234368618574226196436967459781905177046977\
/1005537431181164191201160612075390498904120518433772800000 + (
       1537944114795207178347117663466088831749007 H[0, x])/
       1280995407734265817967107070248008096000 - (
       2479049882374668405697 H[0, x]^2)/13599271922915234556 + (
       776486084021 H[0, x]^3)/50798246499 + 8/27 H[0, x]^4) + 
    x^25 (437868890059571931739581665009277335695921781862797551048283\
19841/109744673195612238061431017394987036169921058558310480000000000 \
+ (740502209349352014101731751585530687274927557 H[0, x])/
       594928697267890251427411386380003760000000 - (
       5369416514270623416179143 H[0, x]^2)/26876031468211926000000 +
        (6730281274423 H[0, x]^3)/430250535000 + 8/27 H[0, x]^4) + 
    x^27 (302950334320189880826560622824489216198370098021672513811763\
739179223381/
       658960826777170417957275728681641101257910509578317847131448800\
000000 + (
       185781267312080121756093134378805923434114287728923 H[0, x])/
       144430334146333038632318948971795089812004000000 - (
       2672002301211053312784172003 H[0, x]^2)/
       12310700594171813763930000 + (28139203848989 H[0, x]^3)/
       1761875940825 + 8/27 H[0, x]^4) + 
    x^29 (168758822634743170801620503080316499694680094525157960012265\
46045697914172951/
       323772545396335726292939477154036227843790099948307655782936954\
45200000000 + (
       104533495523698323401737859180771339553936748240213003 H[0, 
         x])/78849025143129651221784691715187957067499597400000 - (
       946399989130713480688051023799 H[0, x]^2)/
       4042583763085152490285080000 + (25970818707721639 H[0, x]^3)/
       1595717486713350 + 8/27 H[0, x]^4) + 
    x^31 (441206396102839002306384467359595911202698834714314441615591\
9063504796124428854246001/
        75631332998183380398409742533766582771105280462302009240435358\
86402758752000000000 + (
       52326000169425763233814855734026236145779137555186849908347 H[
         0, x])/383828731135832222057793362940360254249091822733200000\
00 - (228157122517060138216808412705599 H[0, x]^2)/
       909033706036598513794523100000 + (8934657629761978 H[0, x]^3)/
       539579347196175 + 8/27 H[0, x]^4) + 
    x^33 (253643253869040446582210290568034288634787148288435388865902\
166135733049205148838859/
        39258586861361179576391121654393861213535939130293540649044418\
5366086057984000000 + (
       487810632021435209690478806914779469556115420813358359257243 H[
         0, x])/348665066735001141069272938722598218053368571876352000\
000 - (1105307761205227891330917770395907 H[0, x]^2)/
       4128772445482357120718350080000 + (
       412301369596046731 H[0, x]^3)/24507345833942400 + 
       8/27 H[0, x]^4) + 
    x^35 (134135300284385634265435975930934496847279165112134066170868\
884163418453149134595417025023/
        18910289234767936645933652810027150801163080738661482439871271\
0577678577758528000000000 + (
       209419505397641805812800992685930206142903937142468912312004714\
1 H[0, x])/
       1461030445339376017280917417558312456306275313524086880000000 \
- (73408825329669878792793514647085853 H[0, x]^2)/
       258224219850267306854018400600000 + (
       495071989294183591 H[0, x]^3)/28998038465446050 + 
       8/27 H[0, x]^4) + 
    x^37 (141062946927444089675034203075834556112140827833412876970778\
02810709460059451779521454237113292057/
        18247880435793964470371728991598332805001046820051576437940069\
414694739871740550022982400000000 + (
       510943236843673377080209540546133182391435817355334038435749659\
9953 H[0, x])/
       348463225974035855252746760371606054055714176690541969996160000\
0 - (1449665286427492249283974872134443 H[0, x]^2)/
       4820549296538305256217651360000 + (
       262443329385682391 H[0, x]^3)/15163603765926525 + 
       8/27 H[0, x]^4) + 
    x^39 (\
3826016834346039260743207102628680285146609974114607414187037425312451\
64972040301819749537711474201/
        45701254061579167897551015597435584321276071649059749235440154\
7690618411859323741593075200000000 + (
       816374565262508114495992598039165283506129934272848753074208350\
1009 H[0, x])/
       545001867094835692068658910005135831570998836655616761413299200\
0 - (12889280623452631365217093118702188039 H[0, x]^2)/
       40653931493140886391131865834630000 + (
       506994354177660631 H[0, x]^3)/28922085947365650 + 
       8/27 H[0, x]^4) + 
    x^41 (671736448849243202239853387015879075645621942512453101842846\
410639536674794961899152438699709932172774790509/
        74495448742275893384734061799585223259059168937172467764735748\
9113926885792095641616047425141984000000000 + \
(240725740677205384252816943963451207264998030650627311658089840583774\
710113 H[0, x])/
        15749773414868748269504609753847152994748351234252316613632403\
7440000000 - (634375747519347453114235201589793905806651 H[0, x]^2)/
       1903538869712519961787973867611051200000 + (
       7521103842556607389 H[0, x]^3)/423950402170852200 + 
       8/27 H[0, x]^4) + 
    x^43 (449719539638708935462513434051507316634772557151827659547579\
9772692367433919553014067527294046307120885770213559/
        46525434258087490055099389979091909620784292342950362574812259\
35377329027562291318376949868068294480384000000 + \
(315020572549447711651685723289753801149093029733835120905296410682345\
42342448411 H[0, x])/
        20220857890104003204924144711393310556713427074911733997422028\
491353504000000 - (
       5248573366696830984212956352122207259372801 H[0, x]^2)/
       15022868043103137722818137663713314440000 + (
       85840581423943407395263 H[0, x]^3)/4784562060411705021450 + 
       8/27 H[0, x]^4) + 
    x^45 (897759772490789820023763722966127304950738614226699159387819\
360635332546847384313456355429210007618025496828011682259/
        87005907861426333457919741020404830925618748956168624245315241\
3582043229647031237015946064118847051366408000000000 + \
(350264441112344451757033745074409293336970092433143608023149286009065\
0356500571913 H[0, x])/
        22079314999937244885338743963107270969294136687183521984418125\
22478995680000000 - (
       26937977374224065422209257723505318004054667 H[0, x]^2)/
       73723994098569740889387538416134632800000 + (
       226463419125449531863 H[0, x]^3)/12489364656983567925 + 
       8/27 H[0, x]^4) + 
    x^47 (613357963629464115897838226736965091347752387253775150217334\
9034727446575758660518520162714109886422223972437517473578513/
        55893306559729993325398765205861266458794273701983209586711375\
89564122884405469505270302871917549960267922649600000000 + \
(460866717562206969300690908335912003716718267596208371964615287557374\
0058089173479243 H[0, x])/
        28554495637864295295366687097218682956212692431491390582677533\
88389572125804800000 - (
       22723086323299574613741014975151174402467114029 H[0, x]^2)/
       59590601766277794949022246932181513683380000 + (
       2113086162874649286178343 H[0, x]^3)/
       115372209114066206466450 + 8/27 H[0, x]^4) + 
    x^49 (121834546079047086940904959313431426559200551897318760380800\
429604723180566729649369505835877456006661722050575817606063504557/
        10474143114220505662194784251631791465277042686783424592489482\
7355706892707715989198152056036400583731847417347133440000000 + \
(403754414308252383167010776839093999047069365430241693415243142880861\
75461644487902312903 H[0, x])/
        24607794155676894658297929046737981885117733318101944098182607\
248687000162203904000000 - (
       19790249305847499782080403047922322644691298661 H[0, x]^2)/
       49828210425060189819048563707823584473216000 + (
       15162359752221842379944653 H[0, x]^3)/
       820007175823490728513440 + 8/27 H[0, x]^4) + 
    x^2 (-(48773/1458) + 9188/81 H[0, x] - 1531/81 H[0, x]^2 - 
       208/81 H[0, x]^3 + 8/9 H[0, x]^4) + 
    z3 (18994/9 + x^2 (532/9 - 64 H[0, x]) + 
       x^49 (-(331535705636417693080687/5061772690268461287120) - 
          20761/441 H[0, x]) + 
       x^47 (-(411533948408690722457072/6409567173003678137025) - (
          457984 H[0, x])/9729) + 
       x^45 (-(7930125963414285764/126155198555389575) - 
          4660/99 H[0, x]) + 
       x^43 (-(1815026772827674169903/29534333706245092725) - (
          127504 H[0, x])/2709) + 
       x^41 (-(6122190653554270921/102062133855945900) - 
          17366/369 H[0, x]) + 
       x^39 (-(73038925179534127/1249719763157775) - (104608 H[0, x])/
          2223) + x^37 (-(5039065050716212/88676045414775) - 
          15668/333 H[0, x]) + 
       x^35 (-(88799300785774759/1611002136969225) - (50384 H[0, x])/
          1071) + x^33 (-(56463153099720127/1058959387886400) - 
          9313/198 H[0, x]) + 
       x^31 (-(4794610884584959/93260627910450) - 13120/279 H[0, x]) +
        x^29 (-(13133049101761943/265952914452225) - (85892 H[0, x])/
          1827) + x^27 (-(83184710624318/1761875940825) - 
          16496/351 H[0, x]) + 
       x^25 (-(22532282289137/501958957500) - 2114/45 H[0, x]) + 
       x^23 (-(658982920/15548897) - (106912 H[0, x])/2277) + 
       x^21 (-(60589586857/1527701175) - 2956/63 H[0, x]) + 
       x^19 (-(91276211482/2487970485) - 2672/57 H[0, x]) + 
       x^17 (-(12525618827/374918544) - 7163/153 H[0, x]) + 
       x^15 (-(140744531/4729725) - 2944/63 H[0, x]) + 
       x^13 (-(45040123/1756755) - 5452/117 H[0, x]) + 
       x^11 (-(35878768/1715175) - 4592/99 H[0, x]) + 
       x^9 (-(34945/2268) - 46 H[0, x]) + 
       x^7 (-(58538/6615) - 2848/63 H[0, x]) + 
       x^5 (-(83/75) - 388/9 H[0, x]) + 
       x^3 (140/27 - 304/9 H[0, x]) + 1904/9 H[0, x] + 112 H[0, x]^2 +
        x^50 (70767919936476055440968503/1067717676853503552751875 + (
          9824 H[0, x])/3675) + 
       x^48 (43494164865941692440823913/655447912648028303403600 + 
          377/141 H[0, x]) + 
       x^46 (27180637832149099452841/409121308915128391725 + (
          2768 H[0, x])/1035) + 
       x^44 (83350501504615277084338/1253099587250684648475 + (
          3796 H[0, x])/1419) + 
       x^42 (657584633472070274081/9874511450562765825 + 
          768/287 H[0, x]) + 
       x^40 (19418325231757366231/291250479540138300 + 
          174/65 H[0, x]) + 
       x^38 (6410342007358366901/96036157184201325 + (5648 H[0, x])/
          2109) + 
       x^36 (12780354811489418/191252660110785 + 844/315 H[0, x]) + 
       x^34 (508063693477308442/7594724359997775 + 1504/561 H[0, x]) +
        x^32 (5395885289516428519/80577182514628800 + 
          499/186 H[0, x]) + 
       x^30 (78945359230669322/1177791478288425 + 1168/435 H[0, x]) + 
       x^28 (112997148688687/1684430844525 + 508/189 H[0, x]) + 
       x^26 (109509150955538/1631366611875 + 2624/975 H[0, x]) + 
       x^24 (31012701467549/461802240900 + 62/23 H[0, x]) + 
       x^22 (1730595272486/25767226485 + 208/77 H[0, x]) + 
       x^20 (835193213983/12439852425 + 772/285 H[0, x]) + 
       x^18 (447904769176/6678236565 + 416/153 H[0, x]) + 
       x^16 (5271926443/78764400 + 41/15 H[0, x]) + 
       x^14 (351486328/5270265 + 752/273 H[0, x]) + 
       x^12 (295584719/4459455 + 92/33 H[0, x]) + 
       x^10 (30675716/467775 + 128/45 H[0, x]) + 
       x^8 (567113/8820 + 62/21 H[0, x]) + 
       x^6 (32372/525 + 16/5 H[0, x]) + x^4 (7283/135 + 4 H[0, x]) + 
       x (9268/9 + 376/3 H[0, x])) + 
    z2 (8288/27 + (-(16/3) - (64 x)/3) z3 + 2240/27 H[0, x] + 
       244/9 H[0, x]^2 + 8 H[0, x]^3 + 
       x^2 (700/27 + 148/9 H[0, x] - 112/9 H[0, x]^2) + 
       x^3 (-(3580/27) - 136/9 H[0, x] - 8/3 H[0, x]^2) + 
       x^50 (-(575648578704290687137346812064840486625816650347/
           735312133008700717815820818605035534761000000) - (
          3670906581830278275305986 H[0, x])/
          19413048670063700959125 - 8/9 H[0, x]^2) + 
       x^48 (-(5512777825492890783343690570758012013344686951/
           7440521067807260907793190252401705164480000) - (
          2792198482092526185888403 H[0, x])/
          14896543469273370531900 - 8/9 H[0, x]^2) + 
       x^46 (-(140689110365861826927757388758836153920713231/
           201251610152913863387444265221822065800000) - (
          25326026790204994417099 H[0, x])/136373769638376130575 - 
          8/9 H[0, x]^2) + 
       x^44 (-(3060783350925829518568143864565765324579/
           4656284825982939277289363603855916000) - (
          230446349577574605918217 H[0, x])/1253099587250684648475 - 
          8/9 H[0, x]^2) + 
       x^42 (-(4703993206362097180860989226172758873851/
           7639535997112913446642401788679018816) - (
          12580368639197238636413 H[0, x])/69121580153939360775 - 
          8/9 H[0, x]^2) + 
       x^40 (-(167931903881052844501790787895994675641/
           292423016003294095094106403371900000) - (
          13106895091690409749 H[0, x])/72812619885034575 - 
          8/9 H[0, x]^2) + 
       x^38 (-(54200985436027945999117660921680971/
           101698390226743930934663829480000) - (
          17085380246224986389 H[0, x])/96036157184201325 - 
          8/9 H[0, x]^2) + 
       x^36 (-(1229492101820546510804757592493/
           2499988522090455843522075000) - (
          55999571727579197 H[0, x])/318754433517975 - 
          8/9 H[0, x]^2) + 
       x^34 (-(633861126171783152034608340623/
           1406032283116988602808733000) - (
          376099853949428423 H[0, x])/2169921245713650 - 
          8/9 H[0, x]^2) + 
       x^32 (-(906154023259072851275294516617/
           2209996474314997336480512000) - (
          3440912038901131129 H[0, x])/20144295628657200 - 
          8/9 H[0, x]^2) + 
       x^30 (-(62859991516005627620227370221/
           170145332165520123533550000) - (18001820198247586 H[0, x])/
          107071952571675 - 8/9 H[0, x]^2) + 
       x^28 (-(63267166478583112318859704871/
           192236324662836784159830000) - (1239881009929612 H[0, x])/
          7503373761975 - 8/9 H[0, x]^2) + 
       x^26 (-(113611661069232580542411821/
           393061960222599417750000) - (43279494735608 H[0, x])/
          266950900125 - 8/9 H[0, x]^2) + 
       x^24 (-(9245483047837786174431047/37088923426132457880000) - (
          6108621395794 H[0, x])/38483520075 - 8/9 H[0, x]^2) + 
       x^22 (-(42461114065146634519/202325672776827600) - (
          11982846773182 H[0, x])/77301679455 - 8/9 H[0, x]^2) + 
       x^20 (-(14136921320899881989/82740145486798800) - (
          11376518492 H[0, x])/75393045 - 8/9 H[0, x]^2) + 
       x^18 (-(571489952263626413/4318454961810990) - (
          88809876109 H[0, x])/607112415 - 8/9 H[0, x]^2) + 
       x^16 (-(70855906295903819/750586925088000) - (
          50493253 H[0, x])/358020 - 8/9 H[0, x]^2) + 
       x^14 (-(126740847295351/2215724811300) - (452585468 H[0, x])/
          3353805 - 8/9 H[0, x]^2) + 
       x^12 (-(3744486101767/178556578200) - (43802582 H[0, x])/
          343035 - 8/9 H[0, x]^2) + 
       x^10 (22485174356/1620840375 - (11105054 H[0, x])/93555 - 
          8/9 H[0, x]^2) + 
       x^8 (3095965429/66679200 - (2120702 H[0, x])/19845 - 
          8/9 H[0, x]^2) + 
       x^6 (5246048/70875 - 84608/945 H[0, x] - 8/9 H[0, x]^2) + 
       x^4 (664129/8100 - 2602/45 H[0, x] - 8/9 H[0, x]^2) + 
       x^5 (-(41362459/283500) - 43708/675 H[0, x] - 4/5 H[0, x]^2) + 
       x^7 (-(92017087/463050) - (518212 H[0, x])/6615 - 
          8/21 H[0, x]^2) + 
       x^9 (-(79222970023/314344800) - (243706 H[0, x])/2835 - 
          2/9 H[0, x]^2) + 
       x^11 (-(10453546361299/34337803500) - (31299164 H[0, x])/
          343035 - 8/55 H[0, x]^2) + 
       x^13 (-(676073142632231/1899192695400) - (100428968 H[0, x])/
          1054053 - 4/39 H[0, x]^2) + 
       x^15 (-(459258272897563/1128890763000) - (199761806 H[0, x])/
          2027025 - 8/105 H[0, x]^2) + 
       x^17 (-(18134025056813599253/39671930749651200) - (
          11868454487 H[0, x])/117162045 - 1/17 H[0, x]^2) + 
       x^19 (-(80071676716037576083/157958459565706800) - (
          9553206314 H[0, x])/92147055 - 8/171 H[0, x]^2) + 
       x^21 (-(227538625479373931971/408983087559746700) - (
          32314729702 H[0, x])/305540235 - 4/105 H[0, x]^2) + 
       x^23 (-(164678921360560101522019/271985438458304691120) - (
          165676799542 H[0, x])/1539340803 - 8/253 H[0, x]^2) + 
       x^25 (-(8792713981471214587322861/13438015734105963000000) - (
          13717835591912 H[0, x])/125489739375 - 2/75 H[0, x]^2) + 
       x^27 (-(961507316287126948701765517/
           1367855621574645973770000) - (15023711838914 H[0, x])/
          135528918525 - 8/351 H[0, x]^2) + 
       x^29 (-(184967656584652419415212278281/
           246182985572493260626335000) - (853075055801818 H[0, x])/
          7598654698635 - 4/203 H[0, x]^2) + 
       x^31 (-(11182183983861355092869953751411/
           13985133939024592519915740000) - (986162641781029 H[0, x])/
          8682886046835 - 8/465 H[0, x]^2) + 
       x^33 (-(24473913887625394613093620647761/
           28872534583792707137890560000) - (
          20513564143475153 H[0, x])/178699396705830 - 
          1/66 H[0, x]^2) + 
       x^35 (-(3557897818703835661826055903460847/
           3972680305388727797754129240000) - (
          1938773871361973 H[0, x])/16723205574075 - 
          8/595 H[0, x]^2) + 
       x^37 (-(43115902703436295057522156778149039/
           45702515446026624832986579240000) - (
          23655915833603405 H[0, x])/202181383545687 - 
          4/333 H[0, x]^2) + 
       x^39 (-(23024111683692172290582547687827702401/
           23230817996080506509218209048360000) - (
          8383219373564957 H[0, x])/71036702326863 - 
          8/741 H[0, x]^2) + 
       x^41 (-(98860116599485047059868193759949562057553/
           95176943485625998089398693380552560000) - (
          5463913011070378171 H[0, x])/45927960235175655 - 
          2/205 H[0, x]^2) + 
       x^43 (-(16317849332912039496728541634326984908888989/
           15022868043103137722818137663713314440000) - (
          390161901730734160681 H[0, x])/3254804122729051035 - 
          8/903 H[0, x]^2) + 
       x^45 (-(16516760767439555216867792169565072450417/
           14569959308017735353633900872753880000) - (
          45693693644185057931 H[0, x])/378465595666168725 - 
          4/495 H[0, x]^2) + 
       x^47 (-(140747706716213214724811070444312675973253970121/
           119181203532555589898044493864363027366760000) - (
          20324822923057773466969 H[0, x])/167206100165313342705 - (
          8 H[0, x]^2)/1081) + 
       x^49 (-(2601002357836690304606115956123912986736172762887/
           2117698943065058067309563957582502340111680000) - (
          5225004377307362854984384 H[0, x])/
          42708707074140142110075 - 1/147 H[0, x]^2) + 
       x (508/81 + 2812/27 H[0, x] - 184/3 H[0, x]^2 + 
          8 H[0, x]^3))) + 
 CF TF^2 (-(2560/243) + (656/9 + (656 x)/9) z4 + 
    z3 (2800/27 + x (-(176/27) - 224/9 H[0, x]) - 224/9 H[0, x]) + 
    53920/243 H[0, x] + 2680/81 H[0, x]^2 + 968/81 H[0, x]^3 + 
    28/27 H[0, x]^4 + x^2 (-(1888/105) + 16/3 H[0, x]) + 
    x^50 (-(2139944582872215565761550811933005415064516862218529904793\
17502425663750722582639279826597/
          151160623013133741663262735768340808049150201919844570501740\
28327153051433223468696892187500) + (
       568360507948092462218119954692535721832703368 H[0, x])/
       12350273561600683514052650403844999597582765625 + (
       2176 H[0, x]^2)/1500625) + 
    x^49 (-(9995117805930651923250553986896002435017557862296616875623\
956550336845415170389543269/
          683943529787990385248334855134006797786987423898770805026925\
377919446342982618470118400) + (
       6130391773314304501765724531702432321460647 H[0, x])/
       129502422486999616020331505366467676871019584 + (
       1175 H[0, x]^2)/777924) + 
    x^48 (-(9708223956990020712381977323245843514717184897111989729819\
92910203972550538278597/
          643124425604478569293023188805293502520549132167904759301761\
20359029735191719040000) + (
       19974248839052030956754903765157488688137 H[0, x])/
       409970653635585258357910871175079534756800 + (1127 H[0, x]^2)/
       715716) + 
    x^47 (-(1086654558320822518955909114929759665899179917382565090059\
154670531092962882999/
          696442206336305768576683951074118932172163340597568723543835\
26096535306040541650) + (
       24057246090002856668307886857766699696232 H[0, x])/
       479475702676601000634797506492805324603565 + (1920 H[0, x]^2)/
       1168561) + 
    x^46 (-(4217651747768801981695947969999433258694042003892705251639\
107098713577232892/
        26134017137761818652169875378500238777532442061126433852464337\
8325729855578125) + (
       3609318277086005191299803158528377767938 H[0, x])/
       69810286242729866576269338754944567418125 + (16544 H[0, x]^2)/
       9641025) + 
    x^45 (-(1670367267133717585432493545866313909372628699854292975302\
9125285096626851463/
        99995417881732927727806072104474095944988643120779161170370427\
4760600714500000) + (136920441582448002399440877025241271893 H[0, x])/
       2568384306173464170091851444554086402500 + (3956 H[0, x]^2)/
       2205225) + 
    x^44 (-(1113902015254826234379264356310288916825110334554068556640\
8736478888163197/
        64376153808337862261234453349485557678843491576030829064974353\
3922241964000) + (43790847567457190905142868290459861 H[0, x])/
       796130976229881537295736825662743220 + (420 H[0, x]^2)/
       223729) + 
    x^43 (-(4124758831383127883426555844964123534706586527115006424253\
37378519832672261/
        22995838952262465797599225066831049267243719188371795396513397\
979311650557500) + (164740004046052633012149001901675062858 H[0, x])/
       2900740818435948939164774799360429109575 + (14432 H[0, x]^2)/
       7338681) + 
    x^42 (-(3618853957388409085570271887556448693566482729265928099097\
677994104163/
        19446510800577510175968619212539158554734094626208902959462999\
7074222875) + (3647402123979633097846380535224441956 H[0, x])/
       62156679227358382696228708387740616755 + (13760 H[0, x]^2)/
       6671889) + 
    x^41 (-(1212550336639379200585787636692627462109320258835372971656\
1575441689922563/
        62751056500435163561022369990714959062135547006323575152407147\
6885668000000) + (18858776996677481176468434627783621581 H[0, x])/
       310801465989465719627633520631763070000 + (91 H[0, x]^2)/
       42025) + 
    x^40 (-(1198792904239895099343579268224073183970555584503527746065\
6571455631760123/
        59693767105996707758312152414827070344263866387244489109024467\
7304068000000) + (807184396210235422628367466538392507 H[0, x])/
       12854736160185372503212013310549090000 + (779 H[0, x]^2)/
       342225) + 
    x^39 (-(1563474685094953925574469933702155880341180250995392453876\
32427507809/
        74839877070437792253134315138407693242153393070615138610527268\
44150500) + (176078268900316837333016922728924348 H[0, x])/
       2707421332117125242903221131133963023 + (11840 H[0, x]^2)/
       4941729) + 
    x^38 (-(4390467238618775356307281114400767920749779512821093041840\
396572511/
        20182902736052153663372094166368633179690624588342959494477757\
0395000) + (10068519327802626988032560271932458 H[0, x])/
       149346909925205719856609446541380575 + (1248 H[0, x]^2)/
       494209) + 
    x^37 (-(1194968522659674663694653907947051374994090203095118973524\
673587/527000669265844011225879198335461638239503924875725814690874492\
80) + (2693693171005336422042045016471001 H[0, x])/
       38508879758903171385484008736784340 + (2660 H[0, x]^2)/
       998001) + 
    x^36 (-(4213015310500007903070096231377383884099292406658111680538\
310229/178056066842950469243479254194018321167093840494357199923849000\
000) + (34371470984030784789256975771069 H[0, x])/
       473122715933370773419536734392500 + (2516 H[0, x]^2)/893025) + 
    x^35 (-(4619098076366999051730920783450764067641355709788391234465\
88121/1868664346181198083345393943241447652108388723708550188635162500\
0) + (106076336699527744151442222434914 H[0, x])/
       1404479724754785952102959159883125 + (1056 H[0, x]^2)/354025) +
     x^34 (-(
        10771807053870906558275188071270993321690654290272032339095519\
/416625965686850996834100450993960673111649573238234199351835250) + (
       559006113861756538875947595737696 H[0, x])/
       7111625687931345359632350527725695 + (8960 H[0, x]^2)/
       2832489) + 
    x^33 (-(65828657385829247092436255851197312265626815970999882067/
        2431079672046034224729756290406277195949427100821515040000) + \
(241304042802527403065163631943 H[0, x])/
       2946321244717829183832574147200 + (527 H[0, x]^2)/156816) + 
    x^32 (-(32430223711939015265693054922795813251361780671647631471/
        1142010561694723075578290604861644792328240631224785808000) + \
(236495626484027814746673731783 H[0, x])/
       2768095195153760630481965066880 + (55 H[0, x]^2)/15376) + 
    x^31 (-(17511666193315842951978090500669337469701908907952561/
        587160608949260394322893720848953021813221186634546875) + (
       110620975230496007711317988848 H[0, x])/
       1239612560957001456429847768125 + (7424 H[0, x]^2)/1946025) + 
    x^30 (-(3027590333640845285387911245069300358530693224818457/
        96509352966788654832182202394160138404130225523937500) + (
       365714157411096138674222588 H[0, x])/
       3918276833002259177918593125 + (6944 H[0, x]^2)/1703025) + 
    x^29 (-(47216896427743469236946876463672046696948261123843951/
        1428573541344506407909961829441048825343823819620572000) + (
       157503561368529352454649399 H[0, x])/
       1611112302479933955749857810 + (180 H[0, x]^2)/41209) + 
    x^28 (-(12471193754940745903070870028840910196102332463231/
        357509953673806726608449789165245833218021020620000) + (
       445101801184487614702201 H[0, x])/4340237728114018570836150 + (
       1508 H[0, x]^2)/321489) + 
    x^27 (-(24628721778875881441234135888596529943929957733/
        667707252736993473972531978761829751356335948700) + (
       318577262913201093198860 H[0, x])/2956512454521923152393083 + (
       5600 H[0, x]^2)/1108809) + 
    x^26 (-(1611133161548116534358088258000337771231617281/
        41225920149993316971636937219978395939304218750) + (
       6832179905677803724144312 H[0, x])/
       60239022622680973305609375 + (576 H[0, x]^2)/105625) + 
    x^25 (-(789752126116414841141749455348168698601581393/
        19032242885734382820730768666118937295365000000) + (
       277175800022573695398413 H[0, x])/2317481545556031190875000 + (
       299 H[0, x]^2)/50625) + 
    x^24 (-(125163358038478066563590024039206485065531/
        2834194824290982587974597740498761354155200) + (
       5085371149828581375865 H[0, x])/40239684231041428143192 + (
       275 H[0, x]^2)/42849) + 
    x^23 (-(8690161122549759437710320165795044404159/
        184436010226629064573626425507420763756375) + (
       254860882109711313704 H[0, x])/1904442585179358709485 + (
       448 H[0, x]^2)/64009) + 
    x^22 (-(13430818593517236757860095983257047203306/
        266444624948915843512010494053089074097625) + (
       2735534034430980669452 H[0, x])/19258708904239592032245 + (
       3680 H[0, x]^2)/480249) + 
    x^21 (-(474665260682932104230972409075214403/
        8776016159596247139734641452597630000) + (
       2816342905776886097 H[0, x])/18633545356004192250 + (
       836 H[0, x]^2)/99225) + 
    x^20 (-(817464257577352208726260770943319/
        14040661378468424827878678277350000) + (
       576926299398451 H[0, x])/3577394971014150 + (84 H[0, x]^2)/
       9025) + x^19 (-(2027823954323659618658923376822723/
        32242614671765922453419175493958250) + (
       6451424805072796 H[0, x])/37380596452937595 + (2720 H[0, x]^2)/
       263169) + 
    x^18 (-(42591315683273304914214108139/
        624490477004598096420282880125) + (77006746734368 H[0, x])/
       415579088511405 + (2432 H[0, x]^2)/210681) + 
    x^17 (-(212765400540452295877367173271/
        2864603779291325150108951922000) + (1141815430001289 H[0, x])/
       5718915522560240 + (15 H[0, x]^2)/1156) + 
    x^16 (-(60077164738379619495311597/
        739252132857087433283700000) + (141515339375 H[0, x])/
       655276626576 + (119 H[0, x]^2)/8100) + 
    x^15 (-(926186820158036645529152498/
        10361969198773261594897246875) + (538697520864464 H[0, x])/
       2296224765363375 + (1664 H[0, x]^2)/99225) + 
    x^14 (-(1111605850086856519874129741/
        11242096952940669493328025375) + (212627448612008 H[0, x])/
       830420709383265 + (160 H[0, x]^2)/8281) + 
    x^13 (-(110590492609631083001333/1004574485714886101515500) + (
       10769461109 H[0, x])/38339234037 + (308 H[0, x]^2)/13689) + 
    x^12 (-(625293976655192888287/5065615084998943975500) + (
       3723169973 H[0, x])/12013918785 + (260 H[0, x]^2)/9801) + 
    x^11 (-(78755515649009269544/564583299939868584375) + (
       7738290408 H[0, x])/22495197725 + (96 H[0, x]^2)/3025) + 
    x^10 (-(29492524570534523962/185536239965213011875) + (
       213075833056 H[0, x])/554436484875 + (704 H[0, x]^2)/18225) + 
    x^9 (-(805466465234812/4409178805546515) + (261908929 H[0, x])/
       606092058 + 35/729 H[0, x]^2) + 
    x^8 (-(108323562764247/512235035412100) + (232228097 H[0, x])/
       475284810 + 3/49 H[0, x]^2) + 
    x^7 (-(38076338392468/155160390920535) + (37404784 H[0, x])/
       67540473 + (320 H[0, x]^2)/3969) + 
    x^6 (-(10995860236/39131717625) + (902624 H[0, x])/1447875 + (
       224 H[0, x]^2)/2025) + 
    x^5 (-(1016286892/3381753375) + (84768 H[0, x])/125125 + 
       4/25 H[0, x]^2) + 
    x^4 (-(14930726/64833615) + (4000 H[0, x])/6237 + 
       20/81 H[0, x]^2) + 
    x^3 (47344/535815 + 176/567 H[0, x] + 32/81 H[0, x]^2) + 
    x (-(6964672/10125) + (1319008 H[0, x])/6075 - 
       9304/405 H[0, x]^2 + 152/81 H[0, x]^3 + 28/27 H[0, x]^4) + 
    z2 (15368/81 - (176 x^3)/81 - (110 x^4)/81 - (22 x^5)/25 - (
       1232 x^6)/2025 - (1760 x^7)/3969 - (33 x^8)/98 - (385 x^9)/
       1458 - (3872 x^10)/18225 - (48 x^11)/275 - (130 x^12)/891 - (
       1694 x^13)/13689 - (880 x^14)/8281 - (9152 x^15)/99225 - (
       1309 x^16)/16200 - (165 x^17)/2312 - (13376 x^18)/210681 - (
       14960 x^19)/263169 - (462 x^20)/9025 - (4598 x^21)/99225 - (
       1840 x^22)/43659 - (224 x^23)/5819 - (3025 x^24)/85698 - (
       3289 x^25)/101250 - (3168 x^26)/105625 - (30800 x^27)/
       1108809 - (8294 x^28)/321489 - (990 x^29)/41209 - (38192 x^30)/
       1703025 - (40832 x^31)/1946025 - (605 x^32)/30752 - (527 x^33)/
       28512 - (4480 x^34)/257499 - (5808 x^35)/354025 - (13838 x^36)/
       893025 - (14630 x^37)/998001 - (6864 x^38)/494209 - (
       65120 x^39)/4941729 - (8569 x^40)/684450 - (1001 x^41)/
       84050 - (75680 x^42)/6671889 - (79376 x^43)/7338681 - (
       210 x^44)/20339 - (1978 x^45)/200475 - (90992 x^46)/9641025 - (
       10560 x^47)/1168561 - (12397 x^48)/1431432 - (12925 x^49)/
       1555848 - (11968 x^50)/1500625 + 2776/27 H[0, x] + 
       232/9 H[0, x]^2 + 
       x (36328/405 - 2456/27 H[0, x] + 232/9 H[0, x]^2)) + 
    NF (199040/243 + (208/9 + (208 x)/9) z4 + 
       z3 (-(5440/27) + x (4736/27 - 640/9 H[0, x]) - 640/9 H[0, x]) +
        x^2 (-8 - 16/3 H[0, x]) + 121280/243 H[0, x] + 
       6704/81 H[0, x]^2 + 1552/81 H[0, x]^3 + 56/27 H[0, x]^4 + 
       x^3 (376/243 - 400/243 H[0, x] - 32/81 H[0, x]^2) + 
       x^4 (131/162 - 154/243 H[0, x] - 20/81 H[0, x]^2) + 
       x^5 (6611/11250 - 106/375 H[0, x] - 4/25 H[0, x]^2) + 
       x^6 (226688/455625 - (4096 H[0, x])/30375 - (224 H[0, x]^2)/
          2025) + x^7 (3875548/8751645 - (5360 H[0, x])/83349 - (
          320 H[0, x]^2)/3969) + 
       x^8 (1386439/3457440 - (571 H[0, x])/20580 - 3/49 H[0, x]^2) + 
       x^9 (24196433/66134880 - (203 H[0, x])/26244 - 
          35/729 H[0, x]^2) + 
       x^10 (86634188/258339375 + (20576 H[0, x])/5740875 - (
          704 H[0, x]^2)/18225) + 
       x^11 (533567059/1729468125 + (11736 H[0, x])/1164625 - (
          96 H[0, x]^2)/3025) + 
       x^12 (72948173/256158936 + (93557 H[0, x])/6792093 - (
          260 H[0, x]^2)/9801) + 
       x^13 (253657735369/961928767800 + (126533 H[0, x])/8008065 - (
          308 H[0, x]^2)/13689) + 
       x^14 (2267321878/9257619735 + (1253752 H[0, x])/74603529 - (
          160 H[0, x]^2)/8281) + 
       x^15 (107059489522/469306963125 + (5905744 H[0, x])/
          343814625 - (1664 H[0, x]^2)/99225) + 
       x^16 (149257718873/700539840000 + (7152983 H[0, x])/
          416988000 - (119 H[0, x]^2)/8100) + 
       x^17 (1152895318717/5778744491520 + (7972087 H[0, x])/
          472119648 - (15 H[0, x]^2)/1156) + 
       x^18 (1100587289806/5877099238725 + (295205728 H[0, x])/
          17925792885 - (2432 H[0, x]^2)/210681) + 
       x^19 (30761392887581/174601787884524 + (79899524 H[0, x])/
          5005211211 - (2720 H[0, x]^2)/263169) + 
       x^20 (198918885777049/1197543126780000 + (38545717 H[0, x])/
          2501134350 - (84 H[0, x]^2)/9025) + 
       x^21 (2283595150062299/14552270312580000 + (13666567 H[0, x])/
          921006450 - (836 H[0, x]^2)/99225) + 
       x^22 (575379490363781/3873814357208796 + (6644014948 H[0, x])/
          465826642281 - (3680 H[0, x]^2)/480249) + 
       x^23 (13738166890071397/97546348804634730 + (
          2793734200 H[0, x])/203999307369 - (448 H[0, x]^2)/64009) + 
       x^24 (10164302938463027/75985014606044544 + (
          1015158787 H[0, x])/77246920296 - (275 H[0, x]^2)/42849) + 
       x^25 (487829775993291137/3833532266850000000 + (
          3174914089 H[0, x])/251818875000 - (299 H[0, x]^2)/50625) + 
       x^26 (76599712405764979/631814694057421875 + (
          712572484424 H[0, x])/58910460984375 - (576 H[0, x]^2)/
          105625) + 
       x^27 (2485667440555124174/21489422900772501675 + (
          369144890300 H[0, x])/31804377697521 - (5600 H[0, x]^2)/
          1108809) + 
       x^28 (2965904203008806767/26839770796413174600 + (
          2765933776387 H[0, x])/248268128134950 - (1508 H[0, x]^2)/
          321489) + 
       x^29 (441761816892297496229/4179281259167010196200 + (
          950747371809 H[0, x])/88869862771690 - (180 H[0, x]^2)/
          41209) + 
       x^30 (1040724040578724052791/10280666362746836306250 + (
          363997491095428 H[0, x])/35415158506138125 - (
          6944 H[0, x]^2)/1703025) + 
       x^31 (18892043752303911339377/194645358153067387190625 + (
          2991685274540624 H[0, x])/302815650883370625 - (
          7424 H[0, x]^2)/1946025) + 
       x^32 (1333735757936844236173/14316810540874774732800 + (
          191795667570719 H[0, x])/20184991175381760 - (55 H[0, x]^2)/
          15376) + 
       x^33 (9937443082828656326417/111024158390759218176000 + (
          17859591578749 H[0, x])/1953147106310400 - (527 H[0, x]^2)/
          156816) + 
       x^34 (8024476969702672620991/93218550566811530085225 + (
          292319398265824 H[0, x])/33199795059418845 - (
          8960 H[0, x]^2)/2832489) + 
       x^35 (49151705285116216658087/593148432802151075850000 + (
          410693507775598 H[0, x])/48411427853368125 - (
          1056 H[0, x]^2)/354025) + 
       x^36 (1855107287898425060122459/23235288985013390485200000 + (
          705001621576633 H[0, x])/86200523277277500 - (
          2516 H[0, x]^2)/893025) + 
       x^37 (45839089145167470431838617/
          595390313839757575733193600 + (718882849281913 H[0, x])/
          91118437065627660 - (2660 H[0, x]^2)/998001) + 
       x^38 (77037187760525614803193/1036816106246405751266000 + (
          1464756443672066 H[0, x])/192345921653827725 - (
          1248 H[0, x]^2)/494209) + 
       x^39 (196914958248566146331715547/
          2743971561824025893468308200 + (2982034490381812 H[0, x])/
          405456377862123315 - (11840 H[0, x]^2)/4941729) + 
       x^40 (221988226109598491460397607/
          3200433371423269740158400000 + (31090024604895533 H[0, x])/
          4374365353812090000 - (779 H[0, x]^2)/342225) + 
       x^41 (64778985222097796256623097769/
          965567728593207417298420800000 + (
          31600748059805933 H[0, x])/4598403833070090000 - (
          91 H[0, x]^2)/42025) + 
       x^42 (404384430893445544559445422419/
          6227549761527965388793327252200 + (
          788710839333617588 H[0, x])/118631921287458716865 - (
          13760 H[0, x]^2)/6671889) + 
       x^43 (2523105868360114797430607282587/
          40118873824975159022031088866000 + (
          629080250567509082 H[0, x])/97752376590609747825 - (
          14432 H[0, x]^2)/7338681) + 
       x^44 (54838112764304207825183947/
          899733158705854369833475968 + (
          15636775199835437629 H[0, x])/2508851237119889264460 - (
          420 H[0, x]^2)/223729) + 
       x^45 (44187220560541789703596834189/
          747625158327272568478621200000 + (
          2265123660803723227 H[0, x])/375059787980194102500 - (
          3956 H[0, x]^2)/2205225) + 
       x^46 (538890909174764092965698881831/
          9397061261743724525495231550000 + (
          215796804567499123738 H[0, x])/36856527974317417494375 - (
          16544 H[0, x]^2)/9641025) + 
       x^47 (77041739847440590184555227030657/
          1383816938936723384908708002294900 + (
          874432276399545186712 H[0, x])/153972046978155023691645 - (
          1920 H[0, x]^2)/1168561) + 
       x^48 (255076191541426850826271148439583/
          4716828806738209272535048760678400 + (
          5423275864030606600631 H[0, x])/984044248625078872545600 - (
          1127 H[0, x]^2)/715716) + 
       x^49 (316581981911752530471233756309594983/
          6023774372769082165877930684953958400 + (
          5489220001953273590903 H[0, x])/
          1025881317838750102906176 - (1175 H[0, x]^2)/777924) + 
       x^50 (79326611104374222462827312356489/
          1552338290421993696962759950781250 + (
          44430319148386491407272 H[0, x])/
          8548719961735567660921875 - (2176 H[0, x]^2)/1500625) + 
       x (-(261632/243) + 82304/243 H[0, x] + 1712/81 H[0, x]^2 - 
          656/81 H[0, x]^3 + 56/27 H[0, x]^4) + 
       z2 (5488/81 - (16 x^3)/81 - (10 x^4)/81 - (2 x^5)/25 - (
          112 x^6)/2025 - (160 x^7)/3969 - (3 x^8)/98 - (35 x^9)/
          1458 - (352 x^10)/18225 - (48 x^11)/3025 - (130 x^12)/
          9801 - (154 x^13)/13689 - (80 x^14)/8281 - (832 x^15)/
          99225 - (119 x^16)/16200 - (15 x^17)/2312 - (1216 x^18)/
          210681 - (1360 x^19)/263169 - (42 x^20)/9025 - (418 x^21)/
          99225 - (1840 x^22)/480249 - (224 x^23)/64009 - (275 x^24)/
          85698 - (299 x^25)/101250 - (288 x^26)/105625 - (2800 x^27)/
          1108809 - (754 x^28)/321489 - (90 x^29)/41209 - (3472 x^30)/
          1703025 - (3712 x^31)/1946025 - (55 x^32)/30752 - (
          527 x^33)/313632 - (4480 x^34)/2832489 - (528 x^35)/
          354025 - (1258 x^36)/893025 - (1330 x^37)/998001 - (
          624 x^38)/494209 - (5920 x^39)/4941729 - (779 x^40)/
          684450 - (91 x^41)/84050 - (6880 x^42)/6671889 - (
          7216 x^43)/7338681 - (210 x^44)/223729 - (1978 x^45)/
          2205225 - (8272 x^46)/9641025 - (960 x^47)/1168561 - (
          1127 x^48)/1431432 - (1175 x^49)/1555848 - (1088 x^50)/
          1500625 - 304/27 H[0, x] - 16/9 H[0, x]^2 + 
          x (6016/81 - 112/27 H[0, x] - 16/9 H[0, x]^2)))) + 
 CA (CF TF (-(2660828/243) + B4 (-96 - 192 x) + (14128 z5)/3 - 
       638672/243 H[0, x] + 44476/81 H[0, x]^2 + 13484/81 H[0, x]^3 + 
       760/27 H[0, x]^4 + 12/5 H[0, x]^5 + 
       x^49 (146844061661398064120059411947886922556490134256160844794\
83024623705374686968467858796729490540076695314394461731/
           77270652886803732438573705377112103497751857652528993993231\
86852142976212898421005988640615915564953600000000 - (
          758232494995515742583350001229674935931400138821810047141590\
47627572597 H[0, x])/
          313488790475597052335614240122931127268919118102626454845841\
9328000000 - (441123943262505149008182324277 H[0, x]^2)/
          102079812211972926906294720000 + (1394737 H[0, x]^3)/
          1828121400) + 
       x^47 (962196617083375430104469573255851633146824567023213976161\
6492384953174159559724748576073009879187005721990579/
           52619618503354453635295114984218579141705179935928273884236\
05569083437945530689528331177458617873280000000 - (
          527673264028338194050248347788876279025700572268125474798580\
654494071 H[0, x])/
          219624592294944438631438889691184795428652280703886310906049\
03600000 - (1591358156100969926748245612099 H[0, x]^2)/
          366669032673778373419283403000 + (393124 H[0, x]^3)/
          473267205) + 
       x^45 (124830260161536119683252227526414703149682379674966062223\
59338270193003276192878125493485777145161735999029/
           71058792428131683575947629418432028105746971668038684386445\
89237644928038754591689924300813577984000000 - (
          459899535232329472710631942517967481775434244707634708582358\
895209961 H[0, x])/
          
          192781099405975427604077594998985149506723395792309913815729\
52000000 - (40100564081296259047089994109 H[0, x]^2)/
          9195803295632984255667156000 + (1980002 H[0, x]^3)/
          2180967525) + 
       x^43 (712113045966485782836464033012497334534023987173763114654\
435575513258791875838533488077010373822271/
           42267780914205098013312652920500009197159694034553143626537\
5396946839293442181333907333693000000 - (
          159217545353166483780915370890839235285694819937464171444337\
1847 H[0, x])/
          672494290987174575428522126947471015895476859213364366716400\
00 - (153909445350428257971342833 H[0, x]^2)/
          35108599149348614506316700 + (3297760 H[0, x]^3)/
          3309745131) + 
       x^41 (235724141574639242674529638549597794224067053623193592756\
11027659267396214907547645682978517095213/
           14616520809426303751650143856344233119593237642962027013720\
790128325247080789345541923840000000 - (
          962107290905603113944079396437713404683887919438379848295225\
7 H[0, x])/
          409687483872999605137757517850692748580559156382021536000000\
 - (62384176459743601369303063 H[0, x]^2)/
          14147252053267076848540800 + (226867 H[0, x]^3)/206510850) +
        x^39 (25795980360331054376299316469895528356357342306723175607\
882304571743012562710991115975097301/
           16744286969997101118630939514639888384721155422677132561080\
220435625970440707935680000000 - (
          15231748777479848504594266434750859565855389082563639261 H[
            0, x])/654296760703854428873981374091208635020808053054200\
000 - (3367178809686152295543053 H[0, x]^2)/
          758595367767437318254500 + (1112984 H[0, x]^3)/914219865) + 
       x^37 (248755014580114879956688797809872842508945511677367085119\
796571491168447564152198864051071/
           16941299529844922324947331530714032805256761454911805129743\
6811116161613865621760000000 - (
          399673290360937601205605132386791150507551337436938441919 H[
            0, x])/173310340278784382333826167076428174722358458592592\
00000 - (480489797170575753701261 H[0, x]^2)/
          107452935550259178516000 + (900434 H[0, x]^3)/663670665) + 
       x^35 (329509709407468823647880358849474552639839245873658804443\
42927712947086423295433/
           23604449676359207646632548293684505473020569454524458527073\
022126771946400000 - (
          13604435268482471349816831871232890323383609349939733 H[0, 
            x])/595982554848414901077979611457132401013429599000000 - \
(189989256558866496756587 H[0, x]^2)/42133859909908456189500 + (
          479968 H[0, x]^3)/315436275) + 
       x^33 (204407237482274364908872478819813940896730556974020506659\
454786591781433226633/
          154449376767716151502936032872428511618432559424322243142548\
681662464000000 - (
          53084533560588240891640105827980211717360093765811 H[0, x])/
          2351490022431437055219171377351797907074590720000 - (
          5173964112828650506511 H[0, x]^2)/1136552670394912742400 + (
          284065 H[0, x]^3)/165284064) + 
       x^31 (152218231274787849369273474849549928087903539631227155977\
6177803443992693681/
          121696893681089683387465198763409796705817089385037573902041\
1640960000000 - (
          8953300820540889217891959655944242161835014706827 H[0, x])/
          401447331172114637640153110613010892391084000000 - (
          1250203606840490369413 H[0, x]^2)/271645826552442342000 + (
          110438 H[0, x]^3)/56434725) + 
       x^29 (143603729716273729569952487696670329831123225494733880229\
03680979446989/
          121908395428738717685629827976748172807487609961079630585086\
40000000 - (1088933212887084531848321171772155399103250997 H[0, x])/
          49481023396391606648163416608187944282800000 - (
          16849154588108908046941 H[0, x]^2)/
          3615066051799360158000 + (112598 H[0, x]^3)/50068935) + 
       x^27 (613440462722661271689168339810917244063200841809240043941\
5340377/5551841061550975436438170032315311396573810899823155650000000 \
- (55706214588133693511751594608272437587371 H[0, x])/
          2568898435605000036859133073074063250000 - (
          456765235377128137 H[0, x]^2)/96568420316618250 + (
          506848 H[0, x]^3)/194041575) + 
       x^25 (212440657922563135762101814713162727621478596194199713137\
2463/2059192667147241543511230272914664343182682400944000000000 - (
          85043335158305476169553217784403299759 H[0, x])/
          3986763012262543065065145392760000000 - (
          19261912676571497 H[0, x]^2)/4002286087800000 + (
          93001 H[0, x]^3)/30273750) + 
       x^23 (19120552524294427991804326786440186999514655109026866129/
          19955890910160438818789406447475400867351760705600000 - (
          133094524438938854201402404016390039 H[0, x])/
          6355657139270589316737651178098000 - (
          697907789012579 H[0, x]^2)/142047938762730 + (
          44360 H[0, x]^3)/12097701) + 
       x^21 (65442111717967087012773931077744940095975770331237439/
          74004605613062885496291295179437131788894240000000 - (
          13855380416733869312128521871808303 H[0, x])/
          675655450687194218719037960400000 - (
          20714930640712991 H[0, x]^2)/4112449347006000 + (
          92402 H[0, x]^3)/20738025) + 
       x^19 (550179395065947484787169599748489323919358147/
          679165908213879960459706612016260936200000 - (
          386776532483135486258800442641 H[0, x])/
          19321456559589294752824182000 - (102432478861303 H[0, x]^2)/
          19725082363350 + (123808 H[0, x]^3)/22369365) + 
       x^17 (9285313236702606630186679020994541928757727/
          12625983163306146493238515224305817600000 - (
          103129287426764719664104921 H[0, x])/
          5299115468234074591104000 - (1175678482438843 H[0, x]^2)/
          217977641481600 + (6619 H[0, x]^3)/936360) + 
       x^15 (23821919407554830293593761828903985971/
          36083270769413565284891183880000000 - (
          1374334928620694273277911 H[0, x])/
          73035769267906344900000 - (1490579004067 H[0, x]^2)/
          263407844700 + (12076 H[0, x]^3)/1289925) + 
       x^50 (697364029623313647109353109771058829533334741936167146097\
33091605965970921873532149932152565290791682432497830279/
           36027955676111115274301735967885546926727719533800503349570\
377527029668013929639165222966967491954280000000000 - (
          484799267063959804401857299307017678538552624681725463767635\
67446902603 H[0, x])/
          206699723329986974888841392811551441406257618873074845559924\
5900000000 - (296868851049622982176445312699 H[0, x]^2)/
          71152705985517476755384950000 + (26264012 H[0, x]^3)/
          2066360625) + 
       x^13 (3005649118124002683092251104061/
          5144143375738838715884640000 - (
          3059630634955274259449 H[0, x])/169478539639928719200 - (
          762407108863 H[0, x]^2)/126612846360 + (13730 H[0, x]^3)/
          1054053) + 
       x^48 (148578043029052715407577538440619478743224515270714066976\
26727810140836906301612927681205727244774640543656769/
           79717451027304138454244193521985248400187171149309694155055\
20321084860578349875536640856285133164544000000 - (
          464059791305287795930899882469876917006208087259179146495604\
6261331351 H[0, x])/
          199635571430998770883534016832334932888189435445619556811991\
239680000 - (13930820070194996598284120377381 H[0, x]^2)/
          3332968366565127475486587686400 + (617831 H[0, x]^3)/
          44811774) + 
       x^46 (131356596585537986974291077438420960521222372368638233303\
692722951467889033350407109153311940303976802987453/
           73304939657661979481794106487639864559113092615908182969427\
129255215067630240102345039199651464800000000 - (
          269075107726134113632498377076337504703835923508666934790756\
43873 H[0, x])/
          116878259893468117276033953274074506936076119163324968971087\
5000 - (27503535099380585272024675157 H[0, x]^2)/
          6567563003818218803102666250 + (24933856 H[0, x]^3)/
          1661469975) + 
       x^44 (132980450092204301604528645559256137337966586988550545076\
1767827640838148647676207621234185410440047289/
           77316586722744664304212245875802425982308718971477678671125\
0741031359274606671647759772245760000000 - (
          818405383403767398253403312573560427989607811586111068480292\
3 H[0, x])/
          359234041974962441195777216983194219905558909363814446400000\
 - (37817439782698988381046463 H[0, x]^2)/
          9011430371157321710988000 + (31199104 H[0, x]^3)/
          1902815145) + 
       x^42 (246457948561232770147158001048038214466424971883613668711\
3919617115224576404050113140773851823830013/
           14956053841986405819321233577891021463425555095013528256364\
19724014682109907570265836666720000000 - (
          847068347414556521848247763638970486674695935338208869554884\
7 H[0, x])/
          376079464372558925084490311734928891109794056165149546960000\
 - (947253595073591894568250159 H[0, x]^2)/
          225199767059458131949608600 + (8600824 H[0, x]^3)/
          478152045) + 
       x^11 (3794448664972939285280666011/
          7476618045492392206410000 - (135718509308347919 H[0, x])/
          7930144029307500 - (72165372869 H[0, x]^2)/11037151125 + (
          4768 H[0, x]^3)/245025) + 
       x^40 (161337443651398993276630661836693490774585942291138560561\
13608000418323750360014252739907118436117/
           10239026205128465759096952729770350483662874922891720568318\
307321884106718533659525964800000000 - (
          140446807568158483931870005012383272429153923928111686383546\
67 H[0, x])/
          631378839298321002359209969370579805952001830907517024000000\
 - (4264392882150105274844971 H[0, x]^2)/1011254950732450479120000 + (
          1761502 H[0, x]^3)/88864425) + 
       x^38 (220585005804353866398670859771215228560469009657748288901\
6142195439797588950464375762431/
           14672163337558540723218761879685715648311430853307208509981\
37880283727862019936000000 - (
          9318066380358575687829724248588785872313015718375981071 H[0,
             x])/42467910762757680988546689749878729321847757214653000\
0 - (1309917191918539644481 H[0, x]^2)/309767449590499732650 + (
          34272704 H[0, x]^3)/1561206231) + 
       x^36 (115511862441505846799902692454880477018260786714153810652\
701088517326064201135324635237/
           80720509829527706633343859619736951700132208763016747399738\
649986599660076800000000 - (
          4342485031848180691018526385053171801437922722128953723 H[0,
             x])/20093854608600461327895432376015659689355459549600000\
0 - (385772237189696525250317 H[0, x]^2)/90945229946520926340000 + (
          4577168 H[0, x]^3)/187237575) + 
       x^34 \
(363160619521222863175952255416002940461053673198692250638093302586109\
321323283913/
           26733482258939643151913310808806132324656500797917018666440\
4883803852160000000 - (
          1887198350757772699774621472653445087084759035859 H[0, x])/
          88814036487605011337231941015084419307020600000 - (
          20311436789075736026251 H[0, x]^2)/
          4771917209873801988000 + (301694 H[0, x]^3)/11015235) + 
       x^32 (510819436559811322089380952368250784833855574764198729958\
64781147489762753167/
          397302011047324417013822175653766870196779311076764759697317\
74095360000000 - (
          2709202418654617758858070527732853345768905890233 H[0, x])/
          129939733859847680413180593044395249767045120000 - (
          2944363639200093401 H[0, x]^2)/689073836676825600 + (
          1058219 H[0, x]^3)/34250040) + 
       x^9 (292393510924147480877453/680605087065583680000 - (
          1765785687539987 H[0, x])/111098882664000 - (
          1149280351 H[0, x]^2)/157172400 + (1657 H[0, x]^3)/51030) + 
       x^30 (226115660219995116724176990540019619851891134471323508479\
3562661804731739/
          186440715123449883279109982522659751641564561770267347166486\
0900000000 - (356916586536819787862556269196219606566691691 H[0, x])/
          17490103546691451870649908970388016019875000 - (
          183511532636999502877 H[0, x]^2)/42760625612706106875 + (
          1442272 H[0, x]^3)/41061825) + 
       x^28 (120543713770702272564716613655080009924055790140645831981\
542056960393/
          105771466556636484755051463650571273403604377941759857459808\
000000 - (76935093986641191049061433258656549190434813 H[0, x])/
          3863812950419010886208088816345710443440000 - (
          135276848059846047089 H[0, x]^2)/31365422918837607600 + (
          1627424 H[0, x]^3)/40400451) + 
       x^26 (659676615043080438946818308652220228886573811067949986551\
59299/61868107946504011211499775849133114973911217299014500000000 - (
          702486877103325697698393346294403466553 H[0, x])/
          36297468087187753128205517156662500000 - (
          39216369081391921 H[0, x]^2)/9041205485812500 + (
          3593224 H[0, x]^3)/77000625) + 
       x^24 \
(681887039353758633996739763727630591391890035236486297905931/
          687000982138354431439570891051529774275013601018240000000 - \
(32273795912878940882251744558441878119 H[0, x])/
          1724189815559698111899968862168000000 - (
          204049653950328419 H[0, x]^2)/46734386779080000 + (
          214822 H[0, x]^3)/3927825) + 
       x^22 (253564158826240668140422778241966725501750068301749603/
          276069637097081169429892974569817798560202223200000 - (
          4348985771867281903177985069096429 H[0, x])/
          241791304211381115310671512210250 - (
          1003927531763357 H[0, x]^2)/228168790524675 + (
          1196288 H[0, x]^3)/18409545) + 
       x^7 (54836053114166101/156592090029375 - (2345378701 H[0, x])/
          165540375 - (131702 H[0, x]^2)/15435 + (1304 H[0, x]^3)/
          19845) + 
       x^20 (398603809854959531594033395653719444047404094091/
          472308840744815867927534532800850742560000000 - (
          5904384289420203852964154479 H[0, x])/
          344634779184662980213200000 - (5289528652579889 H[0, x]^2)/
          1191240268218000 + (1204624 H[0, x]^3)/15351525) + 
       x^18 (2255396992850961745569703955854205854026149/
          2933482501257270448836665901299313600000 - (
          163720089857489658388031299 H[0, x])/
          10157237971210897730163000 - (17878846680007 H[0, x]^2)/
          3982283834760 + (128932 H[0, x]^3)/1334313) + 
       x^16 (1580230416265898854198715625413742763696219/
          2280234317418550708273209663832320000000 - (
          1410863774877293527654652293 H[0, x])/
          94744247148767123107200000 - (1628681233001 H[0, x]^2)/
          357876792000 + (6527 H[0, x]^3)/53550) + 
       x^14 (555983222496634554824792652989581/
          902271056869647449769084300000 - (
          150182288705772365149 H[0, x])/11234372892798305250 - (
          77713955936 H[0, x]^2)/16785794025 + (531488 H[0, x]^3)/
          3353805) + 
       x^5 (669852023203/2500470000 - (13886821 H[0, x])/1190700 - (
          32897 H[0, x]^2)/3150 + 134/675 H[0, x]^3) + 
       x^12 (29508889924833296374533055205437/
          54844482452107926617047008000 - (
          233891626417276131449 H[0, x])/20486416879551823200 - (
          362371867423 H[0, x]^2)/76524247800 + (5056 H[0, x]^3)/
          23595) + 
       x^10 (26602021879272687512818007/58093380306856194300000 - (
          29684261712519151 H[0, x])/3368924823639375 - (
          150882793 H[0, x]^2)/30873150 + (20408 H[0, x]^3)/66825) + 
       x^8 (486691370888448405961/1298837431539648000 - (
          18466733910379 H[0, x])/3604277476800 - (1426651 H[0, x]^2)/
          277830 + (5578 H[0, x]^3)/11907) + 
       x^6 (4135021208209/14440214250 + (32040898 H[0, x])/
          52093125 - (2809082 H[0, x]^2)/496125 + (3776 H[0, x]^3)/
          4725) + x^4 (1514845991/7938000 + (1746517 H[0, x])/
          141750 - (30581 H[0, x]^2)/4050 + 208/135 H[0, x]^3) + 
       x^3 (9458729/72900 - (19631 H[0, x])/1215 - 970/81 H[0, x]^2 + 
          160/81 H[0, x]^3) + 
       x^2 (189578/729 - 13690/81 H[0, x] + 3278/81 H[0, x]^2 + 
          416/81 H[0, x]^3 - 16/9 H[0, x]^4) + 
       x (15338/243 + 592 z5 - 140156/243 H[0, x] + 
          20128/81 H[0, x]^2 - 3892/81 H[0, x]^3 + 196/27 H[0, x]^4 - 
          4/3 H[0, x]^5) + 
       z4 (43352/9 - 32 x^2 + 4400/3 H[0, x] + 
          x (14252/9 + 152/3 H[0, x])) + 
       z3 (-(45644/27) - (760 x^3)/27 - (2152 x^4)/45 - (30728 x^5)/
          675 - (85424 x^6)/1575 - (345836 x^7)/6615 - (24994 x^8)/
          441 - (67382 x^9)/1215 - (1293832 x^10)/22275 - (
          14035576 x^11)/245025 - (4178056 x^12)/70785 - (
          20540840 x^13)/351351 - (7415888 x^14)/124215 - (
          25492534 x^15)/429975 - (3224519 x^16)/53550 - (
          14021737 x^17)/234090 - (26961044 x^18)/444771 - (
          450136312 x^19)/7456455 - (34650424 x^20)/568575 - (
          419885768 x^21)/6912675 - (375617072 x^22)/6136515 - (
          105499700 x^23)/1728243 - (80434678 x^24)/1309275 - (
          309275402 x^25)/5045625 - (175747864 x^26)/2851875 - (
          3978337912 x^27)/64680525 - (832111048 x^28)/13466817 - (
          3088672616 x^29)/50068935 - (2543072624 x^30)/41061825 - (
          1163396987 x^31)/18811575 - (78722309 x^32)/1268520 - (
          853708945 x^33)/13773672 - (684812698 x^34)/11015235 - (
          19589032696 x^35)/315436275 - (3886349032 x^36)/62412525 - (
          1965983288 x^37)/31603365 - (3605673872 x^38)/57822453 - (
          18986308076 x^39)/304739955 - (1849503238 x^40)/29621475 - (
          6441997082 x^41)/103255425 - (9963202696 x^42)/159384015 - (
          68915883640 x^43)/1103248377 - (4410088024 x^44)/
          70474635 - (45463445288 x^45)/726989175 - (
          34690152944 x^46)/553823325 - (29626874038 x^47)/
          473267205 - (2809395671 x^48)/44811774 - (9545757817 x^49)/
          152343450 - (4801957532 x^50)/76531875 + 5968/9 H[0, x] - 
          544/3 H[0, x]^2 + x^2 (-(2480/27) + 1216/9 H[0, x]) + 
          x (-(20576/27) - 1664/9 H[0, x] + 80/3 H[0, x]^2)) + 
       z2 (-(54772/81) + (152/3 + (136 x)/3) z3 + 
          x^3 (-(628/81) - 592/9 H[0, x]) + 
          x^4 (-(655583/8100) - 2498/135 H[0, x]) + 
          x^5 (-(6358607/56700) - 9476/675 H[0, x]) + 
          x^6 (-(10117816/70875) - 8192/945 H[0, x]) + 
          x^7 (-(115140517/694575) - (14264 H[0, x])/2205) + 
          x^8 (-(2579334433/13335840) - (39281 H[0, x])/7938) + 
          x^9 (-(203159604209/943034400) - 1187/315 H[0, x]) + 
          x^10 (-(6213729059/25727625) - (42616 H[0, x])/13365) + 
          x^11 (-(581365260019/2207430225) - (606832 H[0, x])/
             245025) + 
          x^12 (-(7358068085843/25508082600) - (36314 H[0, x])/
             16335) + 
          x^13 (-(39285395692549/126612846360) - (205516 H[0, x])/
             117117) + 
          x^14 (-(2407728856457/7193911725) - (1830656 H[0, x])/
             1117935) + 
          x^15 (-(469531527849911/1317039223500) - (187676 H[0, x])/
             143325) + 
          x^16 (-(133119400708577/349923974400) - (161429 H[0, x])/
             128520) + 
          x^17 (-(25051008002711557/62279326137600) - (
             475193 H[0, x])/468180) + 
          x^18 (-(3673809642050741/8628281641980) - (1326076 H[0, x])/
             1334313) + 
          x^19 (-(97116976561416377/216975905996850) - (
             223696 H[0, x])/276165) + 
          x^20 (-(43146741521004433/91633866786000) - (
             824762 H[0, x])/1023435) + 
          x^22 (-(11326198957023079/21962771280450) - (
             12271744 H[0, x])/18409545) + 
          x^21 (-(2026029286102044563/4112449347006000) - (
             80228 H[0, x])/121275) + 
          x^24 (-(78562436160543976163/140203160337240000) - (
             4403329 H[0, x])/7855650) + 
          x^23 (-(42665507331357887/79379730485055) - (
             6660008 H[0, x])/12097701) + 
          x^26 (-(25974987105748250131/42945726057609375) - (
             490648 H[0, x])/1026675) + 
          x^25 (-(1906212456726503893/3274597708200000) - (
             782603 H[0, x])/1681875) + 
          x^28 (-(20361844625012546633069/31365422918837607600) - (
             16656242 H[0, x])/40400451) + 
          x^27 (-(621015438012178235329/991096945354766250) - (
             2863856 H[0, x])/7186725) + 
          x^30 (-(85657580288307739467809/123530696214484308750) - (
             8852096 H[0, x])/24637095) + 
          x^29 (-(2425454226459214716677449/
              3615066051799360158000) - (17279396 H[0, x])/50068935) +
           x^32 (-(1945459981678222320624601/
              2637774646798888396800) - (14426681 H[0, x])/45666720) +
           x^31 (-(138761855551615930810661/194032733251744530000) - (
             1892398 H[0, x])/6270525) + 
          x^34 (-(124320372583085611470217/159063906995793399600) - (
             9250622 H[0, x])/33045705) + 
          x^33 (-(12081164100230153770363177/
              15911737385528778393600) - (2443939 H[0, x])/9182448) + 
          x^36 (-(25026054246276435794101727/
              30315076648840308780000) - (9353242 H[0, x])/37447515) +
           x^35 (-(169227629341743722960268623/
              210669299549542280947500) - (74594032 H[0, x])/
             315436275) + 
          x^38 (-(27470340770637134160238237/
              31596279858230972730300) - (8976128 H[0, x])/40030929) +
           x^37 (-(91037419165963833899292101/
              107452935550259178516000) - (5198948 H[0, x])/
             24580395) + 
          x^40 (-(2154872472739063299773990707/
              2359594885042384451280000) - (7195037 H[0, x])/
             35545770) + 
          x^39 (-(168996994059166293045125948/
              189648841941859329563625) - (19330232 H[0, x])/
             101579985) + 
          x^42 (-(1795972030232307447960607556/
              1876664725495484432913405) - (87806552 H[0, x])/
             478152045) + 
          x^41 (-(11402143000765019413278137599/
              12195906942471617972880000) - (17772689 H[0, x])/
             103255425) + 
          x^44 (-(3972652344320484903629984633/
              3969819492410168966368800) - (106148818 H[0, x])/
             634271715) + 
          x^43 (-(1271309010451066399742697751073/
              1299018168525898736733717900) - (57529552 H[0, x])/
             367749459) + 
          x^46 (-(12129116895145124305365778187/
              11613727681376160571357500) - (50889728 H[0, x])/
             332293995) + 
          x^45 (-(47007614077141829728361350881001/
              45979016478164921278335780000) - (11535044 H[0, x])/
             80776575) + 
          x^48 (-(57559735761957496711965901850177/
              52904259786748055166453772800) - (75645961 H[0, x])/
             537741288) + 
          x^47 (-(8883605863978333716975478394771/
              8333387106222235759529168250) - (61939156 H[0, x])/
             473267205) + 
          x^50 (-(150965427493280528358884203952251/
              133411323722845268916346781250) - (3572444 H[0, x])/
             27551475) + 
          x^49 (-(4191049225399234807925216842892551/
              3776953051842998295532904640000) - (12226483 H[0, x])/
             101562300) - 16484/27 H[0, x] - 1184/9 H[0, x]^2 - 
          184/9 H[0, x]^3 + 
          x^2 (-(19046/81) - 320/27 H[0, x] + 32 H[0, x]^2) + 
          x (105512/81 - 17324/27 H[0, x] + 1240/9 H[0, x]^2 - 
             328/9 H[0, x]^3))) + 
    TF^2 (694648/3645 + (-(1904/45) - (10816 x)/45) z3 + 
       4880/81 H[0, x] + 1360/81 H[0, x]^2 + 112/81 H[0, x]^3 + 
       x^2 (43654/2025 + 886/135 H[0, x]) + 
       x^3 (148550828/13395375 + (275372 H[0, x])/42525 + 
          16/15 H[0, x]^2) + 
       x^4 (31105975993/3241680750 + (7172237 H[0, x])/935550 + 
          64/45 H[0, x]^2) + 
       x^5 (123684271267/13834445625 + (2748878 H[0, x])/307125 + 
          8/5 H[0, x]^2) + 
       x^6 (7808209510261/913073411250 + (308655406 H[0, x])/
          30405375 + 128/75 H[0, x]^2) + 
       x^7 (102103189400468/12314316739725 + (232608524 H[0, x])/
          20675655 + 16/9 H[0, x]^2) + 
       x^8 (53379722465965573/6585879026727000 + (
          149801073553 H[0, x])/12221609400 + 64/35 H[0, x]^2) + 
       x^9 (123235086234609023/15470802826479000 + (
          1752488053 H[0, x])/132914925 + 28/15 H[0, x]^2) + 
       x^10 (4276400409313841417527/544239637231291501500 + (
          5711137679414 H[0, x])/406586755575 + 256/135 H[0, x]^2) + 
       x^11 (35899557346824218775253/4619317908598924781250 + (
          20501134703708 H[0, x])/1380387133125 + 48/25 H[0, x]^2) + 
       x^12 (922157285462661703968277/119732720190884130330000 + (
          46539748067101 H[0, x])/2981636207550 + 64/33 H[0, x]^2) + 
       x^13 (103371908819605602238160141/
          13523118076931159058862500 + (379128699809654 H[0, x])/
          23224728310875 + 88/45 H[0, x]^2) + 
       x^14 (44448912564072440343088681241/
          5851872329465935537302037500 + (501140632114594 H[0, x])/
          29472316043625 + 128/65 H[0, x]^2) + 
       x^15 (5325163500798770922571366747/
          704895863862126639108656250 + (1072267227619708 H[0, x])/
          60746686914375 + 208/105 H[0, x]^2) + 
       x^16 (157493321456319064923558857669/
          20945477097617477276371500000 + (593047007620403 H[0, x])/
          32458341060000 + 448/225 H[0, x]^2) + 
       x^17 (227136178819679270587064861429669/
          30331098839555207471741843880000 + (
          1373038146273182 H[0, x])/72780316322175 + 2 H[0, x]^2) + 
       x^18 (11457605763394350011986616489388733/
          1535511878752482378256930846425000 + (
          7448221502428275526 H[0, x])/383188365436251375 + 
          512/255 H[0, x]^2) + 
       x^19 (7839964690259248597266856842624689/
          1054024670538277948787812209675000 + (
          897672699599518516 H[0, x])/44908039216915875 + 
          272/135 H[0, x]^2) + 
       x^20 (9768882576284383021939023605676555787271/
          1317065766052785237788596417545925500000 + (
          37509386352170022427 H[0, x])/1827738715453901250 + 
          192/95 H[0, x]^2) + 
       x^21 (2550774459861836874191552371617318517063/
          344772063412709709061003771352049750000 + (
          90593638453658412934 H[0, x])/4306071405799288125 + 
          152/75 H[0, x]^2) + 
       x^22 (23499381772763133691252620880476212220916291/
          3183494220168864623779865643231713612595000 + (
          174370397615897776262 H[0, x])/8095414242902661675 + 
          128/63 H[0, x]^2) + 
       x^23 (3891597918076175045697045795593658042452257/
          528285476651398891392041196207282922725000 + (
          511477164766361182172 H[0, x])/23221539721704913875 + 
          112/55 H[0, x]^2) + 
       x^24 (830541684029952392413056703604773801483638917/
          112957040098553653868552808498139039477200000 + (
          1065730901111468412767 H[0, x])/47367107653945989000 + 
          704/345 H[0, x]^2) + 
       x^25 (100894895903120792193188069997921719581611633073/
          13745508750808165370527777369974788046652500000 + (
          27581314252592882201587 H[0, x])/1201246415160622228125 + 
          92/45 H[0, x]^2) + 
       x^26 (13422714953300038168228076102753484808167977797/
          1831509410201266241438415968637460617624375000 + (
          49646890927665306212206 H[0, x])/2120718979851468871875 + 
          256/125 H[0, x]^2) + 
       x^27 (7754719725670526384210568735775380573952998439/
          1059636529769197741460410313390194350244701000 + (
          31624054527690585158612 H[0, x])/1325977215344472767895 + 
          80/39 H[0, x]^2) + 
       x^28 (42096848693795875499886026957894539611293499467004293/
          5759882586966886150913913269884516201845894221100000 + (
          13208869144329261916840489 H[0, x])/
          544047088726216922304150 + 832/405 H[0, x]^2) + 
       x^29 (2129166554727950882280534965715875358582847110316966579/
          291677900909722270217551190221629751091071106546850000 + (
          309768759536051612356965674 H[0, x])/
          12541815294359997925627425 + 72/35 H[0, x]^2) + 
       x^30 (3710979434176118032500382599397884487857033382369596221/
          508948174036352124563278097223455994250746522648075000 + (
          3324342435891837213515782 H[0, x])/
          132390731467558035808875 + 896/435 H[0, x]^2) + 
       x^31 (251716835340999014416922338878476259576173694052249889/
          34558405959662185064844904905654280853749294516125000 + (
          328567598640844311712871372 H[0, x])/
          12878422533447628241959875 + 464/225 H[0, x]^2) + 
       x^32 (1989604283689466598069119287766840106396534845950187561/
          273421947381858966874820179612850104306772588919120000 + (
          1258535458191397267462079 H[0, x])/
          48576766901686452164736 + 64/31 H[0, x]^2) + 
       x^33 (910480046962491080288694920114898752816640907168607657731\
33/12523743765085630854668441496032337070042503246656289600000 + (
          1509075322607550255320850179 H[0, x])/
          57388152349496663693598600 + 31/15 H[0, x]^2) + 
       x^34 (755224672379667784576994586360987445365631927687432336504\
2439679/10397082922666513289977551361703118402073251382059320482933500\
00 + (4388592265504609114549405708162 H[0, x])/
          164510312228875873560662086725 + 1024/495 H[0, x]^2) + 
       x^35 (397676771482974336683674001362038160877307526022995262609\
33999999/5479160616857087592795544231766778636046316257751767068939300\
000 + (10440865111353647688273721936516 H[0, x])/
          385972311978675718041773766375 + 176/85 H[0, x]^2) + 
       x^36 (159267082147362165015008932581683611749626096297084515564\
87498076587/
          219602482439638912066957746839289262772749069943040546572747\
1000000 + (29661196050604594564543655355737 H[0, x])/
          1081790909005976925999435123750 + 1088/525 H[0, x]^2) + 
       x^37 (742915977281129503293708078049208599865913246321542458919\
754522913/
          102508320188892672126245953812180294088355595542985160515219\
240000 + (4992403306567176049474249032494 H[0, x])/
          179709755087931677094600038925 + 56/27 H[0, x]^2) + 
       x^38 (222574154026878125217518648344828785562479333546631019116\
1097662597737/
          307315709769917330227369043766836940549691390405718438354521\
944450000 + (6343269411311272007550390391406 H[0, x])/
          225447190188993735371798673375 + 384/185 H[0, x]^2) + 
       x^39 (482474405634784514690205420539991756548329728545672934860\
549950264543729/
          666589998198231348003625478965574595679099047592523501794170\
00231300000 + (2553910710777716448095365598547532 H[0, x])/
          89652064124235484682353958790375 + 592/285 H[0, x]^2) + 
       x^40 (136183760508206676694247531459808566752574659589399621880\
06488066898502668553/
          188264957795835770622369096077531529547293732452078773343846\
3982266676000000 + (23772169521005053045412169251013023 H[0, x])/
          824500977541445454696440839845000 + 1216/585 H[0, x]^2) + 
       x^41 (139417588344408242262935443438547857975588724794940120407\
804388352265980299/
          192844710220849527041190698020245971751928754214555377297641\
47826242480000 + (1377772368143795279137685769453221 H[0, x])/
          47228565199407255253403950145625 + 52/25 H[0, x]^2) + 
       x^42 (279709952367794464242215080813973853364894003153577437142\
740410188271477379/
          387107396252146477075331327643581987413798161033629544134236\
20268854390000 + (1476018999827729774327660785124566 H[0, x])/
          50021210793806988607518270675975 + 256/123 H[0, x]^2) + 
       x^43 (875433556231671849800086650528059512551356305550272278920\
907517571559705561893/
          121218375872391292576492039111977624044385496496843572632783\
803301797847900000 + (390770786406979556706838019873807956 H[0, x])/
          13096124316721252064908880735187375 + 656/315 H[0, x]^2) + 
       x^44 (196866994054475629749410663818821845554109075018687333967\
11183703385048772103563/
           27272760213284952493060181679570113055972628032691200173752\
40127801447271800000 + (256196792716315094301729310392059563 H[0, x])/
          8493178128304485466131382971119250 + 448/215 H[0, x]^2) + 
       x^45 (131177801404673258421386709515315478474492114198235903089\
2710411616358049111957/
           18180985069405986859601104018995290171816116931050756576430\
9868138291039000000 + (6153666298032517125227813501078874314 H[0, x])/
          201845040510016145265266790810388125 + 344/165 H[0, x]^2) + 
       x^46 (742453866942092589312936973715382846375339480051859966323\
880533034916735109431/
          102948040270282281961402547326517441386612867626857403127570\
361708197407750000 + (270556398805547579625781227623044694 H[0, x])/
          8782861963843179874631244407461875 + 1408/675 H[0, x]^2) + 
       x^47 (295940013200500520673589390105578177070657061288531624812\
797270762982104700079225617/
           41052078989592417737008604405590063235902172121070378412778\
152477994724337680980000 + (
          57191735516413376255035550462024204 H[0, x])/
          1837838120101401979744149414541275 + 48/23 H[0, x]^2) + 
       x^48 (241577795789308836858351792007658444551907815015996622381\
1508289515861077086323816699/
           33524571121935584995061847076020618748411603698114184261474\
7861446006066424918400000 + (
          4633537584238072068208022947965440727269 H[0, x])/
          147427830336911586985171433459070396000 + 
          1472/705 H[0, x]^2) + 
       x^49 (314196104428068418781471538980995144909336016351866748966\
5835011223769959616683106402329/
           43618847563009590895939722903954515164986442850686913585900\
8531836381596289935248800000 + (
          4254103985958723327089588349266883523 H[0, x])/
          134048052450970837275345954894700875 + 94/45 H[0, x]^2) + 
       x^50 (108755323271113792854276689260943254174242264232231233551\
96365815559205168205106336007203049/
           15103722658618424473129272537179522371604885481623653411765\
72299790639588103308219183350000 + (
          18922960535422239181182927800423210481794 H[0, x])/
          590630613327027616905982649038818133125 + 
          512/245 H[0, x]^2) + 
       x (54011792/455625 - (416848 H[0, x])/3375 + (44536 H[0, x]^2)/
          2025 - 16/405 H[0, x]^3) + 
       z2 (5600/81 - (32 x^3)/15 - (128 x^4)/45 - (16 x^5)/5 - (
          256 x^6)/75 - (32 x^7)/9 - (128 x^8)/35 - (56 x^9)/15 - (
          512 x^10)/135 - (96 x^11)/25 - (128 x^12)/33 - (176 x^13)/
          45 - (256 x^14)/65 - (416 x^15)/105 - (896 x^16)/225 - 
          4 x^17 - (1024 x^18)/255 - (544 x^19)/135 - (384 x^20)/
          95 - (304 x^21)/75 - (256 x^22)/63 - (224 x^23)/55 - (
          1408 x^24)/345 - (184 x^25)/45 - (512 x^26)/125 - (
          160 x^27)/39 - (1664 x^28)/405 - (144 x^29)/35 - (
          1792 x^30)/435 - (928 x^31)/225 - (128 x^32)/31 - (62 x^33)/
          15 - (2048 x^34)/495 - (352 x^35)/85 - (2176 x^36)/525 - (
          112 x^37)/27 - (768 x^38)/185 - (1184 x^39)/285 - (
          2432 x^40)/585 - (104 x^41)/25 - (512 x^42)/123 - (
          1312 x^43)/315 - (896 x^44)/215 - (688 x^45)/165 - (
          2816 x^46)/675 - (96 x^47)/23 - (2944 x^48)/705 - (
          188 x^49)/45 - (1024 x^50)/245 + 464/27 H[0, x] + 
          x (-(258472/2025) + 3472/135 H[0, x])) + 
       NF (195592/729 + (-(64/9) + (128 x)/3) z3 + 
          z2 (-(320/81) + x (-(2600/81) - 32/27 H[0, x]) - 
             32/27 H[0, x]) + 9760/81 H[0, x] + 2336/81 H[0, x]^2 + 
          224/81 H[0, x]^3 + x^2 (1034/81 + 124/27 H[0, x]) + 
          x^3 (980/243 + 1220/243 H[0, x]) + 
          x^4 (997/486 + 1298/243 H[0, x]) + 
          x^5 (12341/10125 + 3718/675 H[0, x]) + 
          x^6 (70789/91125 + (34052 H[0, x])/6075) + 
          x^7 (638851/1250235 + (67484 H[0, x])/11907) + 
          x^8 (75139/222264 + (7555 H[0, x])/1323) + 
          x^9 (302203/1377810 + (12557 H[0, x])/2187) + 
          x^10 (4634017/34445250 + (315212 H[0, x])/54675) + 
          x^11 (40815877/566007750 + (472372 H[0, x])/81675) + 
          x^12 (10218457/407525580 + (170486 H[0, x])/29403) + 
          x^13 (-(16335499/1479890412) + (238610 H[0, x])/41067) + 
          x^14 (-(789247049/20142952830) + (1301332 H[0, x])/223587) +
           x^15 (-(1646132911/26817540750) + (1735052 H[0, x])/
             297675) + 
          x^16 (-(346179227/4378374000) + (35453 H[0, x])/6075) + 
          x^17 (-(1371692977/14708342880) + (45586 H[0, x])/7803) + 
          x^18 (-(13515832079/129065708772) + (3695900 H[0, x])/
             632043) + 
          x^19 (-(134326931479/1178149715820) + (4620452 H[0, x])/
             789507) + 
          x^20 (-(5894337781/48483527400) + (1427098 H[0, x])/
             243675) + 
          x^21 (-(295039571441/2309884176600) + (1744478 H[0, x])/
             297675) + 
          x^22 (-(742004031487/5589919707372) + (8448164 H[0, x])/
             1440747) + 
          x^23 (-(21099303641915/154223476370964) + (
             10139260 H[0, x])/1728243) + 
          x^24 (-(6428573858407/45884670655824) + (754517 H[0, x])/
             128547) + 
          x^25 (-(193466706306859/1355289185250000) + (
             891827 H[0, x])/151875) + 
          x^26 (-(307206427447187/2120776595437500) + (
             16753132 H[0, x])/2851875) + 
          x^27 (-(9785165711881243/66789193164794100) + (
             19547924 H[0, x])/3326427) + 
          x^28 (-(228937243775777/1549193119562088) + (
             5669630 H[0, x])/964467) + 
          x^29 (-(192706346382362903/1295722599211240200) + (
             6542698 H[0, x])/1112643) + 
          x^30 (-(34187493051682067/228836408808892500) + (
             30051572 H[0, x])/5109075) + 
          x^31 (-(15789652125736319291/105379846507412977500) + (
             34348652 H[0, x])/5838075) + 
          x^32 (-(346034859474484561/2305747068880147200) + (
             1221587 H[0, x])/207576) + 
          x^33 (-(13534783955599/90145251060480) + (1384615 H[0, x])/
             235224) + 
          x^34 (-(220266708712555553/1467780413153254200) + (
             50030012 H[0, x])/8497467) + 
          x^35 (-(4701419485961335177/31370605248982545000) + (
             56289412 H[0, x])/9558675) + 
          x^36 (-(2629989224379795781/17584906748564610000) + (
             15779618 H[0, x])/2679075) + 
          x^37 (-(4715579881126550153/31614135990596031600) + (
             17637686 H[0, x])/2994003) + 
          x^38 (-(48182945490444822293/324064408802368951080) + (
             78620740 H[0, x])/13343643) + 
          x^39 (-(266683791282988410659/1800226317707827518600) + (
             87363932 H[0, x])/14825187) + 
          x^40 (-(2537025156121586959/17195781046019940000) + (
             6051047 H[0, x])/1026675) + 
          x^41 (-(3319152601645097948021/22596556435706422260000) + (
             6688537 H[0, x])/1134675) + 
          x^42 (-(2081221990338272897569/14235830554495046023800) + (
             118001804 H[0, x])/20015667) + 
          x^43 (-(1506881418721296595361/10358744153171076046440) + (
             129811700 H[0, x])/22016043) + 
          x^44 (-(25572380083663094882791/
              176710391484096548192400) + (35621638 H[0, x])/
             6040683) + 
          x^45 (-(49282717068355639030771/
              342400735672995662190000) + (39016898 H[0, x])/
             6615675) + 
          x^46 (-(107130001067923817477987/
              748471029632292170655000) + (170597012 H[0, x])/
             28923075) + 
          x^47 (-(70996102212253813083124979/
              498869432209222276760929800) + (186117964 H[0, x])/
             31551147) + 
          x^48 (-(480327043637883277590169/
              3394952657756522110282320) + (3166790 H[0, x])/536787) +
           x^49 (-(31786836829222202996962391/
              226014477836349632046516900) + (3442373 H[0, x])/
             583443) + 
          x^50 (-(258126493460279669531036641/
              1846523511734882614759125000) + (239075932 H[0, x])/
             40516875) + 
          x (-(228248/729) + 16/3 H[0, x] - 100/81 H[0, x]^2 + 
             224/81 H[0, x]^3)))) ) ;

DeltaaggQ3regX1 = ( CA^2 TF (104033/729 + 
    B4 (64/3 - 32 y) + (-(788/3) + (1138 y)/3 - (8 y^2)/9 - (356 y^3)/
       9 - (356 y^4)/9 - (1586 y^5)/45 - (464 y^6)/15 - (572 y^7)/
       21 - (1522 y^8)/63 - (583 y^9)/27 - (2624 y^10)/135 - (
       8716 y^11)/495 - (1588 y^12)/99 - (1718 y^13)/117 - (
       11056 y^14)/819 - (436 y^15)/35 - (173 y^16)/15 - (3277 y^17)/
       306 - (4576 y^18)/459 - (4772 y^19)/513 - (7436 y^20)/855 - (
       2566 y^21)/315 - (5296 y^22)/693 - (16348 y^23)/2277 - (
       466 y^24)/69 - (159 y^25)/25 - (17536 y^26)/2925 - (5956 y^27)/
       1053 - (3028 y^28)/567 - (9218 y^29)/1827 - (6224 y^30)/
       1305 - (6292 y^31)/1395 - (2381 y^32)/558 - (533 y^33)/132 - (
       2144 y^34)/561 - (19372 y^35)/5355 - (3236 y^36)/945 - (
       3238 y^37)/999 - (19408 y^38)/6327 - (6452 y^39)/2223 - (
       1606 y^40)/585 - (4789 y^41)/1845 - (704 y^42)/287 - (
       2092 y^43)/903 - (9308 y^44)/4257 - (3062 y^45)/1485 - (
       6032 y^46)/3105 - (17788 y^47)/9729 - (727 y^48)/423 - (
       1423 y^49)/882 - (16672 y^50)/11025) z4 + 9238/81 H[0, y] + 
    314/27 H[0, y]^2 + 32/27 H[0, y]^3 + 
    y (-(210077/1458) - 3461/81 H[0, y] - 443/27 H[0, y]^2 - 
       16/27 H[0, y]^3) + 
    y^50 (-(1156212998693793313036891589455823572754287913958430458596\
0798851271077058445438328445358449327289758278759375842882987437837659\
/286973645013694481000058866251926940415748892156015770755335278850970\
3367686310889223927192796316883799543810794160000000000) + \
(751868437224748300239675600416162268394623275850629961526883443403639\
49781501395347903 H[0, y])/
        72377551303564624699704443717982252655766327262379331898135172\
983569419683120000000 + (
       118003127369760325491792174963208096932984817 H[0, y]^2)/
       45019110184206166396886988894185849067000000 + (
       80816 H[0, y]^3)/1686825) + 
    y^49 (-(4604919561087873489545735346371000498311699755161069730206\
0460799467820998375985005834771410008785104034363444471716521295336377\
/116711880415599920235884738803897104898801332795586731173454236196359\
10901716924510651229101198922187262997932966297600000000) + \
(145999175039064320757498524464275092969282279352316810407168766970631\
030063690726901087 H[0, y])/
        14348568020802854028162057753199989437386433421633786646170616\
4715376094240256000000 + (
       31037783935916240932974159071353140580523 H[0, y]^2)/
       12000096009117845270307235690245290880000 + (4852 H[0, y]^3)/
       99225) + 
    y^48 (-(2253775465732313710010189238884321352759466220423654523574\
1134657436065420473514180492832256334942727731749974445342729523824611\
/583559402077999601179423694019485524494006663977933655867271180981795\
5450858462255325614550599461093631498966483148800000000) + \
(500308798085924770458909351934997894442088012702004672351677684155507\
150398075090737103 H[0, y])/
        50219988072809989098567202136199963030852516975718253261597157\
6503816329840896000000 + (
       2826621964069473712234232661675554677683781 H[0, y]^2)/
       1108162712226613326692602803549190130880000 + (9314 H[0, y]^3)/
       186543) + 
    y^47 (-(1309596115625695019867823284047116182992406849922361031454\
3246065733434566222690612267236619048439984625518019027925228481/
          346572478364283241288186872401085056461824675842084339078696\
6772860428779388193857371251628787781738281629849600000000) + \
(104467949362451014176970030011854951319189273380794356874185022546341\
2000490233729 H[0, y])/
        10715034574604786406756984163465301871069343101614090803661500\
95084082752000000 + (
       202373039700959035797576476569998735035101 H[0, y]^2)/
       80500644061165545354977706088728826320000 + (4466 H[0, y]^3)/
       87561) + 
    y^46 (-(6549003544233138679433697246411180351388623525281134920847\
040841941021924457780458318374430262288086277463029328709893693/
          177224562799917566567822832477827585690705800146520400665242\
6190667264716732599131610299128357388388894015264000000000) + \
(148518744002142828606831969016397409823502495854647562109376174212290\
5924229387271 H[0, y])/
        15572687808785664454796334639486054752810109890503732447905171\
83644928880000000 + (
       203850938168186925100468331499759041312243 H[0, y]^2)/
       82330204153464762294863563045290845100000 + (68464 H[0, y]^3)/
       1313415) + 
    y^45 (-(3167780805447264373968889609650128026259479591333952475581\
156160770761696390844279421135234311247834321236838379101301/
          877031091125955414353388270910297936492559259994758610795551\
258565154380147104159335222780299959669351936000000000) + \
(525661994625868726647793458220281919052794579649174426340279344154288\
845583023423 H[0, y])/
        56372719148775944388098920756869628006708434094936651875110106\
9569105280000000 + (
       294042876240706801424051427584168864717 H[0, y]^2)/
       120661201470654240408162910664704800000 + (16384 H[0, y]^3)/
       307395) + 
    y^44 (-(1851513248800868105836807642134859429743362775426907040288\
6127205833127727203542463611296958442203629396138436299107/
          524719456229204094057582726185648338072471352133616262869133\
2316201778342760452235338939711196339902105600000000) + \
(634196861885942533977462419652745046973212338205297098289988851357258\
943007499 H[0, y])/
        69595949566390054800122124391197071613220289006094631944580378\
9591488000000 + (292391069570027244444109132577179674719 H[0, y]^2)/
       122001881486994843079364720783201520000 + (31336 H[0, y]^3)/
       574695) + 
    y^43 (-(1723877371092256436453353476743678706464309149433074339275\
1822734403732400038649377106625857449134541103355395359/
          500365457137258602486131871270682362867153433599153637398017\
6803374827614898318634526180113650063923200000000) + \
(837098789658876867951358948774581588738788640494418105205738545070784\
982991073 H[0, y])/
        94050501814437224208949510285550281659132218953077832546148969\
7272256000000 + (78358369022960945669334650744492772857 H[0, y]^2)/
       33273240405544048112554014759054960000 + (14968 H[0, y]^3)/
       268191) + 
    y^42 (-(1063982638526269599677273465037020727553650043967192819662\
193132695057346770893661507714475772488291107325300034139/
          316481151639316066072478408578706594513474546751464675654246\
182813457846642318653633780892188366543142400000000) + \
(127683513629600289814852696530656089772972734405209451642468093889667\
18042383 H[0, y])/
        14695390908505816282648360982117231509239409211418411335335776\
519879000000 + (19232079996604129832611034437667219237 H[0, y]^2)/
       8318310101386012028138503689763740000 + (57136 H[0, y]^3)/
       999621) + 
    y^41 (-(7126076450253448727062689448397984553136308108102824742283\
94561376200408853279286564994386102946078002502828041/
          217350366402648237878890113800651811456024824573704997573460\
511688657341431966591041940056616354816000000000) + \
(373323698589701998773705201470669199465919660018602305162092707763640\
50643 H[0, y])/
        44039483991317278888997918746555541504420182175495743596585012\
480000000 + (816121374009788438555961140189371757 H[0, y]^2)/
       359905250465592732423515573380800000 + (6808 H[0, y]^3)/
       116235) + 
    y^40 (-(2033657905289325123119065483819730558017891794275932287777\
00660860796731465352613859546294588184456678668563/
          636446730898079492840413836017345541877228176731608228913031\
76647361132809276385521913962349056000000000) + \
(940728223442167312746821654523706427525998715536108036314016698432003\
37871 H[0, y])/
        11381288332695850989988016350766462232166420574269683134298174\
9120000000 + (577481193213667992356974657723030271 H[0, y]^2)/
       259931569780705862305872358552800000 + (12964 H[0, y]^3)/
       215865) + 
    y^39 (-(4540036283572691192268058119407109372803935126633089738578\
2530619255414169438823848237849717361981759319/
          145884754215082514385404967757935209051535560076676027061431\
34220263489588661131786596636723200000000) + (
       103611165540691845653067931813424264532312723673764052940044639\
337488169 H[0, y])/
       128640379727079814877913331745724439268983932725237346550663488\
000000 + (638749012470232825351473855164389 H[0, y]^2)/
       293795349543926911589028840720000 + (6164 H[0, y]^3)/100035) + 
    y^38 (-(6904217791607979409671638795697446909965564649943862609620\
6636452732920967178817370486502665616833/
          227949850105557344169853474867253852578477711570397016764530\
25182205409189981438470342400000000) + (
       174191516874150729875959951757316317424199354046198906407817261\
093 H[0, y])/
       222089366755543265998731642368332399795907540252262229296000000\
 + (108049299800002882748941196695163 H[0, y]^2)/
       50849195113371965467331914740000 + (46832 H[0, y]^3)/740259) + 
    y^37 (-(7269864460836032312846896542844765848691494181051472501408\
5446047686971626178135662969366376918887/
          246802845227069605717736093089357554671434514782986243714980\
12227350217468852083757363200000000) + (
       917649259162132377175522938760648596319287200658035546436906010\
13 H[0, y])/
       120228830123301617683523896620450622445904833820773537664000000\
 + (133205848566472341861079563473167 H[0, y]^2)/
       64230562248469851116629787040000 + (11104 H[0, y]^3)/170829) + 
    y^36 (-(3128777736987899341952551835270181341577422400923229001759\
8782785170303309220633040413262556646665577/
          109305183184219481147681965843228932386214170681772561399153\
69646074529005916605556386048000000000) + (
       395202152706227716853091464983885500141182044381567318775210270\
89159 H[0, y])/
       532474991873006972163760642147880352870997754402387417769600000\
00 + (2271607932404112232092407539694317 H[0, y]^2)/
       1124034839348222394541021273200000 + (21032 H[0, y]^3)/
       314685) + 
    y^35 (-(1022515552609661194233802377270073894308968711540026561151\
47027060720984621596343359740792486149/
          367909796622595299477601093427879260393002412230081451606947\
18521716945150445843712000000000) + (
       943541237139215731909203503863851664793980023281590748509378093\
9 H[0, y])/
       13083461825831889740335422640116780014130069023810291520000000 \
+ (9147147947603494068965652833251 H[0, y]^2)/
       4652688645950762285657989200000 + (9944 H[0, y]^3)/144585) + 
    y^34 (-(2319096023930138562788966912477521093062619602978347615090\
483036313295417966705496129020559/
          860162615732822631759630748088532291847499050896412836386577\
005141170395588115200000000) + (
       7603163933680616095736282718411800270331207178294753482190493 \
H[0, y])/10859010066711578506817629454825295283357451654570916000000 \
+ (2791328022826106705518331489899 H[0, y]^2)/
       1462273574441668146921082320000 + (37552 H[0, y]^3)/530145) + 
    y^33 (-(4989128098155505574613071318266813832538130188091919419754\
904842316537562617243204755263/
          190935097831925112488264317000784082541065272119070551917109\
2131278957592870400000000) + (
       130973472293381665245868302386012142736274780650054833551783 H[
         0, y])/192834806956032470709303075779361514465837099304256000\
000 + (90907430136406720245703013639 H[0, y]^2)/
       49152052922409013341885120000 + (1106 H[0, y]^3)/15147) + 
    y^32 (-(\
1728234436953682096835825455408707090564051359422621170491217791843252\
487790953084821/
          683121717402946661663055739014665908900305759014340728623287\
112320249177600000000) + (
       760695037366002711134999683106535132786903175800997416919 H[0, 
         y])/1155613384064871206195506899175278184835975380272000000 \
+ (150313430694848561097399341 H[0, y]^2)/
       84082201968930374729520000 + (2081 H[0, y]^3)/27621) + 
    y^31 (-(2507239216457167581506156815079378723715674095026828554538\
8255981485948284435667108237/
          102468257610441999249458360852199886335045863852151109293493\
06684803737664000000000) + (
       5524014322793971450570332297432256666921955995885269802117 H[0,
          y])/8667100380486534046466301743814586386269815352040000000 \
+ (33688512248549187476223739283 H[0, y]^2)/
       19549111957776312124613400000 + (977 H[0, y]^3)/12555) + 
    y^30 (-(7457376102164571598695573534517397978647864309653604392953\
411901610974128814552527/
          
          315481088702099751383800372081896201770461403485686912849424\
4668966668000000000) + (
       190825751982395139005464799856878275702160394391258808377 H[0, 
         y])/309539299303090501659510776564806656652493405430000000 + \
(4046842598671760648471056543 H[0, y]^2)/
       2443638994722039015576675000 + (29296 H[0, y]^3)/364095) + 
    y^29 (-(9336767728039964932804772551855383407782601759385732024812\
6009539137603206179/
        40936268616817585552227093867497223095929112634720989753890846\
099200000000) + (
       35226648914649475867376275793235343146143370752012743 H[0, y])/
       59139901267371993288864412028553497117209296000000 + (
       135495528565001506293511681 H[0, y]^2)/
       85438366516816348515480000 + (6848 H[0, y]^3)/82215) + 
    y^28 (-(2206391311668248864712083494466752910787631085378841658675\
968188500382419/
        10038952933265710682576133052335695576386929339166868515398432\
00000000) + (
       7027061500842282297083829423555692860823808330941 H[0, y])/
       12224039120994624491290701122065625695992000000 + (
       64612712095948600351113883 H[0, y]^2)/
       42719183258408174257740000 + (12776 H[0, y]^3)/147987) + 
    y^27 (-(1922242562881127317000186654626949497436943681369436024052\
15248563903537/
        90891148520989023166520790162984979483849725459078323742268800\
000000) + (87607710557848123822711095941847116411106263527 H[0, y])/
       158106550789636604961487628868960142104000000 + (
       135433545616801707088909 H[0, y]^2)/94334870453423860260000 + (
       5944 H[0, y]^3)/66339) + 
    y^26 (-(1648999299667382028009928258878611703126322833038766007366\
399149868417/
        81152811179454484970107848359808017396294397731319931912740000\
0000) + (21083561478049093025520444835842817989245609309 H[0, y])/
       39526637697409151240371907217240035526000000 + (
       63917809966837594454761 H[0, y]^2)/47167435226711930130000 + (
       22064 H[0, y]^3)/236925) + 
    y^25 (-(6984533536698325635721336922913845220930500573292662884365\
46513/358349953291795063057733934350978077289538150394483200000000) + \
(40673054020678032792045668052378270774284213 H[0, y])/
       79323826302385366856988184850667168000000 + (
       4097762555946528209681 H[0, y]^2)/3225123776185431120000 + (
       2552 H[0, y]^3)/26325) + 
    y^24 (-(1265224226743970628351087682184047265227570621206484923069\
0517/6779593710925852544335506866099585246018289331787520000000) + (
       226094259215913577742744130883516287352343 H[0, y])/
       459404399434664286816533889096528000000 + (
       10190056556297174467 H[0, y]^2)/8623325604773880000 + (
       4708 H[0, y]^3)/46575) + 
    y^23 (-(2296425004103596143222479961645962850547057578008335651231\
40299/128767083216185025992079060410118122439374042041750963200000) + \
(352717720736281769202031268924625080895547 H[0, y])/
       747910362279633458937317171449147584000 + (
       77202658032667500719 H[0, y]^2)/70952723076079484640 + (
       2164 H[0, y]^3)/20493) + 
    y^22 (-(93772421919975256885699335158455935692758695272695606189/
        55141104725954949772096547469860818584636456161664000) + (
       475349854371566604205700818876328858749 H[0, y])/
       1053697750192698087634518154140547200 + (
       12535353858859058911 H[0, y]^2)/12670129120728479400 + (
       15856 H[0, y]^3)/143451) + 
    y^21 (-(195595065234076026222524265746641314831971976454379819737/
        120901261317582304197757184039493116344883815680000000) + (
       3015422817187560947705747766889713649 H[0, y])/
       7000958154973865787637473340800000 + (
       107916582116206771 H[0, y]^2)/121932845980545600 + (
       3616 H[0, y]^3)/31185) + 
    y^20 (-(3874182801460103815617405259407891835215749057673317/
        2523825136451047057548763741314857625144960000000) + (
       198578915730506687273231772455876059 H[0, y])/
       483888267680917922776907553600000 + (
       15741907055194367 H[0, y]^2)/20322140996757600 + (
       6568 H[0, y]^3)/53865) + 
    y^19 (-(210630964610870304908003073575379126918263388448007/
        145033615812713352622968814640699135389056000000) + (
       63540536422755608751343196079546607 H[0, y])/
       162869709609674813032227420480000 + (
       471573244108919 H[0, y]^2)/717252035179680 + (2968 H[0, y]^3)/
       23085) + 
    y^18 (-(6207159434321311834502573909288308983983295528581/
        4532300494147292269467775457521847980908000000) + (
       1883041232520339814217088172489841 H[0, y])/
       5089678425302337907257106890000 + (
       32490693010954319 H[0, y]^2)/60966422990272800 + (
       10672 H[0, y]^3)/78489) + 
    y^17 (-(25174964660921704237922098583810468919063859/
        19564410443451165076984138915681305600000) + (
       94816348316548405096868555411 H[0, y])/
       270968546845473972086592000 + (135173773992443 H[0, y]^2)/
       337764116289600 + (596 H[0, y]^3)/4131) + 
    y^16 (-(58887729362676345062989402682156291908221677/
        48911026108627912692460347289203264000000) + (
       335298208944383796297693514939 H[0, y])/
       1016132050670527395324720000 + (48485838334981 H[0, y]^2)/
       187646731272000 + (1058 H[0, y]^3)/6885) + 
    y^15 (-(94870467567783462172829729809062335521057/
        84621152437072513308754926105888000000) + (
       763379357681935482870142807 H[0, y])/
       2461219499894010992136000 + (120937453271 H[0, y]^2)/
       1136269134000 + (466 H[0, y]^3)/2835) + 
    y^14 (-(21161084789312867510351266990710449/
        20383173497194404292585589400000) + (
       480497694341868910302923 H[0, y])/1654045362831996634500 - (
       484972427 H[0, y]^2)/8522018505 + (6512 H[0, y]^3)/36855) + 
    y^13 (-(181812720915382465978453910248631/
        190369277932936604786444160000) + (
       6056616201873536105827 H[0, y])/22348818414056534400 - (
       22705253357 H[0, y]^2)/97394497200 + (1408 H[0, y]^3)/7371) + 
    y^12 (-(912699762922237469224409755958951/
        1047031028631151326325442880000) + (
       98444122187374986874237 H[0, y])/391104322245989352000 - (
       5162434153 H[0, y]^2)/12174312150 + (2408 H[0, y]^3)/11583) + 
    y^11 (-(1284728266940986032055360556371/
        1630381545672923273630400000) + (
       28337076384167776549 H[0, y])/121801408360632000 - (
       390209003 H[0, y]^2)/617463000 + (1016 H[0, y]^3)/4455) + 
    y^10 (-(10302456276899562421500608287/
        14639531837327760963600000) + (538016105421709601 H[0, y])/
       2515463868317400 - (530954509 H[0, y]^2)/617463000 + (
       3376 H[0, y]^3)/13365) + 
    y^9 (-(59882789231671162006078181/96790293139357097280000) + (
       162562173637501529 H[0, y])/831558303576000 - (
       3972721 H[0, y]^2)/3572100 + (344 H[0, y]^3)/1215) + 
    y^8 (-(71377496841724039540043/134058577755342240000) + (
       1943308501876051 H[0, y])/10941556626000 - (
       19937633 H[0, y]^2)/14288400 + (548 H[0, y]^3)/1701) + 
    y^7 (-(3817941896270901131/8590194653040000) + (
       136629880913 H[0, y])/851350500 - (32531 H[0, y]^2)/18900 + 
       212/567 H[0, y]^3) + 
    y^6 (-(190130446821540427/536887165815000) + (
       431055957389 H[0, y])/2979726750 - (69899 H[0, y]^2)/33075 + (
       1264 H[0, y]^3)/2835) + 
    y^5 (-(22602158853413/86444820000) + (351526981 H[0, y])/
       2673000 - 1774/675 H[0, y]^2 + 224/405 H[0, y]^3) + 
    y^4 (-(12228132263/71442000) + (2963771 H[0, y])/23625 - (
       27749 H[0, y]^2)/8100 + 296/405 H[0, y]^3) + 
    y^3 (-(3305654/25515) + 59638/405 H[0, y] - 410/81 H[0, y]^2 + 
       88/81 H[0, y]^3) + 
    y^2 (-(38399447/72900) + 121991/405 H[0, y] - 587/81 H[0, y]^2 + 
       176/81 H[0, y]^3) + 
    z3 (3632/27 + y (-(6052/27) - 80/3 H[0, y]) + 
       y^50 (2307334679348444503887319231/657057031909848340155000 - (
          32288 H[0, y])/2205) + 
       y^49 (783987309513168232749764923/227779771062080757920400 - 
          6430/441 H[0, y]) + 
       y^48 (23450899387209928028389733/6954354510854411707200 - 
          6140/423 H[0, y]) + 
       y^47 (1778011379831472791105782147/538403642532308963510100 - (
          140560 H[0, y])/9729) + 
       y^46 (13069835178430119767360861/4043081170455386459400 - 
          992/69 H[0, y]) + 
       y^45 (921732226501428722666593/291418508662949918250 - 
          472/33 H[0, y]) + 
       y^44 (62017347288766890163873619/20049593396010954375600 - (
          60560 H[0, y])/4257) + 
       y^43 (9644040036576252728165137/3189708040274470014300 - (
          38320 H[0, y])/2709) + 
       y^42 (718679341321644533890243/243307962141866549928 - (
          36320 H[0, y])/2583) + 
       y^41 (15337524491731842834493/5317974343020339000 - 
          5156/369 H[0, y]) + 
       y^40 (360666901326510286033451/128150210997660852000 - 
          1624/117 H[0, y]) + 
       y^39 (4075014478921474908301/1484667078631436700 - (
          30640 H[0, y])/2223) + 
       y^38 (3229641090927726635437/1207311690315673800 - (
          86560 H[0, y])/6327) + 
       y^37 (434582093289345715184/166799641425191775 - 
          4520/333 H[0, y]) + 
       y^36 (164144637675389357537/64731669575958000 - 
          848/63 H[0, y]) + 
       y^35 (47675436052583252777/19332025643630700 - (14288 H[0, y])/
          1071) + y^34 (48535687976845755139/20252598293327400 - (
          22240 H[0, y])/1683) + 
       y^33 (2376096915150543329/1021139409747600 - 1295/99 H[0, y]) +
        y^32 (181887729785120540759/80577182514628800 - 
          3610/279 H[0, y]) + 
       y^31 (483225962609233177/220880434524750 - 3568/279 H[0, y]) + 
       y^30 (49894902642005841047/23555829565768500 - 
          3296/261 H[0, y]) + 
       y^29 (544830391631586622/265952914452225 - (22760 H[0, y])/
          1827) + y^28 (435587421873145049/220098963684600 - 
          2320/189 H[0, y]) + 
       y^27 (611698158225797/320341080150 - 4240/351 H[0, y]) + 
       y^26 (7204129177969253/3915279868500 - 6944/585 H[0, y]) + 
       y^25 (533230651143893/301175374500 - 524/45 H[0, y]) + 
       y^24 (377053713511627/221665075632 - 2360/207 H[0, y]) + 
       y^23 (497271731204153/304789478994 - (25360 H[0, y])/2277) + 
       y^22 (206998929563039/132517164780 - 7520/693 H[0, y]) + 
       y^21 (6840691451837/4583103525 - 664/63 H[0, y]) + 
       y^20 (15736452629171/11057646600 - 1744/171 H[0, y]) + 
       y^19 (4041458114615/2985564582 - 560/57 H[0, y]) + 
       y^18 (11434880136149/8904315420 - 160/17 H[0, y]) + 
       y^17 (569269493179/468648180 - 1370/153 H[0, y]) + 
       y^16 (7795026137/6806800 - 76/9 H[0, y]) + 
       y^15 (2180278124/2027025 - 496/63 H[0, y]) + 
       y^14 (74222286871/73783710 - 5920/819 H[0, y]) + 
       y^13 (1644597709/1756755 - 760/117 H[0, y]) + 
       y^12 (15450743527/17837820 - 560/99 H[0, y]) + 
       y^11 (1365135314/1715175 - 464/99 H[0, y]) + 
       y^10 (1196617/1650 - 32/9 H[0, y]) + 
       y^9 (205969/315 - 20/9 H[0, y]) + 
       y^8 (15386237/26460 - 40/63 H[0, y]) + 16 H[0, y] + 
       y^7 (1118977/2205 + 80/63 H[0, y]) + 
       y^6 (135692/315 + 32/9 H[0, y]) + 
       y^5 (47191/135 + 56/9 H[0, y]) + y^3 (4517/27 + 80/9 H[0, y]) +
        y^4 (7049/27 + 80/9 H[0, y]) + y^2 (1315/9 + 32/3 H[0, y])) + 
    z2 (2408/81 + 
       ln2 (-48 y - 68 y^2 - (316 y^3)/3 - 156 y^4 - (996 y^5)/5 - 
          240 y^6 - (9796 y^7)/35 - (1597 y^8)/5 - (113012 y^9)/
          315 - (69666 y^10)/175 - (505216 y^11)/1155 - (150181 y^12)/
          315 - (7749944 y^13)/15015 - (4491742 y^14)/8085 - (
          134013272 y^15)/225225 - (38108633 y^16)/60060 - (
          172050128 y^17)/255255 - (96430459 y^18)/135135 - (
          3652749346 y^19)/4849845 - (674533901 y^20)/850850 - (
          28259372698 y^21)/33948915 - (3101537795 y^22)/3556553 - (
          6780068578 y^23)/7436429 - (3691430111 y^24)/3879876 - (
          184263496374 y^25)/185910725 - (99657414335 y^26)/
          96673577 - (5373997136434 y^27)/5019589575 - (
          2889984478267 y^28)/2602750150 - (55807093898506 y^29)/
          48522699225 - (29864055220403 y^30)/25097947875 - (
          1849700761774274 y^31)/1504203675975 - (
          985581391237147 y^32)/776363187600 - (
          64991549919844214 y^33)/49638721307175 - (
          68997244308965639 y^34)/51142924983150 - (
          6647558022397849 y^35)/4786102605375 - (
          7033567252358749 y^36)/4922848394100 - (
          7430505113824609 y^37)/5059594182825 - (
          7838372219661709 y^38)/5196339971550 - (
          305515257922645333 y^39)/197324173130175 - (
          321415165789388233 y^40)/202383767313000 - (
          337719513443765533 y^41)/207443361495825 - (
          354428317273126813 y^42)/212502955678650 - (
          15233205291095639033 y^43)/8920064544320475 - (
          2278776211160863019 y^44)/1303929700830900 - (
          102501226087002549917 y^45)/57343272070631625 - (
          1178286494343300192787 y^46)/644793237060880050 - (
          1230180201648321628927 y^47)/658810481344812225 - (
          1283194638420960413227 y^48)/672827725628744400 - (
          62854502119227372098969 y^49)/32281713585895799025 - (
          65451533036688621889919 y^50)/32940524067240611250) - 
       104/9 H[0, y] - 4/3 H[0, y]^2 + 
       y^4 (562133/8100 - 1324/27 H[0, y] - 8/9 H[0, y]^2) + 
       y^2 (11144/81 - 44 H[0, y] - 8/9 H[0, y]^2) + 
       y^3 (4622/81 - 1096/27 H[0, y] - 8/9 H[0, y]^2) + 
       y^5 (3704099/40500 - 40982/675 H[0, y] - 28/45 H[0, y]^2) + 
       y^6 (900496393/7938000 - 16268/225 H[0, y] - 16/45 H[0, y]^2) +
        y^7 (1505898187/11113200 - (184552 H[0, y])/2205 - 
          8/63 H[0, y]^2) + 
       y^8 (126386280199/800150400 - (628531 H[0, y])/6615 + 
          4/63 H[0, y]^2) + 
       y^9 (984618809/5443200 - 86141/810 H[0, y] + 2/9 H[0, y]^2) + 
       y^10 (18839480243813/92207808000 - 66758/567 H[0, y] + 
          16/45 H[0, y]^2) + 
       y^11 (231449457959971/1014285888000 - (221628553 H[0, y])/
          1715175 + 232/495 H[0, y]^2) + 
       y^12 (17310071866133591/68565726028800 - (48295327 H[0, y])/
          343035 + 56/99 H[0, y]^2) + 
       y^13 (67355669617239071/243096665011200 - (1606972649 H[0, y])/
          10540530 + 76/117 H[0, y]^2) + 
       y^14 (685174841487887347/2268902206771200 - (
          550755286 H[0, y])/3353805 + 592/819 H[0, y]^2) + 
       y^15 (856477401482363249/2617964084736000 - (25234936 H[0, y])/
          143325 + 248/315 H[0, y]^2) + 
       y^16 (609675922296975301057/1729352275402752000 - (
          117255839 H[0, y])/623700 + 38/45 H[0, y]^2) + 
       y^17 (2223338474995942224553/5879797736369356800 - (
          20829784201 H[0, y])/104144040 + 137/153 H[0, y]^2) + 
       y^18 (228611882243364968489369/566028528754490081280 - (
          1911444847 H[0, y])/9012465 + 16/17 H[0, y]^2) + 
       y^19 (52966640221936596937829/123237685786882867200 - (
          196901283181 H[0, y])/878107230 + 56/57 H[0, y]^2) + 
       y^20 (2703438944317787910982441/5930813628493737984000 - (
          452501427911 H[0, y])/1913823450 + 872/855 H[0, y]^2) + 
       y^21 (429813583325358653417/891760677470208000 - (
          350710837003 H[0, y])/1410185700 + 332/315 H[0, y]^2) + 
       y^22 (4823060646872700639786307/9489709509212132868096 - (
          2631710239754 H[0, y])/10082827755 + 752/693 H[0, y]^2) + 
       y^23 (6806446008813076546019836901/
          12732026924859611598028800 - (1993286392957 H[0, y])/
          7291614330 + (2536 H[0, y]^2)/2277) + 
       y^24 (101012415269412605720465130871/
          180048865604075315527680000 - (79181043104689 H[0, y])/
          277081344540 + 236/207 H[0, y]^2) + 
       y^25 (3104580179493113102940883843127/
          5284042794902210347008000000 - (898134305422957 H[0, y])/
          3011753745000 + 262/225 H[0, y]^2) + 
       y^26 (1518673128179558154851716363970557/
          2472932028014234442399744000000 - (
          1520541053878174 H[0, y])/4894099835625 + (3472 H[0, y]^2)/
          2925) + y^27 (11185107679789969035843670703771/
          17455990785982831358115840000 - (1138884287301617 H[0, y])/
          3523751881650 + 424/351 H[0, y]^2) + 
       y^28 (179390255468610308765466980861468891/
          268765861826211658382903869440000 - (
          637050019366193 H[0, y])/1897404859350 + 
          232/189 H[0, y]^2) + 
       y^29 (17177203120539848857096350300940633/
          24743523787175041565410197504000 - (
          370551241280189423 H[0, y])/1063811657808900 + (
          2276 H[0, y]^2)/1827) + 
       y^30 (1714452164643943181013799850106358705957/
          2377852635947521494435919980134400000 - (
          68564237632927769 H[0, y])/189966367465875 + (
          1648 H[0, y]^2)/1305) + 
       y^31 (814679736411976651017294152002867704403/
          1089361059818322655086406690406400000 - (
          2351587461284939456 H[0, y])/6295092383955375 + (
          1784 H[0, y]^2)/1395) + 
       y^32 (12603208635114367969100358431755624755529/
          16267791826620284982623673243402240000 - (
          222286031277644599 H[0, y])/575551303675920 + 
          361/279 H[0, y]^2) + 
       y^33 (51501569134868915848638502907125769/
          64244131190949648126940545024000 - (
          633616524016847387 H[0, y])/1588439081829600 + 
          259/198 H[0, y]^2) + 
       y^34 (975751855817730304292034472096198674525709/
          1177578221255997403258307185748213760000 - (
          480912920165961953 H[0, y])/1168419132307350 + (
          2224 H[0, y]^2)/1683) + 
       y^35 (641156229715132274881842096627244136801101/
          749367958981089256618922754567045120000 - (
          13671402730674899359 H[0, y])/32220042739384500 + (
          7144 H[0, y]^2)/5355) + 
       y^36 (88770508222164563115662708113354932993752647/
          100576934886775607089343652059047526400000 - (
          2485039647083808673 H[0, y])/5685889895185500 + 
          424/315 H[0, y]^2) + 
       y^37 (870467700842581235164297100547058845030790163/
          956917694779893633164326746733223608320000 - (
          85746877635938704247 H[0, y])/190628161628790600 + 
          452/333 H[0, y]^2) + 
       y^38 (3784683294484185414532528765735675749095976037/
          4040319155737328673360490708429166346240000 - (
          21246820699715253541 H[0, y])/45930336044618025 + (
          8656 H[0, y]^2)/6327) + 
       y^39 (7788713475938172635070031462531042707955079/
          8081052724434884776709530623556976640000 - (
          235260381627070436269 H[0, y])/494889026210478900 + (
          3064 H[0, y]^2)/2223) + 
       y^40 (36694976145463912504583055998119777358993785583/
          37030386938530695824052119257783625318400000 - (
          127157228137837147391 H[0, y])/260467908531831000 + 
          812/585 H[0, y]^2) + 
       y^41 (3722481335124194424528241395896372181216419304377/
          3656367259427584149206850379021510980403200000 - (
          2249902769249751952723 H[0, y])/4490733889661619600 + (
          2578 H[0, y]^2)/1845) + 
       y^42 (7455653821544186451273146067120773130943030485554173/
          7132947231351024711436468845493106273062748160000 - (
          9085967559051079386974 H[0, y])/17682264690542627175 + (
          3632 H[0, y]^2)/2583) + 
       y^43 (1255247038839006544104813094269093517738157426809079/
          1170480307251727798176649691088880388926341120000 - (
          336001296123473612110793 H[0, y])/637941608054894002860 + (
          3832 H[0, y]^2)/2709) + 
       y^44 (2929217053136807737766008545381491039360859520414151/
          2663851733745311540677892400409176057556500480000 - (
          31817425118240716049267 H[0, y])/58969392341208689340 + (
          6056 H[0, y]^2)/4257) + 
       y^45 (70854317835200780432840908500088403313756553858646479/
          62879290924453284041582808986402644149298790400000 - (
          968355508154496414613 H[0, y])/1752893285190676200 + 
          236/165 H[0, y]^2) + 
       y^46 (120661718884764850177174700921944470961786599894479782283\
63/10455408438541193462075010903836157189687568288972800000 - (
          27194630920988483102221 H[0, y])/48104969133357761625 + 
          496/345 H[0, y]^2) + 
       y^47 (11009923897787755632342190475308122248628078695060313041/
          9320136493341604413798492413092449272931544989696000 - (
          1140341689418710336310657 H[0, y])/
          1972174514770362503700 + (14056 H[0, y]^2)/9729) + 
       y^48 (203559777822287932082713547125870967707468893190092997767\
1/1684311059275431817126981012020699587407294538711040000 - (
          1350000663860748899360129 H[0, y])/2283790636404279802800 + 
          614/423 H[0, y]^2) + 
       y^49 (757253918100233328866251143848754616363817989266004793031\
53/61274595053394124796197348418271520152408485642895360000 - (
          63502217171147023446133991 H[0, y])/
          105129125105575734424800 + 643/441 H[0, y]^2) + 
       y^50 (262129903375955653107618701731643545636814795792733443886\
557/207525366490996144586051625659030103902987741036544000000 - (
          10134566406331166947565773 H[0, y])/
          16426425797746208503875 + (16144 H[0, y]^2)/11025) + 
       y (-(784/81) + 332/9 H[0, y] + 8/3 H[0, y]^2))) + 
 CF^2 TF ((-((664 y)/3) - (28 y^3)/9 - (28 y^4)/9 - (14 y^5)/5 - (
       112 y^6)/45 - (20 y^7)/9 - 2 y^8 - (49 y^9)/27 - (224 y^10)/
       135 - (84 y^11)/55 - (140 y^12)/99 - (154 y^13)/117 - (
       16 y^14)/13 - (52 y^15)/45 - (49 y^16)/45 - (35 y^17)/34 - (
       448 y^18)/459 - (476 y^19)/513 - (84 y^20)/95 - (38 y^21)/
       45 - (80 y^22)/99 - (196 y^23)/253 - (154 y^24)/207 - (
       161 y^25)/225 - (224 y^26)/325 - (700 y^27)/1053 - (52 y^28)/
       81 - (18 y^29)/29 - (784 y^30)/1305 - (812 y^31)/1395 - (
       35 y^32)/62 - (217 y^33)/396 - (896 y^34)/1683 - (44 y^35)/
       85 - (68 y^36)/135 - (490 y^37)/999 - (336 y^38)/703 - (
       1036 y^39)/2223 - (266 y^40)/585 - (91 y^41)/205 - (160 y^42)/
       369 - (164 y^43)/387 - (196 y^44)/473 - (602 y^45)/1485 - (
       1232 y^46)/3105 - (420 y^47)/1081 - (161 y^48)/423 - (47 y^49)/
       126 - (64 y^50)/175) z4 + 
    y^2 (-(6676/27) + 848/9 H[0, y] - 24 H[0, y]^2 + 40/9 H[0, y]^3) +
     y^4 (-(6048135217/14288400) + (2632649 H[0, y])/34020 + 
       3719/162 H[0, y]^2 + 206/81 H[0, y]^3 - 2/27 H[0, y]^4) + 
    y^3 (-(43298/3645) - 2504/243 H[0, y] + 712/81 H[0, y]^2 + 
       296/81 H[0, y]^3 - 2/27 H[0, y]^4) + 
    y^5 (-(1000332013097/1190700000) + (180475511 H[0, y])/945000 + (
       125521 H[0, y]^2)/4500 + 139/75 H[0, y]^3 - 1/15 H[0, y]^4) + 
    y^6 (-(33333011807737/27014006250) + (3557250556 H[0, y])/
       11694375 + (297232 H[0, y]^2)/10125 + 952/675 H[0, y]^3 - 
       8/135 H[0, y]^4) + 
    y^7 (-(40339141376880527/25054734404700) + (
       1723292787137 H[0, y])/4171617450 + (4082329 H[0, y]^2)/
       138915 + (1468 H[0, y]^3)/1323 - 10/189 H[0, y]^4) + 
    y^8 (-(158293412691228897653/80175150095040000) + (
       115216119256961 H[0, y])/222486264000 + (11853361 H[0, y]^2)/
       411600 + (3949 H[0, y]^3)/4410 - 1/21 H[0, y]^4) + 
    y^9 (-(535645372919377709090593/229814704723443840000) + (
       23230053505849573 H[0, y])/37513908432000 + (
       48891641 H[0, y]^2)/1749600 + (10747 H[0, y]^3)/14580 - 
       7/162 H[0, y]^4) + 
    y^10 (-(395051979356119405760623/147306655548940387500) + (
       5088473148400043 H[0, y])/7087144632750 + (
       361565684 H[0, y]^2)/13395375 + (78632 H[0, y]^3)/127575 - 
       16/405 H[0, y]^4) + 
    y^11 (-(1290474996227426908195834951/426018122250278758200000) + (
       2783041718219970593 H[0, y])/3416062043394000 + (
       22910212847 H[0, y]^2)/880456500 + (33158 H[0, y]^3)/63525 - 
       2/55 H[0, y]^4) + 
    y^12 (-(41057936927866967550801301043/
        12169633680201463006741200) + (231605308945839822139 H[0, y])/
       254564943473720880 + (23839722043 H[0, y]^2)/950893020 + (
       91928 H[0, y]^3)/205821 - 10/297 H[0, y]^4) + 
    y^13 (-(10265164985641462863473795859079/
        2762054255723410560517605000) + (
       231955595609484729034439 H[0, y])/231107099508993708000 + (
       4171432912483 H[0, y]^2)/172653881400 + (554062 H[0, y]^3)/
       1437345 - 11/351 H[0, y]^4) + 
    y^14 (-(268486478300537763526557488408813/
        66166544170440812983066182000) + (
       271016276426937169719029 H[0, y])/247156203641562715500 + (
       4301864071003 H[0, y]^2)/184643734275 + (4120496 H[0, y]^3)/
       12297285 - 8/273 H[0, y]^4) + 
    y^15 (-(1303267511967386762372678914059894553/
        296339983920749416253744338200000) + (
       9073873411421537953722283 H[0, y])/7634055520763061390000 + (
       4422096663637 H[0, y]^2)/196661965500 + (959438 H[0, y]^3)/
       3274425 - 26/945 H[0, y]^4) + 
    y^16 (-(458131883529394845461222433286749525781721/
        96709888499511443781434201263872000000) + (
       146957945020117944620049749 H[0, y])/
       114809072881353282432000 + (5181264359813 H[0, y]^2)/
       238517136000 + (1789681 H[0, y]^3)/6949800 - 7/270 H[0, y]^4) +
     y^17 (-(750307531656413369420519943685112563247416613/
        147819990017186580581657938474036531200000) + (
       1202860154332654225981461050213 H[0, y])/
       877421961213915719137536000 + (10722056808033227 H[0, y]^2)/
       510399109059840 + (28403129 H[0, y]^3)/124972848 - 
       5/204 H[0, y]^4) + 
    y^18 (-(35168966212538091448932832590476959811346131/
        6495995655052144654467389874347308500000) + (
       96595462069491077789882109011 H[0, y])/
       66100426765557266787705000 + (5473581634855162 H[0, y]^2)/
       269155780168275 + (70750024 H[0, y]^3)/351486135 - (
       32 H[0, y]^4)/1377) + 
    y^19 (-(38846824757495281574369492926949336911573439772443/
        6754016422650866911363743819052165618608000000) + (
       1440846110463496560397242009415367 H[0, y])/
       928728836309670302404658160000 + (
       2014167524480328187 H[0, y]^2)/102208415013104400 + (
       78497641 H[0, y]^3)/439053615 - (34 H[0, y]^4)/1539) + 
    y^20 (-(1165224272553941277903089636004913969894167836677631/
        191363798641774562488639408206478025860560000000) + (
       4798448086095928993440057114360041 H[0, y])/
       2923775966160073174236886800000 + (
       683405311874211917 H[0, y]^2)/35751914716518000 + (
       220011457 H[0, y]^3)/1382205825 - 2/95 H[0, y]^4) + 
    y^21 (-(721512176155869244076972196952321898260038183856090717/
        112277010346591975020689081702441231981777760000000) + (
       1182725959206203048704194857835207881 H[0, y])/
       683386062251120926027036106400000 + (
       694778684831712757 H[0, y]^2)/37435522888764000 + (
       2536717 H[0, y]^3)/17867850 - 19/945 H[0, y]^4) + 
    y^22 (-(35785364917883561945267021231210608597921016823816010247/
        5291273189676506026703671880752816113203680408800000) + (
       1363107712311302973293649186200555987 H[0, y])/
       748974456274490702707923596124000 + (
       12828614004031879 H[0, y]^2)/711274934886516 + (
       28410940 H[0, y]^3)/224062839 - (40 H[0, y]^4)/2079) + 
    y^23 (-(
        1189857412975311358065457308996545960601921191345894584679269/
        167589571863527365200193435345898416484020086405628800000) + (
       776346563344202253070197645690714487861 H[0, y])/
       406665208804528831100668911189843840 + (
       6885134872681991467 H[0, y]^2)/392475380170713840 + (
       274191959 H[0, y]^3)/2418964119 - 14/759 H[0, y]^4) + 
    y^24 (-(2925270370802298173115374655114815564061400012792354277058\
2383/3933705169089477624020124779352782075701066514557622400000) + (
       110461045581922143422858970794228638994189 H[0, y])/
       55286303180450407203355401562586208000 + (
       76772962270264162937 H[0, y]^2)/4495627081955449440 + (
       127679722 H[0, y]^3)/1259460657 - 11/621 H[0, y]^4) + 
    y^25 (-(7517932324463296436415756203627264645637421966698352894364\
53157/96719747234675885483047312627779409080423964651860000000000) + (
       1215704507983159234175337814839151988931919 H[0, y])/
       582578042761349639078937902839800000000 + (
       9720440283049704828229 H[0, y]^2)/584261553656781000000 + (
       1484097374 H[0, y]^3)/16368226875 - (23 H[0, y]^4)/1350) + 
    y^26 (-(1632983345163366560009658246351927577759458719650289061566\
62697/20137205729773022453683988625435177707330817542598750000000) + (
       3562187029382506022618154973408372668402499 H[0, y])/
       1637464656267482484027004578027618750000 + (
       9838999470101505569629 H[0, y]^2)/606577099108949718750 + (
       14692938256 H[0, y]^3)/181262956875 - 16/975 H[0, y]^4) + 
    y^27 (-(9869516397700629173228666208222841999664530099299209942658\
73496497397/
        11686004809841445835695530163812354505066393273310070195434560\
0000) + (225508795598651030579181446300908292886043857883 H[0, y])/
       99607126997471061125737206187444889525520000 + (
       268723420183371750190201 H[0, y]^2)/16980276681616294846800 + (
       45922507117 H[0, y]^3)/634275338697 - (50 H[0, y]^4)/3159) + 
    y^28 (-(7590563422951783646899366879867116799303985399857398702490\
10917356121/
        86434946818353889317274631389144633913212967997855548782800000\
000) + (34662730358723342224605195783179573258357189569 H[0, y])/
       14734782100217612592564675471515516202000000 + (
       271673254661875461963109 H[0, y]^2)/17583126741318648510000 + (
       42414310447 H[0, y]^3)/656793989775 - (26 H[0, y]^4)/1701) + 
    y^29 (-(3359116164457461212727295336527144437374078717012343076884\
7173153185759889/
        36840478511274475313527846293910932223222404272436440323483752\
00000000) + (
       72995502711447867080141920270066900801223135122301 H[0, y])/
       29906136861857219177252353156658495787108000000 + (
       230864115498597251975006069 H[0, y]^2)/
       15294522401158482141660000 + (377494458821 H[0, y]^3)/
       6566738628450 - 3/203 H[0, y]^4) + 
    y^30 (-(8768358712136136830341789798962758223500386196442359177649\
06215421417621505273/
        92746233584977342266764509543548396076714395813039742411158948\
193500000000) + (
       96821285073641939073766036427594672023212697522050319 H[0, y])/
       38282525373968477798595266714911861973193517500000 + (
       233163837101951511362357689 H[0, y]^2)/
       15801738705278533845337500 + (4155307459772 H[0, y]^3)/
       81414157485375 - (56 H[0, y]^4)/3915) + 
    y^31 (-(3351169304024643192004384743695928028982316690452481268476\
216294350550403659386666113/
          342296981241778230251423403708857378920950622781970300441625\
546582883478000000000) + (
       6062361334615033334538904130415707528144679290183143698199 H[0,
          y])/2316207860302435822762546155674587741158312723390000000 \
+ (226202479519237503047441942029 H[0, y]^2)/
       15672994931665491617146950000 + (29411306841083 H[0, y]^3)/
       651216453512625 - (58 H[0, y]^4)/4185) + 
    y^32 (-(2287386930508371871444933968577306801458547267738977070200\
72924485446300224574122166237/
          225885581221241029456583764367516193876367770980742000931433\
60514056239472640000000) + (
       103385162388016679720067025227385023461057848663206090896989 H[
         0, y])/382122825664117412181980947993958653119095859076608000\
00 + (1826093749322264546672278291667 H[0, y]^2)/
       129284793747427344184109952000 + (106887577626497 H[0, y]^3)/
       2685906083820960 - 5/372 H[0, y]^4) + 
    y^33 (-(5180023953065996440658092997855511510549100430264172796757\
120759004500919735277026851/
          495110867246061547505962155387431159779494084776351276201915\
710782555340800000000) + (
       2339880033985787279319637510413077156142373462447721152067 H[0,
          y])/837561931072411800784114815050853646662175704576000000 \
+ (1842022948566467757155293964387 H[0, y]^2)/
       133186207918785713571559680000 + (96512542301297 H[0, y]^3)/
       2766958400606400 - (31 H[0, y]^4)/2376) + 
    y^34 (-(5805224045386445524728372016463479087988079092290953431119\
38107149766039867864075046422879/
          537601634833014144849769217555332682404686906810258022741610\
62821323149724257200000000) + (
       3911641735694523389292038384732983864804525481502930497850779 \
H[0, y])/1357376258338947313352203681853161910419681456821364500000 + \
(464360384311756876063824594053 H[0, y]^2)/
       34272036900976597193462866875 + (691952256396376 H[0, y]^3)/
       22784173079993325 - (64 H[0, y]^4)/5049) + 
    y^35 (-(3385942140002502414592688987568448367827603419683760320305\
287294528425708500097042138981267/
          304097894450997900117041173566652830451136028094691406803335\
304847888523692768000000000) + (
       4145906234568585278193936675152014291922845024343470283617319 \
H[0, y])/1396015986537760322272238864715832267832913894986160000000 + \
(936190260181669244323891200571 H[0, y]^2)/
       70495282514405489176636200000 + (5486323084663 H[0, y]^3)/
       209221056749250 - (22 H[0, y]^4)/1785) + 
    y^36 (-(1642758378016480650303325564566975732811510257809222951238\
273902447071629529489009813343387677/
          143217481384228274018097311455489331467864260816208177528655\
911200455236312289184000000000) + (
       311472451521929116767009893959276345142966165975771308789516249\
 H[0, y])/
       101860861965819210781158134741393616026964205202675280000000 + \
(943434084600086415385274707171 H[0, y]^2)/
       72446709019994568461802600000 + (437887879433 H[0, y]^3)/
       19546603917750 - (34 H[0, y]^4)/2835) + 
    y^37 (-(1151630316152144245003819770503276467160233145540219479293\
341355071623344952560134176009760787630887/
          975432154204259191688961513369074517212783230017302449591705\
52871277336768940394668305920000000) + (
       328858665951409525994269246308550369053290388125600520252690291\
17593 H[0, y])/
       104538967792210756575824028111481816216714253007162590998848000\
00 + (1301186813469569360701079908702459 H[0, y]^2)/
       101851320136859335342084376592000 + (98139720209267 H[0, y]^3)/
       5198949862603380 - (35 H[0, y]^4)/2997) + 
    y^38 (-(1337022272705792609520067690044228218698729558936113101385\
9582891355552922576338673034699606568241797/
          110112441481545617086493109109487347120547983450255670042643\
9188662644627260492263886817600000000) + (
       346921304187058743870692352825233432656933179414712827918422880\
01753 H[0, y])/
       107281502441080483214387312799591678679189781249634449096040000\
00 + (1310537342243649168282985519023379 H[0, y]^2)/
       104523345510820151238404491410000 + (
       166657355177734 H[0, y]^3)/10670684131577925 - 
       8/703 H[0, y]^4) + 
    y^39 (-(1409145051030856511968542282221463586584033868311789264991\
6921900340517186614980548305602389833609497/
          112927587903645030233335518765317922101716120353658846413347\
0139431959866087458830165881600000000) + (
       281126319136941341560411164324614424254940559837478492045050789\
0381 H[0, y])/
       846340559798151365022193556052293739762782788528891198128000000\
 + (1319627755205687875874341671434779 H[0, y]^2)/
       107195600509270629904105117560000 + (68952838261367 H[0, y]^3)/
       5471745990042150 - (74 H[0, y]^4)/6669) + 
    y^40 (-(9256413016838575591394270215612298783917451179622339684930\
4481880234151707607947117278004102560845759907/
          722351795455567851700585539798640404929694774617890300200300\
6210172018736767804174111215552000000000) + (
       233650077548358776283196288078082654055765765884353440780116261\
777359 H[0, y])/
       685277965731300952897471402864502659647261521016606363470400000\
00 + (1328471783626923886583372819397919 H[0, y]^2)/
       109868067003961587436340425200000 + (54987494659157 H[0, y]^3)/
       5608160710015500 - (19 H[0, y]^4)/1755) + 
    y^41 (-(3603957184697996836374876428756031845272647248020956190626\
8595292035618963440274495607416305382700841867069/
          274060250267208647322632207382523485909033862861756549390697\
8018025220444380328204605088412032000000000) + (
       909315570791109698693207622884644621286555554165321416046487756\
52566153 H[0, y])/
       259994440343958530064692424910810768739802785603281186834166400\
00000 + (172895001227935039049077609756077403 H[0, y]^2)/
       14552381922178798845526763815200000 + (
       1697809015792837 H[0, y]^3)/235528001206029000 - (
       13 H[0, y]^4)/1230) + 
    y^42 (-(1183026269111402429621304201808137467482398491779440066504\
956030063156554917330097081379234665089281683539288463/
          877212494403188122564333068667318170298300190427937513644138\
28389344048893557766353332994725006951520000000) + \
(467318985996226184400339439192076789760154402489343984871022007001742\
224281 H[0, y])/
        13034311027555185886178102764019610424636360793253755862601770\
4124400000 + (24854239683253890865285653461015569 H[0, y]^2)/
       2128285856118649331158289207973000 + (
       4624706714098468 H[0, y]^3)/964487164938688755 - (
       80 H[0, y]^4)/7749) + 
    y^43 (-(2293920877416937860516172279366311821130335533956468208046\
420995836137137893731740862119950943490137531924927291717/
          165959628298665741964836238644931506879017140369670500647958\
364158276675678289050076250955659753187257600000000) + \
(905780344714435208817837773420978209541221209240476641706133686715764\
222969489 H[0, y])/
        24659582792809760006005054526089403117943203749892358533441498\
1601872000000 + (46234788005480361485208210330640185301 H[0, y]^2)/
       4026499073466399818498562761649240000 + (
       27038496049136881 H[0, y]^3)/10608785056345243950 - (
       82 H[0, y]^4)/8127) + 
    y^44 (-(3432796994994977130733611112461262932476553616991247265919\
82311753652384739272658507786592760030980626668919399831/
          242461264537409295841079182471215126668081406889282137325005\
57899378937716523602716031480726449202284800000000) + \
(135495333525844758073066821219900668642996100979145758362168420184321\
063207727 H[0, y])/
        36026795722569490646933202433645354085495253939752036600525156\
042256000000 + (46507220841153353492724640301527899901 H[0, y]^2)/
       4117802907331851061548416792525640000 + (
       54375007980972191 H[0, y]^3)/119342817833398537950 - (
       14 H[0, y]^4)/1419) + 
    y^45 (-(2845366654138418170902711089810814862278594404591141191462\
474038983943191252116004215764108210451196561532143162228431/
          196312191909007461933752607151432968342811229708129107649004\
206132316532765485524037244633962490972500288000000000) + \
(126142736342886381396118753254465238423468522571028512850099201222829\
00859179543 H[0, y])/
        32774836714404618830290070207482341864365368659846890625064015\
67262240000000 + (46773108385376788405230920411141157421 H[0, y]^2)/
       4209111679208868851447543395280400000 - (
       26084640426194767 H[0, y]^3)/17427020451604978500 - (
       43 H[0, y]^4)/4455) + 
    y^46 (-(4482093063463407629016387611338065514888540807412797298440\
61019313905100854700967734239841594826512097845639111772717/
          302230320358045423182567447809413458423163614852645839764734\
05956547486130925464394899586393042274564568000000000) + \
(180574222239498607512576818697377962464361802258487726401732911257606\
357239791 H[0, y])/
        45871042554265493070243517824068883878435058310580457981699750\
226740000000 + (47032749490680897638013688568196142021 H[0, y]^2)/
       4300425052414846378183492167285450000 - (
       118221308701594334 H[0, y]^3)/35610171955862239125 - (
       88 H[0, y]^4)/9315) + 
    y^47 (-(\
9803095495393044495272868401982330813819983291916418328006570347146037\
60007169639185342120702042585683735076138241868877/
          646385177901639378593046944557579271972450784308649362567410\
46954142917710811552101765407362311802261601826560000000) + \
(434290020255757761578748192127900661144802385681471817152511357366331\
1663202865121 H[0, y])/
        10791570535851963452519534050347196884434124123768477166544797\
38620397628800000 + (
       104455708623331264051082455587719661790669 H[0, y]^2)/
       9701359668909693927394749195308345736000 - (
       4293422385082704869 H[0, y]^3)/854608956400490418270 - (
       10 H[0, y]^4)/1081) + 
    y^48 (-(3580018602940747873591771665811026414032013490321357840500\
127840365904635538804003210889201554912595849271834354485717987/
          230939127832532783656116961288057622689590166794583609688545\
517473213826981916509399502117041151807702131289600000000) + \
(317092651577403432732617777510835393167457807297796735056750106747922\
82218981211217 H[0, y])/
        77111789462231421267530886030836302879321340619744506029374922\
72183559616000000 + (
       105003467433701886875912154856941618495829 H[0, y]^2)/
       9903089265049593044977626777819483360000 - (
       1443339743402726561 H[0, y]^3)/218094913259104360050 - (
       23 H[0, y]^4)/2538) + 
    y^49 (-(1204461841383100520206374425703139230658673624554360312698\
1985116027599574648500552921010338517755203497647345096174552093629369\
/760489646325052671749780877844542305856551237630817796210007656066701\
641202299602422752960051525514861551727015091200000000) + \
(109946517995089277497438282880285994034694345846054162972582016850302\
2575850590748829607 H[0, y])/
        26178504420932866657763754305040406260763546083087174572534688\
5624329788959616000000 + (
       36199931646623740088967725933637814971300547 H[0, y]^2)/
       3465955716964088489868353449398530834880000 - (
       88440225310816572239 H[0, y]^3)/10904350742333653304700 - (
       47 H[0, y]^4)/5292) + 
    y^50 (-(\
3534001159136315566867203070587469706193847971210067610691665372612938\
74639782353587046120885025202236850253793692061734701533/
          218499446017198965499313510237513988991942415937062527031191\
06902346792557039858001925242763608726524900314926710000000000) + \
(322492157764426936795058894695486829582652115924208677240377024786015\
8559227715387007 H[0, y])/
        75214550798601619529715403238513491188373353500653927334527237\
5314425621155000000 + (
       36379708419039798811103381706149195070334699 H[0, y]^2)/
       3535154485618753451037600089447286224812500 - (
       3384398574464456814736 H[0, y]^3)/355905892284501184250625 - (
       32 H[0, y]^4)/3675) + 
    y (-(1048/3) + 88/3 H[0, y] - 4 H[0, y]^2 - 20/9 H[0, y]^3 + 
       2/9 H[0, y]^4) + 
    z3 ((520 y^2)/3 + y (404/3 - 80 H[0, y]) + 
       y^50 (1381697461906186889217357899/101687397795571766928750 + 
          256/35 H[0, y]) + 
       y^49 (543002371754798872587623/40802466827063279520 + 
          470/63 H[0, y]) + 
       y^48 (87137576259091136072292149/6688244006612533708200 + 
          3220/423 H[0, y]) + 
       y^47 (326858978070709154705811427/25638268692014712548100 + (
          8400 H[0, y])/1081) + 
       y^46 (1085414917392965732708089/87047087003218806750 + 
          4928/621 H[0, y]) + 
       y^45 (468436123896419777836819/38428814329180209000 + 
          2408/297 H[0, y]) + 
       y^44 (142139071259791573916549/11934281783339853795 + 
          3920/473 H[0, y]) + 
       y^43 (160598345955160924653881/13808259914608095300 + 
          3280/387 H[0, y]) + 
       y^42 (36493186616542495788187/3214957216462295850 + 
          3200/369 H[0, y]) + 
       y^41 (67799118872669233420081/6123728031356754000 + 
          364/41 H[0, y]) + 
       y^40 (395578264341755533/36654645163500 + 1064/117 H[0, y]) + 
       y^39 (4365770449348312363/415291490526276 + (20720 H[0, y])/
          2223) + y^38 (655163104187439580021/64024104789467550 + 
          6720/703 H[0, y]) + 
       y^37 (402486941286946392103/40436276709137400 + (9800 H[0, y])/
          999) + y^36 (17283071970867998/1786517562375 + 
          272/27 H[0, y]) + 
       y^35 (27518097618514501679/2929094794489500 + 176/17 H[0, y]) +
        y^34 (9230465319659317091/1012629914666370 + (17920 H[0, y])/
          1683) + y^33 (31579590779326986427/3573987934116600 + 
          1085/99 H[0, y]) + 
       y^32 (4419651944945278201/516520400734800 + 350/31 H[0, y]) + 
       y^31 (1510318932338661271/182466445911750 + 3248/279 H[0, y]) +
        y^30 (1519335405186714371/189966367465875 + 
          3136/261 H[0, y]) + 
       y^29 (78201458290835233/10131539598180 + 360/29 H[0, y]) + 
       y^28 (21173146180717898/2846107289025 + 1040/81 H[0, y]) + 
       y^27 (6881000715659699/961023240450 + (14000 H[0, y])/1053) + 
       y^26 (748345037626409/108757774125 + 896/65 H[0, y]) + 
       y^25 (1325498575095641/200783583000 + 644/45 H[0, y]) + 
       y^24 (58394301251651/9236044818 + 3080/207 H[0, y]) + 
       y^23 (4012904246093/664029366 + 3920/253 H[0, y]) + 
       y^22 (553509589757/96026931 + 1600/99 H[0, y]) + 
       y^21 (1764081979817/321621300 + 152/9 H[0, y]) + 
       y^20 (7195532765516/1382205825 + 336/19 H[0, y]) + 
       y^19 (1131460202447/229658814 + 9520/513 H[0, y]) + 
       y^18 (1633552081781/351486135 + 8960/459 H[0, y]) + 
       y^17 (341206229843/78108030 + 350/17 H[0, y]) + 
       y^16 (334903087/81900 + 196/9 H[0, y]) + 
       y^15 (1103243567/289575 + 208/9 H[0, y]) + 
       y^14 (8682974954/2459457 + 320/13 H[0, y]) + 
       y^13 (1269087041/390390 + 3080/117 H[0, y]) + 
       y^12 (1019120104/343035 + 2800/99 H[0, y]) + 
       y^11 (1538231593/571725 + 336/11 H[0, y]) + 
       y^10 (102460894/42525 + 896/27 H[0, y]) + 
       y^9 (3618466/1701 + 980/27 H[0, y]) + 
       y^8 (193553/105 + 40 H[0, y]) + 
       y^7 (210146/135 + 400/9 H[0, y]) + 
       y^6 (170788/135 + 448/9 H[0, y]) + 
       y^5 (43424/45 + 56 H[0, y]) + y^3 (8296/27 + 560/9 H[0, y]) + 
       y^4 (17524/27 + 560/9 H[0, y])) + 
    z2 (ln2 (-96 y - 160 y^2 - (800 y^3)/3 - 432 y^4 - (2944 y^5)/
          5 - (11152 y^6)/15 - (31424 y^7)/35 - (36836 y^8)/35 - (
          380368 y^9)/315 - (715592 y^10)/525 - (1754416 y^11)/
          1155 - (5804924 y^12)/3465 - (27507056 y^13)/15015 - (
          209047624 y^14)/105105 - (483371888 y^15)/225225 - (
          34589117 y^16)/15015 - (628260632 y^17)/255255 - (
          6016971452 y^18)/2297295 - (4489605448 y^19)/1616615 - (
          23726384238 y^20)/8083075 - (7001616904 y^21)/2263261 - (
          11565880892 y^22)/3556553 - (25361867480 y^23)/7436429 - (
          79623674609 y^24)/22309287 - (693030325816 y^25)/
          185910725 - (9393076909068 y^26)/2416839425 - (
          6768643697512 y^27)/1673196525 - (49241470734406 y^28)/
          11712375675 - (211712959052824 y^29)/48522699225 - (
          3291422668464748 y^30)/727840488375 - (
          7041520708163576 y^31)/1504203675975 - (
          29123350318386157 y^32)/6016814703900 - (
          248167226045028956 y^33)/49638721307175 - (
          11992202169823898 y^34)/2324678408325 - (
          25451863617805396 y^35)/4786102605375 - (
          6740759355495709 y^36)/1230712098525 - (
          28517928203645236 y^37)/5059594182825 - (
          557155956986570066 y^38)/96132289473675 - (
          1175078172697729732 y^39)/197324173130175 - (
          309365547643214233 y^40)/50595941828250 - (
          1301464033147920052 y^41)/207443361495825 - (
          28025217104108409466 y^42)/4356310591412325 - (
          8401025524842966476 y^43)/1274294934902925 - (
          94646472108260920217 y^44)/14017244283932175 - (
          4359687145509567046348 y^45)/630775992776947875 - (
          2279706158965325386454 y^46)/322396618530440025 - (
          4763620408222203892108 y^47)/658810481344812225 - (
          58424660442664854698069 y^48)/7905725776137746700 - (
          243717831570951323110076 y^49)/32281713585895799025 - (
          6221719462527277020578062 y^50)/807042839647394975625) + 
       y^2 (80 - 32/3 H[0, y]) + 
       y^4 (3755/18 - 1070/9 H[0, y] - 20/3 H[0, y]^2) + 
       y^3 (1715/27 - 344/9 H[0, y] - 20/3 H[0, y]^2) + 
       y^5 (32943/100 - 2821/15 H[0, y] - 6 H[0, y]^2) + 
       y^6 (893422/2025 - 33808/135 H[0, y] - 16/3 H[0, y]^2) + 
       y^7 (305456987/555660 - (408932 H[0, y])/1323 - 
          100/21 H[0, y]^2) + 
       y^8 (1622863373/2469600 - (537529 H[0, y])/1470 - 
          30/7 H[0, y]^2) + 
       y^9 (6240179489/8164800 - (682009 H[0, y])/1620 - 
          35/9 H[0, y]^2) + 
       y^10 (49808155553/57153600 - (6740912 H[0, y])/14175 - 
          32/9 H[0, y]^2) + 
       y^11 (689480094803/704365200 - (33643562 H[0, y])/63525 - 
          36/11 H[0, y]^2) + 
       y^12 (110200758294509/101428588800 - (40021780 H[0, y])/
          68607 - 100/33 H[0, y]^2) + 
       y^13 (4399092026557567/3683282803200 - (305132642 H[0, y])/
          479115 - 110/39 H[0, y]^2) + 
       y^14 (20521236604327619/15756265324800 - (2829349816 H[0, y])/
          4099095 - 240/91 H[0, y]^2) + 
       y^15 (23674138081976927/16781821056000 - (811518454 H[0, y])/
          1091475 - 52/21 H[0, y]^2) + 
       y^16 (757550305355540579/498659825664000 - (
          1845645833 H[0, y])/2316600 - 7/3 H[0, y]^2) + 
       y^17 (177244605672130359151/108885143266099200 - (
          35402923225 H[0, y])/41657616 - 75/34 H[0, y]^2) + 
       y^18 (15316324954348010610781/8819696604554035200 - (
          317382222512 H[0, y])/351486135 - 320/153 H[0, y]^2) + 
       y^19 (4544849364590052399043/2462621575845150720 - (
          419765130143 H[0, y])/439053615 - 340/171 H[0, y]^2) + 
       y^20 (8050191307262613173807/4118620575342873600 - (
          464951040913 H[0, y])/460735275 - 36/19 H[0, y]^2) + 
       y^21 (15068877699524698440011/7301709607256064000 - (
          170816945371 H[0, y])/160810650 - 38/21 H[0, y]^2) + 
       y^22 (1392777121425031765248587/640944069324937297920 - (
          39457260748 H[0, y])/35378343 - 400/231 H[0, y]^2) + 
       y^23 (3390227583886619817313227547/
          1485403141233621353103360 - (49582969577 H[0, y])/
          42437967 - 420/253 H[0, y]^2) + 
       y^24 (2583842611124638529867692957/
          1080293193624451893166080 - (2998729250 H[0, y])/2455089 - 
          110/69 H[0, y]^2) + 
       y^25 (2736443159883185192591338441/
          1094004719441451417600000 - (8133110413 H[0, y])/6381375 - 
          23/15 H[0, y]^2) + 
       y^26 (1992761845203844447830029450407/
          763250625930319272345600000 - (2533073592344 H[0, y])/
          1908031125 - 96/65 H[0, y]^2) + 
       y^27 (10091530458513459839923786989041/
          3709398042021351663599616000 - (5121188838193 H[0, y])/
          3709212507 - 500/351 H[0, y]^2) + 
       y^28 (226120528109498688258559513843937/
          79894727058921420446760960000 - (786701562793 H[0, y])/
          548700075 - 260/189 H[0, y]^2) + 
       y^29 (4286355830782248782670465413331047/
          1457951738301559688197570560000 - (73411626860591 H[0, y])/
          49373974650 - 270/203 H[0, y]^2) + 
       y^30 (17468170345424273953823301347583901/
          5727667543327555917919027200000 - (
          2199536383260748 H[0, y])/1428318552375 - 
          112/87 H[0, y]^2) + 
       y^31 (7692814150643833499156187136321013599/
          2434715012365344375991330406400000 - (
          18200397781529797 H[0, y])/11424850061625 - 
          116/93 H[0, y]^2) + 
       y^32 (98496277571417820925814116187755997551/
          30125540419667194412266061561856000 - (
          77569207537371883 H[0, y])/47121159365280 - 
          75/62 H[0, y]^2) + 
       y^33 (104880235590293906148944609819013281713/
          31034635812144144087558169559040000 - (
          82488500262365803 H[0, y])/48543129835200 - 
          155/132 H[0, y]^2) + 
       y^34 (5188220073900159776021348447436543851731/
          1486841188454542175831195941601280000 - (
          700475921860695824 H[0, y])/399722334736725 - 
          640/561 H[0, y]^2) + 
       y^35 (20812455483545610942611191973858102897063/
          5782160177323219572676873106227200000 - (
          46391098218632639 H[0, y])/25693813986750 - 
          132/119 H[0, y]^2) + 
       y^36 (204393346915053134209522182592598491656451/
          55100585219197739457273731953459200000 - (
          4461665279826649 H[0, y])/2400460130250 - 68/63 H[0, y]^2) +
        y^37 (60916133509735955618711602579435160726113789/
          15948628246331560552738779112220393472000 - (
          174375660494126173 H[0, y])/91209646712340 - 
          350/333 H[0, y]^2) + 
       y^38 (220512372247541249862048651113848724069523479/
          56115543829685120463340148728182865920000 - (
          6989147895066636854 H[0, y])/3556894710525975 - 
          720/703 H[0, y]^2) + 
       y^39 (391392775044055698233769453741467659197761/
          96885858262289204598369338397818880000 - (
          283143100704016279 H[0, y])/140301179231850 - 
          740/741 H[0, y]^2) + 
       y^40 (1033516172770775135595765509583354450459821173/
          249047648291063408030755709860498636800000 - (
          297845924863727029 H[0, y])/143798992564500 - 
          38/39 H[0, y]^2) + 
       y^41 (3749842330800561611515988596691170370690399395063/
          880236562454788776660908424579252643430400000 - (
          8778282230494781603 H[0, y])/4132070196597000 - 
          39/41 H[0, y]^2) + 
       y^42 (65945725927719638541118114340593484024501363999/
          15089769642082093314187001564215759601664000 - (
          36846682007022682772 H[0, y])/16920827455064715 - 
          800/861 H[0, y]^2) + 
       y^43 (48965106651795950932236123050639297011284989245097/
          10928646161458586530231675850486878631362560000 - (
          415187681324050459919 H[0, y])/186119036076232350 - 
          820/903 H[0, y]^2) + 
       y^44 (9851020167818099078872916851606489520815550698934009/
          2145880563294834296657191100329614046364958720000 - (
          4781960826828138202009 H[0, y])/2093733646199974350 - 
          420/473 H[0, y]^2) + 
       y^45 (1473040388416902836944133959677319234339307319091817/
          313351948128504737748751539799348724996505600000 - (
          714544201948797022687 H[0, y])/305737200905350500 - 
          86/99 H[0, y]^2) + 
       y^46 (67773128824837922825879154831167091410604168382649443/
          14086594395413235710614330584616176773706547200000 - (
          1493317287384087888374 H[0, y])/624739858874776125 - 
          176/207 H[0, y]^2) + 
       y^47 (167266795167696548285699875176430514505311637299571349/
          33987218356775328887334475393733747478321797529600 - (
          36635589121743322173029 H[0, y])/14993139585973516110 - (
          900 H[0, y]^2)/1081) + 
       y^48 (11667950124280563824117650402693538790606164124555096977/
          2318860382870289997664291966662770730962423644160000 - (
          4776434695288678204693 H[0, y])/1913113274202669825 - 
          115/141 H[0, y]^2) + 
       y^49 (786248003817393416304996392161124379526076448206420148617\
/152904820858220169572859156809450864577851487682560000 - (
          243901315545716842290157 H[0, y])/95652199494154853550 - 
          235/294 H[0, y]^2) + 
       y^50 (188732684538733603521088209500295593536319299088763797712\
593/35932632901681739849621901850220953175795099605401600000 - (
          16253506410554329108592728 H[0, y])/
          6243963022535108495625 - 192/245 H[0, y]^2) + 
       y (22 - 188/3 H[0, y] + 28/3 H[0, y]^2))) + 
 CF TF^2 ((-((112 y)/9) + (112 y^3)/27 + (112 y^4)/27 + (56 y^5)/
       15 + (448 y^6)/135 + (80 y^7)/27 + (8 y^8)/3 + (196 y^9)/81 + (
       896 y^10)/405 + (112 y^11)/55 + (560 y^12)/297 + (616 y^13)/
       351 + (64 y^14)/39 + (208 y^15)/135 + (196 y^16)/135 + (
       70 y^17)/51 + (1792 y^18)/1377 + (1904 y^19)/1539 + (112 y^20)/
       95 + (152 y^21)/135 + (320 y^22)/297 + (784 y^23)/759 + (
       616 y^24)/621 + (644 y^25)/675 + (896 y^26)/975 + (2800 y^27)/
       3159 + (208 y^28)/243 + (24 y^29)/29 + (3136 y^30)/3915 + (
       3248 y^31)/4185 + (70 y^32)/93 + (217 y^33)/297 + (3584 y^34)/
       5049 + (176 y^35)/255 + (272 y^36)/405 + (1960 y^37)/2997 + (
       448 y^38)/703 + (4144 y^39)/6669 + (1064 y^40)/1755 + (
       364 y^41)/615 + (640 y^42)/1107 + (656 y^43)/1161 + (784 y^44)/
       1419 + (2408 y^45)/4455 + (4928 y^46)/9315 + (560 y^47)/
       1081 + (644 y^48)/1269 + (94 y^49)/189 + (256 y^50)/525) z3 + 
    y^2 (-(4384/81) + 256/27 H[0, y] - 32/9 H[0, y]^2) + 
    y (29312/243 - 2624/81 H[0, y] + 64/27 H[0, y]^2 - 
       16/27 H[0, y]^3) + 
    y^50 (-(1045627473986127905403447239291233728656316197383587784784\
010255779766916205607134031499124587982366861/
          500588508682794163141669667420934303259188668992604032579286\
958214253312629630173808731367095337500000) + (
       3133965258590749717923139438767686101879105785335417952250687 \
H[0, y])/230372589465807462567069377674812618236084115991622635640625 \
+ (111619802875918468862672 H[0, y]^2)/355905892284501184250625 + (
       256 H[0, y]^3)/11025) + 
    y^49 (-(5275614724044728634849611182175599679837299490677382804845\
73077180330144601540909842215622534017267361/
          245394877447905904654980194412304815895568232629565891715463\
223771412687723120834139429163784608000000) + (
       3050947369539997209012300717164602717342651828274194629811969 \
H[0, y])/225863168565625699470011849430965222304654384359446192560000 \
+ (1727252323522462880189 H[0, y]^2)/5452175371166826652350 + (
       94 H[0, y]^3)/3969) + 
    y^48 (-(1154613426940375443247127085899784677487357065352002516797\
534420840112449582283655129553596424021/
          521636230977923604169493356614245861679741153620115605937336\
918755224052785176156675580848000000) + (
       624561669590822021615054653755180829949832982738703111473 H[0, 
         y])/46571412083590149305529555367263693921700181984722920000 \
+ (34899454622130582161 H[0, y]^2)/109047456629552180025 + (
       92 H[0, y]^3)/3807) + 
    y^47 (-(3236045003103426431725039963402375761236521976754960039935\
3640618646570198929400088259072169691/
          141947307709527565126369334181551471619641497049918289887269\
15124563452876715956115297441800000) + (
       607353877796602852444710198532437687230764626484733948873 H[0, 
         y])/45622735170776275893750249609782396452924807907256342000 \
+ (138163712194348548989 H[0, y]^2)/427304478200245209135 + (
       80 H[0, y]^3)/3243) + 
    y^46 (-(1136723156325605871683633100785434827516449205474435993507\
894576371074076614297882770311097019/
          483931191146313517284302967099053004476047701876014507367583\
454884355376910662803559622500000) + (
       138149936854219968312728141755991511597745602197639089549 H[0, 
         y])/10455640416571068207881875900838541513939875057966737500 \
+ (11633736515174949868 H[0, y]^2)/35610171955862239125 + (
       704 H[0, y]^3)/27945) + 
    y^45 (-(2340426146293099121406247823547141000063675637872257248974\
6926316154180660392304235104548181/
          966644091185967034793349852772091595990206919824151468462930\
5716515466144931421015780000000) + (
       19169160236114363116587981215600364580297757778759028507 H[0, 
         y])/
       1461947121658355340925849468729121505921392323575300000 + (
       2876474966442542167 H[0, y]^2)/8713510225802489250 + (
       344 H[0, y]^3)/13365) + 
    y^44 (-(1803187186339500279636121614596546370501541010053271554810\
656276153482425927052922516979/
          722225395546682574287707893248133360308748950947995570127650\
603948442621653848802000000) + (
       1463477244082946604996132888936051782917261775752284901 H[0, 
         y])/112490230043541366016308600402835857863031810498990000 + \
(19906180852338445009 H[0, y]^2)/59671408916699268975 + (
       112 H[0, y]^3)/4257) + 
    y^43 (-(1620735892009954408368272203180841763993932696273621859640\
242533596064876045659104303114739/
          629234472056659713076371064749184677160702957971057311232434\
322527861436295052025762000000) + (
       1419621041500258525738719866026369665681855484226665501 H[0, 
         y])/109995989909538231514838343187695373209749508714090000 + \
(1788303419995010519 H[0, y]^2)/5304392528172621975 + (656 H[0, y]^3)/
       24381) + 
    y^42 (-(7604083038034826445418109276207656952935180647762980664097\
7892433465978412436188282923601/
          286031137784544342261054559178847875150660268347579053591596\
02384243782434071997168900000) + (
       32002822404101707090282091101388017342594083315581287 H[0, y])/
       2500044064872008750357534544328230426792711251330250 + (
       328634333776202824 H[0, y]^2)/964487164938688755 + (
       640 H[0, y]^3)/23247) + 
    y^41 (-(1113380203000606246541896636532441073792464955487628332950\
3513526655535067830500149289/
          405567563918475391142829222965525192912571269548937163319905\
3667761655376926320000000) + (
       373488801078670424541048715144892454888203374360229 H[0, y])/
       29422234754367021202554211504811691328451814600000 + (
       40556808002741363 H[0, y]^2)/117764000603014500 + (
       52 H[0, y]^3)/1845) + 
    y^40 (-(2739004241569813264151252204886922367704883791369479785889\
96718693745080929372023629/
          965697524531139155778582999045937284229344846400847592926478\
69824751523659240000000) + (
       678242435104738174040168388244221677473456380913 H[0, y])/
       53890251201680413924963880304063494245731900000 + (
       976104540914443 H[0, y]^2)/2804080355007750 + (152 H[0, y]^3)/
       5265) + y^39 \
(-(4426417090028432666070019936422443163219461594662625676940138956192\
2617575884599/
          150970611239424223957555512437621898607202366889707549052888\
61801744912692000000) + (
       8303142564309651225830105775643896278650487107 H[0, y])/
       665562117133309251690453670535987732559330000 + (
       962657391880033 H[0, y]^2)/2735872995021075 + (592 H[0, y]^3)/
       20007) + 
    y^38 (-(6377484404223610376635464899945495414676502486078631287558\
842121362283104262207/
        21029585550139576983912647184280054862969072066749047075030984\
74418883341000000) + (
       104304247669602484019620735533680530356333167591 H[0, y])/
       8436616095884262644113250694108955609941877500 + (
       3795314142829732 H[0, y]^2)/10670684131577925 + (64 H[0, y]^3)/
       2109) + 
    y^37 (-(4502196742331050465390613087225746685600596338494900719945\
3982364990271367777509/
          143443909857794167216583109214878690012673249465825078996000\
82225509856894400000) + (
       100700031561474093788420510737194254882293540471 H[0, y])/
       8220943203207522095316370601176846970289228000 + (
       934595732422213 H[0, y]^2)/2599474931301690 + (280 H[0, y]^3)/
       8991) + y^36 (-(
        23026962247340773129174664559253832796106988356106140189478831\
7694955836213/
        70841886462523708566660617779945279815375036230776929259995040\
736460000000) + (
       611323734411144669791085398104741779009102947 H[0, y])/
       50385019682045761663660876284267276076950000 + (
       3551871603367 H[0, y]^2)/9773301958875 + (272 H[0, y]^3)/
       8505) + y^35 (-(
        41876489533586477238592001297093397857134443815750090883367402\
74404363/1243145975736600025233241599381198194799180874812125666330614\
020000000) + (8296525603241121495495722221826142062386157 H[0, y])/
       690533062460815911262768210089308236650000 + (
       5489801458391 H[0, y]^2)/14944361196375 + (176 H[0, y]^3)/
       5355) + y^34 (-(
        18580192767349457802500010783944827379705204272973796054965935\
4336056957/
        53184448726245470365246432567812047055354956069194476274908661\
948500000) + (15971652019758534786059365695909551904548194 H[0, y])/
       1342840187535408084580633179977244053056875 + (
       8459604342787648 H[0, y]^2)/22784173079993325 + (
       512 H[0, y]^3)/15147) + 
    y^33 (-(1017956747172137622360485489587725705147927304322018839904\
293542893/
        28074404024509561631575418441563818030290173743772912067558400\
0000) + (5590193103222238614683578386584294134877 H[0, y])/
       474924983555031529517648155861836480000 + (
       519143465465503 H[0, y]^2)/1383479200303200 + 
       31/891 H[0, y]^3) + 
    y^32 (-(1033993603217377452212040809300387264795085752475503754338\
80461779/2745289735114539095737976973707730857001124601490076460858880\
0000) + (5948750105986583369951470232622126767521 H[0, y])/
       510852287115801181941710482913246496000 + (
       509234248052863 H[0, y]^2)/1342953041910480 + 
       10/279 H[0, y]^3) + 
    y^31 (-(3131092354355164136125860509294632243932058053930664291889\
244169/799601749497191907328238996939265400544893441677566843115000000\
) + (26387695076039053126370233587049906145129 H[0, y])/
       2291403712413278469646950307248263512500 + (
       249487270800434 H[0, y]^2)/651216453512625 + (464 H[0, y]^3)/
       12555) + 
    y^30 (-(2107375233619693633777686418054555713519418930910720981153\
963/517153380145936227652258209982738814605464305786404166250000) + (
       13365454509781932816771015566728411619 H[0, y])/
       1174049354655673852235477052589509375 + (
       31505725701656 H[0, y]^2)/81414157485375 + (448 H[0, y]^3)/
       11745) + 
    y^29 (-(610388208647495343512569574169361879741988397255319152203/
        143795861851253897694848023885029217037350561154394000000) + (
       92853270836061144260647349476218749 H[0, y])/
       8254458739575359161982010664785000 + (427686712293 H[0, y]^2)/
       1094456438075 + 8/203 H[0, y]^3) + 
    y^28 (-(5787607923374658345486339400468962369168142836975674311/
        1307474243402760093539295661327918385790665779353000000) + (
       21402383512697815376294314936134167 H[0, y])/
       1926392707767907152821467137217500 + (259077618706 H[0, y]^2)/
       656793989775 + (208 H[0, y]^3)/5103) + 
    y^27 (-(64187621071552554415344670578935858421401015459398956017/
        13889112105632748650797432196620573023913415336098440000) + (
       20403216696401672390654637512488691 H[0, y])/
       1860344957787293193296159692512900 + (252431902750 H[0, y]^2)/
       634275338697 + (400 H[0, y]^3)/9477) + 
    y^26 (-(853288771883444674316814383606478450725168897190869/
        176629805798065706617056285761372586529586146875000) + (
       81406933492859880835398841071118 H[0, y])/
       7523329959734569491744311203125 + (218223245264 H[0, y]^2)/
       543788870625 + (128 H[0, y]^3)/2925) + 
    y^25 (-(1185018015175720306667282377334358137421040841869/
        234341211153076478554374131859528570535950000000) + (
       38657459724618902760880333814609 H[0, y])/
       3623275967230026778632711750000 + (2206110734 H[0, y]^2)/
       5456075625 + (92 H[0, y]^3)/2025) + 
    y^24 (-(1298205312128791263350053274343396734203716322057/
        244897087097098323523051980509331661574459160000) + (
       1465460510683438257756487578329 H[0, y])/
       139397308121067939337942146600 + (170873620 H[0, y]^2)/
       419820219 + (88 H[0, y]^3)/1863) + 
    y^23 (-(7407166728603249879621344942889581048441671/
        1330799845632805242365704946288862079844250) + (
       5896370452964069970707872163 H[0, y])/
       569641144297508296517764260 + (109988282 H[0, y]^2)/
       268773791 + (112 H[0, y]^3)/2277) + 
    y^22 (-(909292593921209734694222971166626113286544239/
        155318681416577307492738418495036568638155000) + (
       6044786271083426491635859213 H[0, y])/
       593600530801515025435571925 + (828453592 H[0, y]^2)/
       2016565551 + (320 H[0, y]^3)/6237) + 
    y^21 (-(99187360641778198710333140819056306935887/
        16076832573829102760083781844580318200000) + (
       26443987979014974764107883 H[0, y])/
       2642040862586024370471000 + (99296261 H[0, y]^2)/241215975 + (
       152 H[0, y]^3)/2835) + 
    y^20 (-(35706914739321415777355515757718419231/
        5480238103880254663598052223160340000) + (
       604794323230549065966691 H[0, y])/61541924854404103609500 + (
       568744846 H[0, y]^2)/1382205825 + 16/285 H[0, y]^3) + 
    y^19 (-(180097050753316767869149423133386518793/
        26111722730252978103026013533881620000) + (
       188405200847983935123421 H[0, y])/19548611424340127028900 + (
       180021398 H[0, y]^2)/439053615 + (272 H[0, y]^3)/4617) + 
    y^18 (-(27944123751162319747699179600606373/
        3817356558178377301796667964005000) + (
       998127694300446512956 H[0, y])/105741347264249021325 + (
       143024192 H[0, y]^2)/351486135 + (256 H[0, y]^3)/4131) + 
    y^17 (-(141016897181605895869540774162558249/
        18097097757290084986295314792320000) + (
       2313725095783355753381 H[0, y])/250646156478219902400 + (
       25098319 H[0, y]^2)/62486424 + 10/153 H[0, y]^3) + 
    y^16 (-(26588660861942117729020677889787/
        3194883439956585867222532800000) + (
       25122376942419382273 H[0, y])/2787710588610948000 + (
       1367759 H[0, y]^2)/3474900 + 28/405 H[0, y]^3) + 
    y^15 (-(36685293152069389316701583857/
        4111721388621786772307475000) + (93005738190216311 H[0, y])/
       10592262627321375 + (1250444 H[0, y]^2)/3274425 + (
       208 H[0, y]^3)/2835) + 
    y^14 (-(1917374358048482840948789/199578634440561892766250) + (
       509083404479828 H[0, y])/59639926170825 + (4491728 H[0, y]^2)/
       12297285 + 64/819 H[0, y]^3) + 
    y^13 (-(11157121409233222263287563/1073059151407696410457500) + (
       10922203721867 H[0, y])/1319594326050 + (491656 H[0, y]^2)/
       1437345 + (88 H[0, y]^3)/1053) + 
    y^12 (-(69580583179834435170719/6146279636465385356940) + (
       4082901111833 H[0, y])/510191084403 + (63776 H[0, y]^2)/
       205821 + 80/891 H[0, y]^3) + 
    y^11 (-(9820927313155221196/791031866923423125) + (
       1258058563297 H[0, y])/163104566625 + (16844 H[0, y]^2)/
       63525 + 16/165 H[0, y]^3) + 
    y^10 (-(741950402322323852311/54012440367944808750) + (
       13754810587192 H[0, y])/1856156927625 + (25856 H[0, y]^2)/
       127575 + (128 H[0, y]^3)/1215) + 
    y^9 (-(2102279683912036087/136794467097288000) + (
       158546663059 H[0, y])/22329707400 + (833 H[0, y]^2)/7290 + 
       28/243 H[0, y]^3) + 
    y^8 (-(832390104915487/47723303628000) + (33344329 H[0, y])/
       4904900 - (29 H[0, y]^2)/2205 + 8/63 H[0, y]^3) + 
    y^7 (-(80260752097/3976941969) + (389778604 H[0, y])/59594535 - (
       800 H[0, y]^2)/3969 + 80/567 H[0, y]^3) + 
    y^6 (-(64825908094/2701400625) + (15002704 H[0, y])/2338875 - (
       992 H[0, y]^2)/2025 + 64/405 H[0, y]^3) + 
    y^5 (-(98332309/3307500) + 5809/875 H[0, y] - 214/225 H[0, y]^2 + 
       8/45 H[0, y]^3) + 
    y^3 (-(1055516/18225) + 1544/135 H[0, y] - 248/81 H[0, y]^2 + 
       16/81 H[0, y]^3) + 
    y^4 (-(70293403/1786050) + (22114 H[0, y])/2835 - 
       140/81 H[0, y]^2 + 16/81 H[0, y]^3) + 
    z2 (-((40 y^2)/9) + y^3 (-(292/81) - 16/27 H[0, y]) + 
       y^4 (-(184/81) - 16/27 H[0, y]) + 
       y^5 (-(326/225) - 8/15 H[0, y]) + 
       y^6 (-(1888/2025) - 64/135 H[0, y]) + 
       y^7 (-(2350/3969) - 80/189 H[0, y]) + 
       y^8 (-(158/441) - 8/21 H[0, y]) + 
       y^9 (-(140/729) - 28/81 H[0, y]) + 
       y^10 (-(9008/127575) - 128/405 H[0, y]) + 
       y^11 (1273/63525 - 16/55 H[0, y]) + 
       y^12 (18295/205821 - 80/297 H[0, y]) + 
       y^13 (81587/574938 - 88/351 H[0, y]) + 
       y^14 (450524/2459457 - 64/273 H[0, y]) + 
       y^15 (705913/3274425 - 208/945 H[0, y]) + 
       y^16 (419039/1737450 - 28/135 H[0, y]) + 
       y^17 (8169565/31243212 - 10/51 H[0, y]) + 
       y^18 (19515824/70297227 - (256 H[0, y])/1377) + 
       y^19 (51007735/175621446 - (272 H[0, y])/1539) + 
       y^20 (830997841/2764411650 - 16/95 H[0, y]) + 
       y^21 (42539461/137837700 - 152/945 H[0, y]) + 
       y^22 (90711770/288080793 - (320 H[0, y])/2079) + 
       y^23 (171860061/537547582 - 112/759 H[0, y]) + 
       y^24 (543008051/1679280876 - 88/621 H[0, y]) + 
       y^25 (14230547603/43648605000 - 92/675 H[0, y]) + 
       y^26 (178297510036/543788870625 - 128/975 H[0, y]) + 
       y^27 (417425431375/1268550677394 - (400 H[0, y])/3159) + 
       y^28 (86609367083/262717595910 - (208 H[0, y])/1701) + 
       y^29 (288763595103/875565150460 - 24/203 H[0, y]) + 
       y^30 (5365833503582/16282831497075 - (448 H[0, y])/3915) + 
       y^31 (85684803432061/260486581405050 - (464 H[0, y])/4185) + 
       y^32 (44057175857111/134295304191048 - 10/93 H[0, y]) + 
       y^33 (45232307409251/138347920030320 - 31/297 H[0, y]) + 
       y^34 (1483849837436752/4556834615998665 - (512 H[0, y])/5049) +
        y^35 (189893820930623/585818958897900 - (176 H[0, y])/1785) + 
       y^36 (17652300432973/54730490969700 - (272 H[0, y])/2835) + 
       y^37 (667120969676113/2079579945041352 - (280 H[0, y])/2997) + 
       y^38 (680714666327713/2134136826315585 - 64/703 H[0, y]) + 
       y^39 (693937633467193/2188698396016860 - (592 H[0, y])/6669) + 
       y^40 (141361917306269/448652856801240 - (152 H[0, y])/1755) + 
       y^41 (5898659395761781/18842240096482320 - 52/615 H[0, y]) + 
       y^42 (59988887333249506/192897432987737751 - (640 H[0, y])/
          7749) + y^43 (1310780655737992559/4243514022538097580 - (
          656 H[0, y])/8127) + 
       y^44 (14644255521979946389/47737127133359415180 - (
          112 H[0, y])/1419) + 
       y^45 (2123519575307101843/6970808180641991400 - (344 H[0, y])/
          4455) + y^46 (2154282008502040483/7122034391172447825 - (
          704 H[0, y])/9315) + 
       y^47 (102664736322588491189/341843582560196167308 - (
          80 H[0, y])/1081) + 
       y^48 (104047283535613546409/348951861214566976080 - (
          92 H[0, y])/1269) + 
       y^49 (5164610901585057711401/17446961187733845287520 - (
          94 H[0, y])/1323) + 
       y^50 (104590300077238519940644/355905892284501184250625 - (
          256 H[0, y])/3675) + y (152/27 + 16/9 H[0, y])) + 
    NF ((-((320 y)/9) + (320 y^3)/27 + (320 y^4)/27 + (32 y^5)/3 + (
          256 y^6)/27 + (1600 y^7)/189 + (160 y^8)/21 + (560 y^9)/
          81 + (512 y^10)/81 + (64 y^11)/11 + (1600 y^12)/297 + (
          1760 y^13)/351 + (1280 y^14)/273 + (832 y^15)/189 + (
          112 y^16)/27 + (200 y^17)/51 + (5120 y^18)/1377 + (
          5440 y^19)/1539 + (64 y^20)/19 + (608 y^21)/189 + (
          6400 y^22)/2079 + (2240 y^23)/759 + (1760 y^24)/621 + (
          368 y^25)/135 + (512 y^26)/195 + (8000 y^27)/3159 + (
          4160 y^28)/1701 + (480 y^29)/203 + (1792 y^30)/783 + (
          1856 y^31)/837 + (200 y^32)/93 + (620 y^33)/297 + (
          10240 y^34)/5049 + (704 y^35)/357 + (1088 y^36)/567 + (
          5600 y^37)/2997 + (1280 y^38)/703 + (11840 y^39)/6669 + (
          608 y^40)/351 + (208 y^41)/123 + (12800 y^42)/7749 + (
          13120 y^43)/8127 + (2240 y^44)/1419 + (1376 y^45)/891 + (
          2816 y^46)/1863 + (1600 y^47)/1081 + (1840 y^48)/1269 + (
          1880 y^49)/1323 + (1024 y^50)/735) z3 + 
       z2 ((16 y^2)/9 + y (-(80/27) - 16/9 H[0, y]) + 
          y^50 (-(32520265759519523672872/
              355905892284501184250625) + (256 H[0, y])/3675) + 
          y^49 (-(4001678639915195171831/43617402969334613218800) + (
             94 H[0, y])/1323) + 
          y^48 (-(80346926900341024919/872379653036417440200) + (
             92 H[0, y])/1269) + 
          y^47 (-(78998752408081785989/854608956400490418270) + (
             80 H[0, y])/1081) + 
          y^46 (-(3303027856615151654/35610171955862239125) + (
             704 H[0, y])/9315) + 
          y^45 (-(1621549314550141627/17427020451604978500) + (
             344 H[0, y])/4455) + 
          y^44 (-(11136305301740947309/119342817833398537950) + (
             112 H[0, y])/1419) + 
          y^43 (-(20253717270067631/216505817476433550) + (
             656 H[0, y])/8127) + 
          y^42 (-(12916882836013916/137783880705526965) + (
             640 H[0, y])/7749) + 
          y^41 (-(22117622962853933/235528001206029000) + 
             52/615 H[0, y]) + 
          y^40 (-(527279616942613/5608160710015500) + (152 H[0, y])/
             1755) + 
          y^39 (-(514791127858633/5471745990042150) + (592 H[0, y])/
             6669) + 
          y^38 (-(1003944173482466/10670684131577925) + 
             64/703 H[0, y]) + 
          y^37 (-(488804461178713/5198949862603380) + (280 H[0, y])/
             2997) + 
          y^36 (-(12845099905909/136826227424250) + (272 H[0, y])/
             2835) + 
          y^35 (-(137156187243599/1464547397244750) + (176 H[0, y])/
             1785) + 
          y^34 (-(193299819138784/2071288461817575) + (512 H[0, y])/
             5049) + 
          y^33 (-(11681899476349/125770836391200) + 31/297 H[0, y]) + 
          y^32 (-(123969756363119/1342953041910480) + 10/93 H[0, y]) +
           y^31 (-(59645582119957/651216453512625) + (464 H[0, y])/
             4185) + 
          y^30 (-(7384203111388/81414157485375) + (448 H[0, y])/
             3915) + 
          y^29 (-(196148183643/2188912876150) + 24/203 H[0, y]) + 
          y^28 (-(57989738903/656793989775) + (208 H[0, y])/1701) + 
          y^27 (-(54997842875/634275338697) + (400 H[0, y])/3159) + 
          y^26 (-(46123924936/543788870625) + 128/975 H[0, y]) + 
          y^25 (-(1802034889/21824302500) + 92/675 H[0, y]) + 
          y^24 (-(67086937/839640438) + 88/621 H[0, y]) + 
          y^23 (-(61871779/806321373) + 112/759 H[0, y]) + 
          y^22 (-(147170396/2016565551) + (320 H[0, y])/2079) + 
          y^21 (-(6612247/96486390) + 152/945 H[0, y]) + 
          y^20 (-(17483533/276441165) + 16/95 H[0, y]) + 
          y^19 (-(8335253/146351205) + (272 H[0, y])/1539) + 
          y^18 (-(5792672/117162045) + (256 H[0, y])/1377) + 
          y^17 (-(2526647/62486424) + 10/51 H[0, y]) + 
          y^16 (-(102799/3474900) + 28/135 H[0, y]) + 
          y^15 (-(53794/3274425) + 208/945 H[0, y]) + 
          y^14 (-(4504/12297285) + 64/273 H[0, y]) + 
          y^13 (27907/1437345 + 88/351 H[0, y]) + 
          y^12 (9062/205821 + 80/297 H[0, y]) + 
          y^11 (4766/63525 + 16/55 H[0, y]) + 
          y^10 (14624/127575 + 128/405 H[0, y]) + 
          y^9 (1211/7290 + 28/81 H[0, y]) + 
          y^8 (517/2205 + 8/21 H[0, y]) + 
          y^7 (1300/3969 + 80/189 H[0, y]) + 
          y^6 (928/2025 + 64/135 H[0, y]) + 
          y^5 (146/225 + 8/15 H[0, y]) + y^4 (76/81 + 16/27 H[0, y]) +
           y^3 (112/81 + 16/27 H[0, y])) + 
       y^2 (-(2240/81) + 320/27 H[0, y] + 32/9 H[0, y]^2) + 
       y^4 (-(64163/1458) - 1226/81 H[0, y] + 116/81 H[0, y]^2 - 
          112/81 H[0, y]^3) + 
       y^3 (-(33268/729) - 40/3 H[0, y] + 296/81 H[0, y]^2 - 
          112/81 H[0, y]^3) + 
       y^5 (-(2729533/67500) - 5447/375 H[0, y] + 58/225 H[0, y]^2 - 
          56/45 H[0, y]^3) + 
       y^6 (-(16779668/455625) - (408944 H[0, y])/30375 - (
          736 H[0, y]^2)/2025 - 448/405 H[0, y]^3) + 
       y^7 (-(41965846/1250235) - (736832 H[0, y])/59535 - 
          400/567 H[0, y]^2 - 80/81 H[0, y]^3) + 
       y^8 (-(3033295/98784) - (301001 H[0, y])/26460 - 
          283/315 H[0, y]^2 - 8/9 H[0, y]^3) + 
       y^9 (-(3732006161/132269760) - (19259399 H[0, y])/1837080 - (
          7343 H[0, y]^2)/7290 - 196/243 H[0, y]^3) + 
       y^10 (-(6727661677/258339375) - (7952392 H[0, y])/820125 - (
          136064 H[0, y]^2)/127575 - (896 H[0, y]^3)/1215) + 
       y^11 (-(751413197641/31130426250) - (849279778 H[0, y])/
          94334625 - (69596 H[0, y]^2)/63525 - 112/165 H[0, y]^3) + 
       y^12 (-(125850117077/5603476725) - (284927854 H[0, y])/
          33960465 - (227576 H[0, y]^2)/205821 - 560/891 H[0, y]^3) + 
       y^13 (-(10086547382311/480964383900) - (24191301209 H[0, y])/
          3083105025 - (1586596 H[0, y]^2)/1437345 - (616 H[0, y]^3)/
          1053) + y^14 (-(90023620206043/4582521768825) - (
          123578006584 H[0, y])/16785794025 - (13457168 H[0, y]^2)/
          12297285 - 64/117 H[0, y]^3) + 
       y^15 (-(3849530399147/208580872500) - (30967282144 H[0, y])/
          4469590125 - (3536156 H[0, y]^2)/3274425 - 
          208/405 H[0, y]^3) + 
       y^16 (-(4059467766397/233513280000) - (19085121479 H[0, y])/
          2918916000 - (3692081 H[0, y]^2)/3474900 - 
          196/405 H[0, y]^3) + 
       y^17 (-(6639770476140943/404512114406400) - (
          5519873161927 H[0, y])/892306134720 - (65188369 H[0, y]^2)/
          62486424 - 70/153 H[0, y]^3) + 
       y^18 (-(89458807797858487/5759557253950500) - (
          11041793140276 H[0, y])/1882208252925 - (
          13317056 H[0, y]^2)/13018005 - (1792 H[0, y]^3)/4131) + 
       y^19 (-(33087341168515273/2246714182337625) - (
          45282554370217 H[0, y])/8122092737850 - (
          48893462 H[0, y]^2)/48783735 - (1904 H[0, y]^3)/4617) + 
       y^20 (-(158311649208611791/11316782548071000) - (
          6756774292739 H[0, y])/1272692594250 - (
          1356563878 H[0, y]^2)/1382205825 - 112/285 H[0, y]^3) + 
       y^21 (-(186249543881791/13992567608250) - (
          87743922826787 H[0, y])/17324131324500 - (
          231766313 H[0, y]^2)/241215975 - 152/405 H[0, y]^3) + 
       y^22 (-(61422812949767044/4842267946510995) - (
          20291787769042 H[0, y])/4192439780529 - (
          1896679192 H[0, y]^2)/2016565551 - 320/891 H[0, y]^3) + 
       y^23 (-(425110478550420907183/35116685569668502800) - (
          40289047049723 H[0, y])/8696812577310 - (
          742407422 H[0, y]^2)/806321373 - (784 H[0, y]^3)/2277) + 
       y^24 (-(211515939616498146479/18283894139579468400) - (
          5348539360206089 H[0, y])/1204472604715380 - (
          378446986 H[0, y]^2)/419820219 - (616 H[0, y]^3)/1863) + 
       y^25 (-(64974565743408940537/5870096283614062500) - (
          667204002049439017 H[0, y])/156535900896375000 - (
          4816297313 H[0, y]^2)/5456075625 - (644 H[0, y]^3)/2025) + 
       y^26 (-(15193410379064535064877/1432955726122232812500) - (
          1505134814678524508 H[0, y])/367424545159546875 - (
          470174036048 H[0, y]^2)/543788870625 - (896 H[0, y]^3)/
          2925) + y^27 (-(2127937039506847171903/
           209288292598827842400) - (1689298078942985174 H[0, y])/
          428563989474095475 - (537304336750 H[0, y]^2)/
          634275338697 - (2800 H[0, y]^3)/9477) + 
       y^28 (-(9729618430395994928221/996905772438203628000) - (
          9629232123540773 H[0, y])/2535881594521275 - (
          545273900506 H[0, y]^2)/656793989775 - 208/729 H[0, y]^3) + 
       y^29 (-(223945246317914641754053/23881607195240058264000) - (
          8077239020886055759 H[0, y])/2205813472466754150 - (
          890763769593 H[0, y]^2)/1094456438075 - 8/29 H[0, y]^3) + 
       y^30 (-(10012517457097692416472821/
           1110311967176658321075000) - (
          41769591858652021552 H[0, y])/11816857888214754375 - (
          64980364659416 H[0, y]^2)/81414157485375 - (3136 H[0, y]^3)/
          11745) + 
       y^31 (-(10217254209620086337966708779/
           1177215126109751557728900000) - (
          1429622732158222247929 H[0, y])/418592168071112660625 - (
          509879483921474 H[0, y]^2)/651216453512625 - (
          3248 H[0, y]^3)/12555) + 
       y^32 (-(11197228475130062615161372177/
           1339409210151539550127104000) - (
          943816987329323268589 H[0, y])/285758920069879576320 - (
          1031823718706113 H[0, y]^2)/1342953041910480 - 
          70/279 H[0, y]^3) + 
       y^33 (-(71734602430326596624644931/
           8902118881877239130112000) - (
          25162304836774263443 H[0, y])/7871182838430912000 - (
          1043426819437153 H[0, y]^2)/1383479200303200 - 
          217/891 H[0, y]^3) + 
       y^34 (-(602508228789806857727177/77515508143331151894000) - (
          1932902419026669422 H[0, y])/624211022811387375 - (
          16873620986256448 H[0, y]^2)/22784173079993325 - (
          3584 H[0, y]^3)/15147) + 
       y^35 (-(15859840604786147946935325737/
           2113981014506866434329400000) - (
          2243185281804862909 H[0, y])/747292445544645000 - (
          532688439896279 H[0, y]^2)/732273698622375 - 
          176/765 H[0, y]^3) + 
       y^36 (-(1749069264405884229769625003/
           241388835566528001151800000) - (
          13424551306430565628787 H[0, y])/4610176385915355255000 - (
          48899103858889 H[0, y]^2)/68413113712125 - (272 H[0, y]^3)/
          1215) + y^37 (-(246283278772862102197064198629/
           35172131502756049381275696000) - (
          18321115622776671827615747 H[0, y])/
          6481351014021385021119600 - (1826178274909213 H[0, y]^2)/
          2599474931301690 - (1960 H[0, y]^3)/8991) + 
       y^38 (-(2381989463302044533724280236550349/
           351816572883713791446497915010000) - (
          115669110929641090102457879 H[0, y])/
          42125447562839608920702750 - (7370165734559332 H[0, y]^2)/
          10670684131577925 - (448 H[0, y]^3)/2109) + 
       y^39 (-(1289362211833026510208974997979/
           196850133783027944531422110000) - (
          345905966755221691087964417 H[0, y])/
          129607293743375042201607000 - (1858389919922833 H[0, y]^2)/
          2735872995021075 - (4144 H[0, y]^3)/20007) + 
       y^40 (-(22263117049394865054493268588401/
           3511675516794182722388804400000) - (
          9318877744368404256894599 H[0, y])/
          3590229743583796182870000 - (1873754388858103 H[0, y]^2)/
          2804080355007750 - (1064 H[0, y]^3)/5265) + 
       y^41 (-(80105122043900279677148758699338569/
           13048199500344308433662209480800000) - (
          15614494834848479682430965599 H[0, y])/
          6181988506236998708313060000 - (
          77435178082516223 H[0, y]^2)/117764000603014500 - (
          364 H[0, y]^3)/1845) + 
       y^42 (-(3454299231766911377017268938952017/
           580786706020760250389638563303000) - (
          2223397554465204521285983883 H[0, y])/
          904115819037161061090785025 - (
          624230281920218824 H[0, y]^2)/964487164938688755 - (
          640 H[0, y]^3)/3321) + 
       y^43 (-(305576160166471858775770782969939759011/
           53009870362416177118990118340423120000) - (
          4097632709160249709308757712573 H[0, y])/
          1710494620444677322644736347000 - (
          3380045967518403719 H[0, y]^2)/5304392528172621975 - (
          656 H[0, y]^3)/3483) + 
       y^44 (-(1055775905063391602397552291358639153/
           188891666338379639879783382489360000) - (
          4331049323764442561071734671 H[0, y])/
          1855017334604303514649719000 - (
          37445931953533440409 H[0, y]^2)/59671408916699268975 - (
          784 H[0, y]^3)/4257) + 
       y^45 (-(657947018967880309329924963179803/
           121357748673340514764394565600000) - (
          6619043429589095431924670863 H[0, y])/
          2907431171272726655194638000 - (
          5386326270227343247 H[0, y]^2)/8713510225802489250 - (
          2408 H[0, y]^3)/13365) + 
       y^46 (-(296910423653603738938736328549212473/
           56438749938032809500124360689300000) - (
          3528699685545705997267207247 H[0, y])/
          1588875092565364050204507750 - (
          21689098119064242988 H[0, y]^2)/35610171955862239125 - (
          4928 H[0, y]^3)/27945) + 
       y^47 (-(149062319392725744152850038357807342881/
           29190572026257813013797191163336009600) - (
          116535186609994839804443061730877 H[0, y])/
          53765320476727458063058035241800 - (
          256493631766882074989 H[0, y]^2)/427304478200245209135 - (
          560 H[0, y]^3)/3243) + 
       y^48 (-(3028882218427029997832670126227106936007/
           610849966598627580458856155346180768000) - (
          7743141762575160902797744391009 H[0, y])/
          3658887593879373327542701831200 - (
          129049800832442468047 H[0, y]^2)/218094913259104360050 - (
          644 H[0, y]^3)/3807) + 
       y^49 (-(6667578303284599041589845606399420010957/
           1384392431741751562050874427059954368000) - (
          378147545532281558773140500366873 H[0, y])/
          182937754275057160042454163172800 - (
          908833614459940301329 H[0, y]^2)/1557764391761950472100 - 
          94/567 H[0, y]^3) + 
       y^50 (-(70294081295317526740873462556828921019607/
           15021619268031158442392300640841518750000) - (
          400939256421974502290292745872814 H[0, y])/
          198500167399150564282176826359375 - (
          29254049369953901699504 H[0, y]^2)/
          50843698897785883464375 - (256 H[0, y]^3)/1575) + 
       y (39616/243 + 3392/81 H[0, y] + 128/27 H[0, y]^2 + 
          112/27 H[0, y]^3))) + 
 CA (TF^2 (-(79216/
        3645) + (-(592/27) + (448 y)/9 - (28 y^2)/15 - (416 y^3)/
          405 - (58 y^4)/81 - (124 y^5)/225 - (908 y^6)/2025 - (
          1072 y^7)/2835 - (103 y^8)/315 - (70 y^9)/243 - (1564 y^10)/
          6075 - (64 y^11)/275 - (86 y^12)/405 - (1028 y^13)/5265 - (
          148 y^14)/819 - (2384 y^15)/14175 - (637 y^16)/4050 - (
          113 y^17)/765 - (2876 y^18)/20655 - (32 y^19)/243 - (
          178 y^20)/1425 - (1684 y^21)/14175 - (3532 y^22)/31185 - (
          112 y^23)/1035 - (193 y^24)/1863 - (1006 y^25)/10125 - (
          1396 y^26)/14625 - (4352 y^27)/47385 - (2258 y^28)/25515 - (
          52 y^29)/609 - (4844 y^30)/58725 - (5008 y^31)/62775 - (
          431 y^32)/5580 - (667 y^33)/8910 - (100 y^34)/1377 - (
          1888 y^35)/26775 - (2914 y^36)/42525 - (2996 y^37)/44955 - (
          12 y^38)/185 - (1264 y^39)/20007 - (1621 y^40)/26325 - (
          554 y^41)/9225 - (6812 y^42)/116235 - (6976 y^43)/121905 - (
          238 y^44)/4257 - (332 y^45)/6075 - (7468 y^46)/139725 - (
          848 y^47)/16215 - (1949 y^48)/38070 - (199 y^49)/3969 - (
          2708 y^50)/55125) z2 + (-(9056/135) + (14656 y)/135) z3 - 
       544/27 H[0, y] - 56/27 H[0, y]^2 + 
       y^5 (-(542511857333/43479686250) + (1355954 H[0, y])/482625 - 
          68/225 H[0, y]^2) + 
       y^6 (-(49522915358663/5478440467500) + (54324902 H[0, y])/
          30405375 - (586 H[0, y]^2)/2025) + 
       y^4 (-(79206335843/4322241000) + (149167 H[0, y])/34650 - 
          23/81 H[0, y]^2) + 
       y^7 (-(7611185730072779/1108288506575250) + (30950324 H[0, y])/
          28945917 - (764 H[0, y]^2)/2835) + 
       y^8 (-(2565472561207031537/474183289924344000) + (
          6681838193 H[0, y])/12221609400 - 157/630 H[0, y]^2) + 
       y^9 (-(4511561356478427257/1028808387960853500) + (
          2698711453 H[0, y])/17677685025 - 56/243 H[0, y]^2) + 
       y^10 (-(807790824720934910749/222138627441343470000) - (
          312253796978 H[0, y])/2032933777875 - (1298 H[0, y]^2)/
          6075) + y^11 (-(2270827336077296656697/
           739090865375827965000) - (109827313628 H[0, y])/
          276077426625 - 164/825 H[0, y]^2) + 
       y^12 (-(1052400473678613095979307/399109067302947101100000) - (
          8898564131519 H[0, y])/14908181037750 - (827 H[0, y]^2)/
          4455) + y^13 (-(13377835993200948834540407/
           5833501915538931358725000) - (11455551979682 H[0, y])/
          15027765377625 - (916 H[0, y]^2)/5265) + 
       y^14 (-(2379839613598396364473715693/
           1179687790555467110968050000) - (191591053175974 H[0, y])/
          212403932866125 - 134/819 H[0, y]^2) + 
       y^15 (-(1379633785316838730184361393059/
           769746283337442289906652625000) - (
          21786334721445128 H[0, y])/21322087106945625 - (
          2188 H[0, y]^2)/14175) + 
       y^16 (-(2260986827596607097184750909597/
           1407536060959894472972164800000) - (
          21946072957288163 H[0, y])/19494479640636000 - (
          1183 H[0, y]^2)/8100) + 
       y^17 (-(132015163834058649938443227419927/
           90993296518665622415225531640000) - (
          20727770276118671 H[0, y])/17030594019388950 - 
          106/765 H[0, y]^2) + 
       y^18 (-(16207844891877102311399440544617831/
           12284095030019859026055446771400000) - (
          78541824565030318 H[0, y])/60503426121513375 - (
          2722 H[0, y]^2)/20655) + 
       y^3 (-(128053466/4465125) + (29572 H[0, y])/4725 - 
          52/405 H[0, y]^2) + 
       y^19 (-(13932249631910986036669075293773634943/
           11539462093053066983328968071521900000) - (
          72206103121947242212 H[0, y])/52677130001442321375 - (
          580 H[0, y]^2)/4617) + 
       y^20 (-(1951013025042091739435847683456093479447/
           1756087688070380317051461890061234000000) - (
          133883467037787823283 H[0, y])/93214674488148963750 - 
          3/25 H[0, y]^2) + 
       y^21 (-(498590276370810719960657809498491630001/
           485234755914184034974746048569551500000) - (
          693555238691898781522 H[0, y])/463620354691056688125 - (
          1628 H[0, y]^2)/14175) + 
       y^22 (-(40524414715253023507191205532235798459281593/
           42446589602251528317064875243089514834600000) - (
          24778127183889519757022 H[0, y])/15979448225018420517375 - (
          3434 H[0, y]^2)/31185) + 
       y^23 (-(7095293477317059965251044734588352510971153/
           7964919494128783285603082650509804065700000) - (
          588423198525296410226828 H[0, y])/
          367527309175423671899625 - (1204 H[0, y]^2)/11385) + 
       y^24 (-(6220759948271663778248875931560664062016689181/
           7455164646504541155324485360877176605495200000) - (
          3963946205993375409805771 H[0, y])/
          2405633296420954943343000 - (379 H[0, y]^2)/3726) + 
       y^25 (-(97036546832088899084816337061979898070523979931/
           123709578757273488334749996329773092419872500000) - (
          29299536368599047848887427 H[0, y])/
          17323174553031333151790625 - (992 H[0, y]^2)/10125) + 
       y^26 (-(4237574926881574130318083617406043765239139291/
           5728093542148629192735617329090538851497000000) - (
          50339972277668392167818 H[0, y])/29061978215177097815625 - (
          1382 H[0, y]^2)/14625) + 
       y^27 (-(27957843975082394702813623830659378740538183087929/
           39948297172298754853057468814810327004225227700000) - (
          1333214281882848018436828 H[0, y])/
          752994955803591075700125 - (4324 H[0, y]^2)/47385) + 
       y^28 (-(198859980618986751380145844625527737935254869223758427/
           299513894522278079847523490033994842495986499497200000) - (
          27921760857634741694685483431 H[0, y])/
          15453657555268191678049380750 - (2251 H[0, y]^2)/25515) + 
       y^29 (-(2099926328990052156994009812498913960681515353751277398\
1/33251280703708338804800835685265791624382106146340900000) - (
          103566173461611681737110404062 H[0, y])/
          56250041595204590696439001125 - 52/609 H[0, y]^2) + 
       y^30 (-(5148793671117601187141985830842185661252810390807415452\
3/85503293238107156926630720333540607034125415804876600000) - (
          2032809566288234337209958706786 H[0, y])/
          1084822230764659963431323593125 - (4858 H[0, y]^2)/58725) + 
       y^31 (-(919581822703927005990330240144758337319702817406924613/
           1597903358078925647893388190462839895139792554829500000) - \
(116272098977521413422663896814 H[0, y])/
          61033555632857457107751418125 - (5036 H[0, y]^2)/62775) + 
       y^32 (-(5360366943870317699642941796197146830458082706541673228\
14169/972550929959377070815060386075723307015017827881753075200000) - \
(1061075522385919564157479162019 H[0, y])/
          548389947010770636391808496000 - (869 H[0, y]^2)/11160) + 
       y^33 (-(8800533266318004758427575977169144335208920574396776857\
8209/166386881450423381354880722733001049644850400277004990400000) - (
          3093321224393497015604084471927 H[0, y])/
          1575397012952816538027360567750 - (337 H[0, y]^2)/4455) + 
       y^34 (-(2307110791136360340547938216730992378748042820638616798\
190406157/
           45369089117090239810811133214704516663592369667167943925528\
00000) - (13250941414608420149281176181519432 H[0, y])/
          6655264681219173464896584718459875 - (1114 H[0, y]^2)/
          15147) + 
       y^35 (-(2423622877825325561969122660170205794461004931385710988\
67348112139/
           49485471676456643732827125798483116523449887885800169948946\
5200000) - (31503485719627837624714174466514692 H[0, y])/
          15614509881097326173379957718700625 - (1916 H[0, y]^2)/
          26775) + 
       y^36 (-(1411095942092019226302319847299079494773659361143088168\
26132151891517/
           29865937611790892041106253570143339737093873512253514333893\
6056000000) - (101340783177689146253301571384437661 H[0, y])/
          49599031387015036080148100988813750 - (2963 H[0, y]^2)/
          42525) + 
       y^37 (-(3792896866096949161912243644245736375969229707482684578\
01940365473/
           83085691100470902670746720458293501524246114282209024838651\
3840000) - (596374342243400238052691182194529016 H[0, y])/
          288382939635930281208861101463531375 - (3052 H[0, y]^2)/
          44955) + 
       y^38 (-(2355708219585860503347451903715185629560577996091338615\
6867088234966381/
           53331095480071807460995735595229549067700290519638522840600\
115898400000) - (11179766097331784662777000350307922524 H[0, y])/
          5343985091278164840672845843169883875 - (698 H[0, y]^2)/
          10545) + 
       y^39 (-(1407445479556003308331419515317822196708935578254111436\
801991273617222439/
           32885106577779413168178856962301680053502219681231159421845\
72011410800000) - (107239662030343993939670337897398819996 H[0, y])/
          50695642352395563758815375431152141625 - (68 H[0, y]^2)/
          1053) + y^40 (-(
           65793066375592366359812534404081819563625485694974076999852\
936324208618111/
           15845112727002789111074253933435654757025829087882598863933\
9161298192000000) - (62922661991048296789557261475978701781 H[0, y])/
          29429888548689153991828474633926405000 - (3319 H[0, y]^2)/
          52650) + 
       y^41 (-(2527888355624240707110983632123538983946568475196271384\
553548830562832368013/
           62674530821776096288386976856579940819376845119730497621733\
48043528806000000) - (58907732173986391611429744310332394 H[0, y])/
          27270226281839007117788458193998125 - (568 H[0, y]^2)/
          9225) + y^42 \
(-(6194989412450971193736914523551706585835254170628297559110569226080\
6143624919/
             157939817670875762646735181678581450864829649701720854006\
768370696925911200000) - (
          3555542401955110523085417153865463923864 H[0, y])/
          1629717809010006375571850280898077146625 - (6994 H[0, y]^2)/
          116235) + 
       y^43 (-(1927022188324910324326868200348125351956537638687972616\
7251073064448806832612927/
             504641423247216673403057627441556077944780236185321088529\
71226420717688679600000) - (
          111692956259732746155277426719791224553764 H[0, y])/
          50706748415295076417182691260137733659625 - (
          7172 H[0, y]^2)/121905) + 
       y^44 (-(1705078088128586674152283717301583865137616508785518611\
46660266907168175980374263/
             458182371583187201883411052216777899340340150949212162919\
040341470643141662400000) - (
          118103572857347979429983963861764501486709 H[0, y])/
          53121355482690080056096152748715720976750 - (245 H[0, y]^2)/
          4257) + y^45 \
(-(6871023164090513936497198997830849542740317703858041433659376224271\
439108360131/
             189273623512026536885742019734593073472906733103254718464\
10785219870509218000000) - (
          187072093105202977384116823291993791067576 H[0, y])/
          83388174304222800088057914198565375951875 - (
          3764 H[0, y]^2)/66825) + 
       y^46 (-(5330483697993243601208924061008086618623905364731005325\
78528897981949258744145699/
             150386497226828357489216841134576678377564077029313294488\
7547843833347732412000000) - (
          30352661208714777017774046084443810343916 H[0, y])/
          13412083979000869944233091094874151376875 - (
          7706 H[0, y]^2)/139725) + 
       y^47 \
(-(1627942808009796076313357642676997020760088852121275617788725944825\
544213168411/
             469974973979157496459723345933177216079109463947365221469\
8212637507338260400000) - (
          723106654976586019391401276940004488768 H[0, y])/
          316820207926920180147216536601562920975 - (292 H[0, y]^2)/
          5405) + y^48 \
(-(1741532122448704937207587705045441682247945114630771842260322500003\
533219359624985751/
             514043423869678969924281655165649487475644590037750825342\
6133875505426351848748800000) - (
          509025747953756294049528598664096656780081883 H[0, y])/
          221187890416262833804483508847278283033948000 - (
          4031 H[0, y]^2)/76140) + 
       y^49 (-(1133083893403608830647218710389085641792330945675705184\
225345864520956828917176737992903/
             341680972576908462018194496080977035459060468997047489756\
2233499384989170937826115600000) - (
          1688513459097204954967403233069421570802761578 H[0, y])/
          727831695259364870012226652450252807669553625 - (
          206 H[0, y]^2)/3969) + 
       y^50 \
(-(1962546655620529258057153526736239380503893686988722986704895771192\
97489500825459737270475649/
             604148906344736978925170901487180894864195419264946136470\
628919916255835241323287673340000000) - (
          486907386019782817398621756313285476912426669548 H[0, y])/
          208240735032540504475720403339933442194344509375 - (
          2806 H[0, y]^2)/55125) + 
       y^2 (-(13205629/496125) + (3854 H[0, y])/1575 + 
          14/15 H[0, y]^2) + 
       y (599648/3645 + 160/27 H[0, y] + 92/27 H[0, y]^2) + 
       NF (-(59872/
           729) + (-(128/27) + (104 y)/9 + (16 y^3)/81 + (16 y^4)/
             81 + (8 y^5)/45 + (64 y^6)/405 + (80 y^7)/567 + (8 y^8)/
             63 + (28 y^9)/243 + (128 y^10)/1215 + (16 y^11)/165 + (
             80 y^12)/891 + (88 y^13)/1053 + (64 y^14)/819 + (
             208 y^15)/2835 + (28 y^16)/405 + (10 y^17)/153 + (
             256 y^18)/4131 + (272 y^19)/4617 + (16 y^20)/285 + (
             152 y^21)/2835 + (320 y^22)/6237 + (112 y^23)/2277 + (
             88 y^24)/1863 + (92 y^25)/2025 + (128 y^26)/2925 + (
             400 y^27)/9477 + (208 y^28)/5103 + (8 y^29)/203 + (
             448 y^30)/11745 + (464 y^31)/12555 + (10 y^32)/279 + (
             31 y^33)/891 + (512 y^34)/15147 + (176 y^35)/5355 + (
             272 y^36)/8505 + (280 y^37)/8991 + (64 y^38)/2109 + (
             592 y^39)/20007 + (152 y^40)/5265 + (52 y^41)/1845 + (
             640 y^42)/23247 + (656 y^43)/24381 + (112 y^44)/4257 + (
             344 y^45)/13365 + (704 y^46)/27945 + (80 y^47)/3243 + (
             92 y^48)/3807 + (94 y^49)/3969 + (256 y^50)/
             11025) z2 + (448/27 - (896 y)/27) z3 - 128/9 H[0, y] - 
          64/27 H[0, y]^2 + y^2 (-(2146/81) + 28/9 H[0, y]) + 
          y^50 (-(80110083537147140551791097178087/
              300432685793308962156808169625000) - (
             13737767274509635005388 H[0, y])/
             1067717676853503552751875 + (512 H[0, y]^2)/11025) + 
          y^49 (-(4380565013270000816733574599697/
              16523410063553549939318440544640) - (
             365521369197485383781 H[0, y])/
             32713052227000959914100 + (188 H[0, y]^2)/3969) + 
          y^48 (-(2249767389889491956418601896529/
              8537404385718537764266304272800) - (
             3065246990074676047 H[0, y])/327142369888656540075 + (
             184 H[0, y]^2)/3807) + 
          y^47 (-(804538376123977835115950948963/
              3072304027241569032174744870960) - (
             9545543019799217278 H[0, y])/1281913434600735627405 + (
             160 H[0, y]^2)/3243) + 
          y^46 (-(55508790835892098607316188519/
              213363226715920315313176755000) - (
             576202851963202316 H[0, y])/106830515867586717375 + (
             1408 H[0, y]^2)/27945) + 
          y^45 (-(97568484799788667567727251/
              377588463801652812362940000) - (
             41838481993506277 H[0, y])/13070265338703733875 + (
             688 H[0, y]^2)/13365) + 
          y^44 (-(48155130292138321364592181/
              187677706873455927435235500) - (
             153399123436922468 H[0, y])/179014226750097806925 + (
             224 H[0, y]^2)/4257) + 
          y^43 (-(113659889218222741860942585773/
              446215987942089736342105134000) + (
             3754845493263866 H[0, y])/2273311083502552275 + (
             1312 H[0, y]^2)/24381) + 
          y^42 (-(235882621156323635586723469537/
              933047525246350215045690145800) + (
             1793586390011236 H[0, y])/413351642116580895 + (
             1280 H[0, y]^2)/23247) + 
          
          y^41 (-(1329255549299403037546419937/
              5298847291060284607125480000) + (
             1275605341213717 H[0, y])/176646000904521750 + (
             104 H[0, y]^2)/1845) + 
          y^40 (-(560722461188289495099637/
              2253052339085749645372500) + (43389347993912 H[0, y])/
             4206120532511625 + (304 H[0, y]^2)/5265) + 
          y^39 (-(884658048276787847760163/
              3583611808572581812026000) + (111971588559034 H[0, y])/
             8207618985063225 + (1184 H[0, y]^2)/20007) + 
          y^38 (-(53042932240040195894124041/
              216645158894603703020757000) + (
             551350321766836 H[0, y])/32012052394733775 + (
             128 H[0, y]^2)/2109) + 
          y^37 (-(9442551529427251615920049/
              38888106084128310126717600) + (82206882311537 H[0, y])/
             3899212396952535 + (560 H[0, y]^2)/8991) + 
          y^36 (-(123227563363630726229147/
              511729578836604433305000) + (5182172960332 H[0, y])/
             205239341136375 + (544 H[0, y]^2)/8505) + 
          y^35 (-(714282542585586061333/2990664367069669290000) + (
             65364164705702 H[0, y])/2196821095867125 + (
             352 H[0, y]^2)/5355) + 
          y^34 (-(1574807520064668295673/6646598970895652769000) + (
             215199284349164 H[0, y])/6213865385452725 + (
             1024 H[0, y]^2)/15147) + 
          y^33 (-(173045258521696401689/735955595393290272000) + (
             3765963495101 H[0, y])/94328127293400 + 
             62/891 H[0, y]^2) + 
          y^32 (-(35740124869606019953/153085135751721201600) + (
             11501314755514 H[0, y])/251803695358215 + 
             20/279 H[0, y]^2) + 
          y^31 (-(3495966734442597768193/15069318050560055782500) + (
             101471440475072 H[0, y])/1953649360537875 + (
             928 H[0, y]^2)/12555) + 
          y^30 (-(3043351472204062013749/13187613403247665882500) + (
             14355434910548 H[0, y])/244242472456125 + (
             896 H[0, y]^2)/11745) + 
          y^29 (-(2839702345174463269/12352555445813823240) + (
             1957789117876 H[0, y])/29550323828025 + 
             16/203 H[0, y]^2) + 
          y^28 (-(123243940133893303/537165875152506600) + (
             146698288738 H[0, y])/1970381969325 + (416 H[0, y]^2)/
             5103) + 
          y^27 (-(6745364588640239/29387244992509404) + (
             158820321760 H[0, y])/1902826016091 + (800 H[0, y]^2)/
             9477) + 
          y^26 (-(48361913585499763/209956882948312500) + (
             152374533956 H[0, y])/1631366611875 + (256 H[0, y]^2)/
             2925) + 
          y^25 (-(3891922127786971/16771703667468750) + (
             5126142058 H[0, y])/49104680625 + (184 H[0, y]^2)/2025) +
           y^24 (-(485048327336093/2064810179512080) + (
             440499011 H[0, y])/3778381971 + (176 H[0, y]^2)/1863) + 
          y^23 (-(415070896627003/1735014109173345) + (
             944545688 H[0, y])/7256892357 + (224 H[0, y]^2)/2277) + 
          y^22 (-(283972616595695/1157113379426004) + (
             879204836 H[0, y])/6049696653 + (640 H[0, y]^2)/6237) + 
          y^21 (-(6599923292191/25986196986750) + (23498192 H[0, y])/
             144729585 + (304 H[0, y]^2)/2835) + 
          y^20 (-(1076154512447/4051837647000) + (50190718 H[0, y])/
             276441165 + 32/285 H[0, y]^2) + 
          y^19 (-(10765462256309/38289865764150) + (
             267804424 H[0, y])/1317160845 + (544 H[0, y]^2)/4617) + 
          y^18 (-(18504415806007/61306211666700) + (
             240537676 H[0, y])/1054458405 + (512 H[0, y]^2)/4131) + 
          y^17 (-(62948604673/191208457440) + (6011444 H[0, y])/
             23432409 + 20/153 H[0, y]^2) + 
          y^16 (-(54401873051/148864716000) + (1508257 H[0, y])/
             5212350 + 56/405 H[0, y]^2) + 
          y^15 (-(11089084681/26817540750) + (3217484 H[0, y])/
             9823275 + (416 H[0, y]^2)/2835) + 
          y^14 (-(593797487/1243392150) + (13735724 H[0, y])/
             36891855 + 128/819 H[0, y]^2) + 
          y^13 (-(2316929291/4110806700) + (1834258 H[0, y])/
             4312035 + (176 H[0, y]^2)/1053) + 
          y^12 (-(1201638547/1765944180) + (301898 H[0, y])/617463 + 
             160/891 H[0, y]^2) + 
          y^11 (-(22674503/26952750) + (323612 H[0, y])/571725 + 
             32/165 H[0, y]^2) + 
          y^10 (-(404120119/378897750) + (252956 H[0, y])/382725 + (
             256 H[0, y]^2)/1215) + 
          y^9 (-(191423/137781) + (8527 H[0, y])/10935 + 
             56/243 H[0, y]^2) + 
          y^8 (-(6217819/3333960) + (6163 H[0, y])/6615 + 
             16/63 H[0, y]^2) + 
          y^7 (-(72011/27783) + (13460 H[0, y])/11907 + 
             160/567 H[0, y]^2) + 
          y^6 (-(798709/212625) + (8492 H[0, y])/6075 + 
             128/405 H[0, y]^2) + 
          y^5 (-(19379/3375) + 398/225 H[0, y] + 16/45 H[0, y]^2) + 
          y^4 (-(4577/486) + 62/27 H[0, y] + 32/81 H[0, y]^2) + 
          y^3 (-(4100/243) + 244/81 H[0, y] + 32/81 H[0, y]^2) + 
          y (162296/729 + 64/9 H[0, y] + 28/27 H[0, y]^2))) + 
    CF TF (4328/27 + 
       B4 (-(128/3) + 64 y) + (416/3 - 138 y + 76 y^3 + 76 y^4 + (
          3046 y^5)/45 + (2672 y^6)/45 + (3292 y^7)/63 + (2918 y^8)/
          63 + (1117 y^9)/27 + (5024 y^10)/135 + (1516 y^11)/45 + (
          92 y^12)/3 + (1094 y^13)/39 + (21104 y^14)/819 + (
          7484 y^15)/315 + (989 y^16)/45 + (367 y^17)/18 + (512 y^18)/
          27 + (9068 y^19)/513 + (14116 y^20)/855 + (1622 y^21)/
          105 + (304 y^22)/21 + (2812 y^23)/207 + (2642 y^24)/207 + (
          2701 y^25)/225 + (33056 y^26)/2925 + (11212 y^27)/1053 + (
          5692 y^28)/567 + (17302 y^29)/1827 + (1296 y^30)/145 + (
          1308 y^31)/155 + (4447 y^32)/558 + (271 y^33)/36 + (
          64 y^34)/9 + (2116 y^35)/315 + (5996 y^36)/945 + (
          5986 y^37)/999 + (35792 y^38)/6327 + (3956 y^39)/741 + (
          982 y^40)/195 + (8759 y^41)/1845 + (11552 y^42)/2583 + (
          11404 y^43)/2709 + (1532 y^44)/387 + (502 y^45)/135 + (
          10832 y^46)/3105 + (31796 y^47)/9729 + (431 y^48)/141 + (
          839 y^49)/294 + (29312 y^50)/11025) z4 + 56 H[0, y] + 
       y^2 (676654/2025 + 4096/135 H[0, y] + 208/9 H[0, y]^2 - 
          16/9 H[0, y]^3) + 
       y (-(52162/243) - 14732/81 H[0, y] + 232/27 H[0, y]^2 + 
          68/27 H[0, y]^3 - 2/9 H[0, y]^4) + 
       y^50 (799876382292549279832316701927915069475325081136672556318\
4321087008136031983307355175829744974666189589038720584527455170271673\
4291/49007322508280581762421665663969391789785742100589072572513379123\
41557819482781417779323097282577332309494500836081056000000000 - \
(367713290695257968424069555977474245097498135789777830911635236820281\
41410250837681500653 H[0, y])/
           87464358450287385996906349722710310050566267776192861553928\
88978453642371841900000000 - (
          40345341769069511845148728169067029721459719 H[0, y]^2)/
          4557719832698558168279881107056005380750000 - (
          110006229133201162205036 H[0, y]^3)/
          355905892284501184250625 + (32 H[0, y]^4)/3675) + 
       y^49 (571436484003383934291592751380432771308672581021762665359\
7190048043801353063006501625484943045522854915658270433319128887759008\
49/3574301337727747557223970125869348837525790816864843642187035983513\
4977136508081313869389122421699198492931169709286400000000 - \
(375265051180658499974938862136803826645282356506263206889683653231010\
0932831679107956943 H[0, y])/
           91139978354358869104807144617548081055991604881859052215491\
1379581000006007552000000 - (
          18663245873105088892826392559508842792410248929 H[0, y]^2)/
          2117698943065058067309563957582502340111680000 - (
          27442323773095021323431 H[0, y]^3)/
          87234805938669226437600 + (47 H[0, y]^4)/5292) + 
       y^48 (547608736660694356106284607895678143034540043626564247765\
6742340511089556452517208371844386690243634888188347986267198704910669\
/349837906857984454788685122690252801673702974578608186553083488598780\
492589729242347326382497671774745765881919270400000000 - \
(297158904516824458097090645513464957207529248830586051709258061122959\
450957586981863 H[0, y])/
           73722364005611760387819396825440498442997329443437401326032\
945708411784832000000 - (
          52688498227760892681204117790092449325599 H[0, y]^2)/
          6006133245942856633769392305411816480000 - (
          558815199960503781719 H[0, y]^3)/1744759306072834880400 + (
          23 H[0, y]^4)/2538) + 
       y^47 (142752750670205656537402886927554183143943816506899664601\
8172899892463852115066340228844546595014345415310710497487915583/
           93185963862250070598082282625005707401062698882024965312921\
875471647684571650521336641205121868273283316134400000000 - \
(243771777758075088906242824711602631135302486383338849258564026001896\
723904541682911 H[0, y])/
           61806267614424881591702785924715763974486347254310369226574\
748666440955104000000 - (
          24773809375581957489872521493162639530850893 H[0, y]^2)/
          2837647703156085473762964139627691127780000 - (
          557558686056953386229 H[0, y]^3)/1709217912800980836540 + (
          10 H[0, y]^4)/1081) + 
       y^46 (270240608044595508937944159528683496146788177120833769140\
153679380806956079391555071771517845531919655024924877161320937/
           18033951811277458207641546320593001319128249783642223934483\
522754245986941774829276330518419917920701049184000000000 - \
(890421104983126491662255725259834675087040491587498888702977064067419\
025916022639 H[0, y])/
           23082920227207119652854141415975783286080233809328227529164\
4036440985912000000 - (
          1335503831609505576341075371455694697891 H[0, y]^2)/
          153740195623830758020059844980454837500 - (
          11835679048051752427 H[0, y]^3)/35610171955862239125 + (
          88 H[0, y]^4)/9315) + 
       y^45 (247353055406522882893788429704870837123086052899755564694\
597819465595160866987135783862748926269259591638363356247773207/
           
           16882848504174641726302724215023235277481765754899103257814\
361727379221817831755067203038520774223635024768000000000 - \
(708580606601775838046618213804531555329496645275980222480316471076165\
41549136173 H[0, y])/
           18790906382925314796032973585623209335569478031645550625036\
702318970176000000 - (
          1452309300357388631798426244250756423883 H[0, y]^2)/
          168063816334125549139941196997267400000 - (
          11807848137441132427 H[0, y]^3)/34854040903209957000 + (
          43 H[0, y]^4)/4455) + 
       y^44 (487285099651177199181668145366960693797471488465736931948\
198460242089868507624786832739540083130326572078508568771323/
           34034809455204387915190677039193582603455974095670953590530\
593261945923027040106323944240806061491622412800000000 - \
(299068036084610962929062493595228299925899479966484474349455111406497\
595278383 H[0, y])/
           81174299223004675128533038394795861104027281028808386264474\
402221792000000 - (
          33814689572275294270212724094966024796811 H[0, y]^2)/
          3934560677955583689309512245258249020000 - (
          82456044218387853709 H[0, y]^3)/238685635666797075900 + (
          14 H[0, y]^4)/1419) + 
       y^43 (100155950765667032112077982201847820310250118069588552585\
14201621406490987532794530206746116629396027226437937848343/
           71624681686792583374297745099391492442523186896384110805960\
9782156773021348405374013293598110513755532800000000 - \
(808315374750408768831417519068988254705004512896601415612851668562069\
9505218519 H[0, y])/
           22467619877893336894360160790437011729681585638790815552691\
14276817056000000 - (
          5835166945528224611784286695918302047301 H[0, y]^2)/
          682857638322869896491733530168787020000 - (
          1068219518929165817 H[0, y]^3)/3031081444670069700 + (
          82 H[0, y]^4)/8127) + 
       y^42 (260692961008067034563472376252765798520679550529646135299\
29804806345980870940058237063133918600080334044009387307/
           19098803675613716086210795925415028517887042120709525613517\
94744679389418948346305414338619329265273600000000 - \
(251617762611680848330286898401670239428274986312294000275376092708783\
87373 H[0, y])/
           71662878683655925470612251483549833558287113426660465681099\
10852000000 - (4832818183444803276856596190740257 H[0, y]^2)/
          568960084920085455744431016232500 - (
          49559244983653798 H[0, y]^3)/137783880705526965 + (
          80 H[0, y]^4)/7749) + 
       y^41 (296660241828720657223813931015567710794705701774371790250\
59683543214559959104437748505702791882898530125383426941/
           22278412556271444382586236664566810674242544518804762251279\
70244808737749677657558179885580317636864000000000 - \
(453457384828156064230611699118054837809508290561068224049783359738724\
244251 H[0, y])/
           13241204853389395185958707569797699478995668107432386908039\
8937523200000 - (973080827295709225703522904513687007 H[0, y]^2)/
          115282150539760172104407332098537500 - (
          173008732678586333 H[0, y]^3)/471056002412058000 + (
          13 H[0, y]^4)/1230) + 
       y^40 (146107763334595235320991747370924659346723532074508195576\
679445688396512240450852266004146144902700760872027/
           11254240973197747129495122710062817508804644588546730877120\
683675448005191884238903265273830016000000000 - (
          935984576866060956392239631777141565445883025279448095629756\
1372473281 H[0, y])/
          280396361978217565656270420073083573100921916094350409812716\
8000000 - (27180473565696724565188085299007 H[0, y]^2)/
          3241449181793897765978987700000 - (
          4208533826593813 H[0, y]^3)/11216321420031000 + (
          19 H[0, y]^4)/1755) + 
       y^39 (659691940475375329680491411739379107863533559714341174365\
8707462396805605180940464094829088713255424587109/
           52153799631891998892782275973461837235923962727411679674461\
7048374419752794635461370829762854400000000 - (
          182832779357966329241197038933865369720641298110915176996651\
02387159 H[0, y])/
          562288572983127086624326128795018966994422295328426202249600\
0000 - (51126580046292685384736500439881 H[0, y]^2)/
          6139686097280206356736670820000 - (
          4197081726645433 H[0, y]^3)/10943491980084300 + (
          74 H[0, y]^4)/6669) + 
       y^38 (488195170244740623333586134212790324918757101284425289716\
115066871500154013522982676505755896058763931/
           39640478933356422151137519279415444963397274042092041215351\
810791855206581377721499925433600000000 - (
          611204246391651429779065677948463371139974556669350722273111\
539200263 H[0, y])/
          193106704393944869785897163039265021622541606249342008372872\
000000 - (57419250334710091372008676171 H[0, y]^2)/
          6945995847343178577778076250 - (4185356651837833 H[0, y]^3)/
          10670684131577925 + 8/703 H[0, y]^4) + 
       y^37 (128566779581101100106425085001284760423355159612388981662\
823410754848701898442434322491474021353487879/
           10729753696246851108578576647059819689340615530190326945508\
760815840507044583443413513651200000000 - (
          119200118683830101222978781509860990739771821767987404805817\
96420981 H[0, y])/
          387181362193373172503051955968451171173015751878379966662400\
0000 - (14620971124131784848539509732553911 H[0, y]^2)/
          1782398102395038368486476590360000 - (
          4173345504945673 H[0, y]^3)/10397899725206760 + (
          35 H[0, y]^4)/2997) + 
       y^36 (111844182450384417601847769575026749650648140650969770621\
35797278315087445466889553354449181724725233/
           96011309553706301008099024051484873041944879652908330958716\
0847290330250519701839412288000000000 - (
          691118016435565021085078147361698632838727263639042921803417\
35403 H[0, y])/
          230970133278247935873503114712126946523956316557592139840000\
00 - (294726781328338591317146806259 H[0, y]^2)/
          36223354509997284230901300000 - (112460385057109 H[0, y]^3)/
          273652454848500 + (34 H[0, y]^4)/2835) + 
       y^35 (104081352465073614614860830694538341256577881961328486858\
431369381985680812320911162291391259509/
           91977449155648824869400273356969815098250603057520362901736\
79630429236287611460928000000000 - (
          380184508216026237286858623952962837334679414857917978502890\
0271 H[0, y])/
          130834618258318897403354226401167800141300690238102915200000\
0 - (3127569733005132044862434520229 H[0, y]^2)/
          387724053829230190471499100000 - (
          1233310429663199 H[0, y]^3)/2929094794489500 + (
          22 H[0, y]^4)/1785) + 
       y^34 (944714499484982646555039498236054072123706395277190736587\
8858257506763405799180286440604087/
           86016261573282263175963074808853229184749905089641283638657\
7005141170395588115200000000 - (
          26576916087587115381822866042745501301773641578961811896557 \
H[0, y])/9426224016242689676056970012869179933470010116815031250 - (
          8766014746035129060812657137357 H[0, y]^2)/
          1096705180831251110190811740000 - (
          894151349413592 H[0, y]^3)/2071288461817575 + (
          64 H[0, y]^4)/5049) + 
       y^33 (344877944568214970815186944190482482084285608094364994570\
18092057420688355212816421125154549/
           32382592592294499078009628163332980398964670151394365605141\
72254649112077508198400000000 - (
          827648015257553062475824594317707448752039248745936840410981\
3 H[0, y])/
          3028220672198435836323870523349973412352404818703872000000 \
- (32682430092790505723957800082939 H[0, y]^2)/
          4128772445482357120718350080000 - (
          111409279847149 H[0, y]^3)/251541672782400 + (31 H[0, y]^4)/
          2376) + y^32 \
(349581166915579723729860942807422998185539716652828516357333456609699\
7011866660618158877/
           33882837183186154418487564655127429081455165647111300139715\
0407710843592089600000000 - (
          151710006939852058910487149724465578115536658776206492376345\
3 H[0, y])/
          573184238496176118272971421990937979678643788614912000000 - \
(723473004451296595449618191903 H[0, y]^2)/
          92346281248162388702935680000 - (
          1221436758354479 H[0, y]^3)/2685906083820960 + 
          5/372 H[0, y]^4) + 
       y^31 (248096478482693725338827319749601967533162465761299155251\
742863884511749401457003547/
           24847590628314314586461273360592901098141597148128006790505\
984608019076000000000 - (
          487910785577059063952094534664141883166805359075045637643 H[
            0, y])/
          190553270776654294638620818481029913456995940364000000 - (
          251556049954544229828233854387 H[0, y]^2)/
          32465489501307089778375825000 - (608628054758557 H[0, y]^3)/
          1302432907025250 + (58 H[0, y]^4)/4185) + 
       y^30 (179588287159213975739650755736861498436484499620564710928\
53606832405679588222465933/
           18605862243931689404893135548448436584078403950312951872816\
68840533638000000000 - (
          23881952992746851873108823244799316060360612334636174637 H[
            0, y])/965230073095658553561915324771977746550785887900000\
0 - (121002900155203782186609217 H[0, y]^2)/
          15801738705278533845337500 - (39127535618294 H[0, y]^3)/
          81414157485375 + (56 H[0, y]^4)/3915) + 
       y^29 (442970256213039306281252033053386615350285300578459559363\
3327939857203107849/
          475295271632004682401172503723515001628552383027245534204978\
366400000000 - (
          14523117537776900457316558095246959287867348704266713 H[0, 
            y])/6081762896290027678642084924922168143259112000000 - (
          390310146284124195291549847 H[0, y]^2)/
          51619013103909877228102500 - (6497431034329 H[0, y]^3)/
          13133477256900 + 3/203 H[0, y]^4) + 
       y^28 (925856376620807150537204197986779907287077980758474698935\
555589884089743/
          103013727262932348216646081654946375630889235988670035655784\
800000000 - (63455567255941130222043368255111966927986274839 H[0, y])/
          27568301993955533237701650882190320636000000 - (
          852524909386416368349617 H[0, y]^2)/
          114290323818571215315000 - (669607422503 H[0, y]^3)/
          1313587979550 + (26 H[0, y]^4)/1701) + 
       y^27 (177012612301493702233563767144585974441080937182493307260\
4518721131877939/
          204505084172225302124671777866716203838661882282926228420104\
800000000 - (
          11034294994543518357216180266444809870555960355663 H[0, y])/
          4980356349873553056286860309372244476276000000 - (
          1560228008421142203165917 H[0, y]^2)/
          212253458520203685585000 - (666986203859 H[0, y]^3)/
          1268550677394 + (50 H[0, y]^4)/3159) + 
       y^26 \
(1887615385000222449036924237004165563635641269488283914774025312157/
          226773779486428932621620442633133861465425944735956530000000\
000 - (2901763575665137446511761887986381935096927913 H[0, y])/
          1362718990749921486813452277978133612500000 - (
          59247261762472829813354 H[0, y]^2)/
          8188790837970821203125 - (295235263868 H[0, y]^3)/
          543788870625 + 16/975 H[0, y]^4) + 
       y^25 (160442891458845320134714039915282670154213587386191001609\
91863627/2007524509675833623074957635274153100669287656554460000000000\
 - (148242024020159967306636494086854198023094979 H[0, y])/
          72552280154620762369196510534146800000000 - (
          10618582384111595230763 H[0, y]^2)/
          1493112859345107000000 - (24499309489 H[0, y]^3)/
          43648605000 + (23 H[0, y]^4)/1350) + 
       y^24 (232034471583458922378805130580455552049457143141950469134\
58058261/3028952980198897770495496080101642198289821216209369248000000\
 - (8239977399524318167547794567145278493940503 H[0, y])/
          4210264626818915625486295965150795840000 - (
          345151579948847492741 H[0, y]^2)/49451897901509943840 - (
          975683353 H[0, y]^3)/1679280876 + 11/621 H[0, y]^4) + 
       y^23 (856835762766143189434310965826941290215706968469786087696\
479189/116906957130483773598071778530238821688379064485273900800000 - \
(112647237817660558060910011022172315217425763 H[0, y])/
          60206784163510493444454032301656380512000 - (
          2789620738334438093483 H[0, y]^2)/407978157687457036680 - (
          323746937 H[0, y]^3)/537547582 + 14/759 H[0, y]^4) + 
       y^22 (432421514534092235961929393950018306537539554248400669219\
/61791586598946689575003871003714001173387871523200000 - (
          7563901674361365694689773455554061627931 H[0, y])/
          4237697473601068395921431706869592000 - (
          3922735097533199141 H[0, y]^2)/586801821281375700 - (
          1260827254 H[0, y]^3)/2016565551 + (40 H[0, y]^4)/2079) + 
       y^21 (525955953287936326326665908514221452865263579981438506668\
93/7888807300972245348903656258576925841503668973120000000 - (
          39797003176457102636340170712297971123 H[0, y])/
          23426283057027935520171545409600000 - (
          1739064880512624299 H[0, y]^2)/266728100582443500 - (
          25091795 H[0, y]^3)/38594556 + 19/945 H[0, y]^4) + 
       y^20 (4076598638223833669061456324303612160562638478447800049/
          643365091033646079086805690390179122943202720000000 - (
          56837703636339873199033275480056864033 H[0, y])/
          35243195496093522042251433487200000 - (
          1020199430670306037 H[0, y]^2)/160883616224331000 - (
          74886425 H[0, y]^3)/110576466 + 2/95 H[0, y]^4) + 
       y^19 (142671355022560683519428537847417961087603841584493/
          23755506038289256033072478260114513555104000000 - (
          81451499309862928133008658457775961 H[0, y])/
          53353870389376231855384844640000 - (
          762873971967617491 H[0, y]^2)/124110218230198200 - (
          206893613 H[0, y]^3)/292702410 + (34 H[0, y]^4)/1539) + 
       y^18 (92061055205974303941738785115773863497908032025507/
          16220864926421888122305722690078192773776000000 - (
          13119873182357475252830152276463341 H[0, y])/
          9107845603172604676144296540000 - (
          12777948913327331 H[0, y]^2)/2153246241346200 - (
          86619976 H[0, y]^3)/117162045 + (32 H[0, y]^4)/1377) + 
       y^17 (158028497880148066647240619651835756733335519/
          29563998003437316116331587694807306240000 - (
          24954755027416296659160504100751 H[0, y])/
          18425861185492230101888256000 - (
          43647138920650963 H[0, y]^2)/7655986635897600 - (
          96868895 H[0, y]^3)/124972848 + 5/204 H[0, y]^4) + 
       y^16 (11543666946587046803454594668505900732952693/
          2301695346288372361998133990080153600000 - (
          18375058838539687738732789103 H[0, y])/
          14490296622752618828160000 - (63622301733371 H[0, y]^2)/
          11687339664000 - (5662639 H[0, y]^3)/6949800 + 
          7/270 H[0, y]^4) + 
       y^15 (173461275833576693202018151705126599042923/
          37021754191219224572580280171326000000 - (
          484757279581888056132352991 H[0, y])/
          410203249982335165356000 - (299705487602 H[0, y]^2)/
          58104671625 - (2812757 H[0, y]^3)/3274425 + 
          26/945 H[0, y]^4) + 
       y^14 (36355184477557500743391515657242395671/
          8346909547101108557813798859300000 - (
          11775332828661273547070999 H[0, y])/
          10751294858407978124250 - (54148523267 H[0, y]^2)/
          11190529350 - (11173412 H[0, y]^3)/12297285 + 
          8/273 H[0, y]^4) + 
       y^13 (6849236219926820773377635548332989/
          1701425421525620905278844680000 - (
          244174934357571670281629 H[0, y])/242112199485612456000 - (
          1215271651379 H[0, y]^2)/271313242200 - (2773073 H[0, y]^3)/
          2874690 + 11/351 H[0, y]^4) + 
       y^12 (818480155183585877353661774207351/
          221487332979666626722689840000 - (
          50823947950634426179811 H[0, y])/55155737752639524000 - (
          9676654159 H[0, y]^2)/2377232550 - (211685 H[0, y]^3)/
          205821 + 10/297 H[0, y]^4) + 
       y^11 (19108130645565054273057169690163/
          5679162384094016069812560000 - (
          17690700916487078779591 H[0, y])/21213745289476740000 - (
          7133760692 H[0, y]^2)/1981027125 - (69997 H[0, y]^3)/
          63525 + 2/55 H[0, y]^4) + 
       y^10 (31864644600057194798860261/10506841031574948060000 - (
          673113540317693749 H[0, y])/902678421645000 - (
          40916579 H[0, y]^2)/13395375 - (151448 H[0, y]^3)/127575 + 
          16/405 H[0, y]^4) + 
       y^9 (1567410678139260441117128833/580741758836142583680000 - (
          3274937268873092083 H[0, y])/4989349821456000 - (
          206438543 H[0, y]^2)/85730400 - (18769 H[0, y]^3)/14580 + 
          7/162 H[0, y]^4) + 
       y^8 (164173853853671684619733/69511855132399680000 - (
          6416151455983777 H[0, y])/11346799464000 - (
          6027403 H[0, y]^2)/3704400 - (6203 H[0, y]^3)/4410 + 
          1/21 H[0, y]^4) + 
       y^7 (7586085478826968369/3758210160705000 - (
          19687560870937 H[0, y])/41716174500 - (456661 H[0, y]^2)/
          694575 - (6154 H[0, y]^3)/3969 + 10/189 H[0, y]^4) + 
       y^6 (638085837621163747/383490832725000 - (
          796236132077 H[0, y])/2128376250 + (6013 H[0, y]^2)/
          10125 - (3496 H[0, y]^3)/2025 + 8/135 H[0, y]^4) + 
       y^5 (556189286463221/432224100000 - (8378878303 H[0, y])/
          31185000 + (10369 H[0, y]^2)/4500 - 437/225 H[0, y]^3 + 
          1/15 H[0, y]^4) + 
       y^3 (18111857/51030 - (11588 H[0, y])/1215 + 
          256/27 H[0, y]^2 - 196/81 H[0, y]^3 + 2/27 H[0, y]^4) + 
       y^4 (61628637073/71442000 - (25405453 H[0, y])/170100 + 
          263/54 H[0, y]^2 - 178/81 H[0, y]^3 + 2/27 H[0, y]^4) + 
       z3 (-(1424/9) - 190 y^2 + y^4 (-(2374/3) - 560/9 H[0, y]) + 
          y^3 (-(3478/9) - 560/9 H[0, y]) + 
          y^5 (-(30986/27) - 472/9 H[0, y]) + 
          y^6 (-(13250/9) - 128/3 H[0, y]) + 
          y^7 (-(11768578/6615) - 240/7 H[0, y]) + 
          y^8 (-(13730621/6615) - 1720/63 H[0, y]) + 
          y^9 (-(40247267/17010) - 580/27 H[0, y]) + 
          y^10 (-(112802594/42525) - 448/27 H[0, y]) + 
          y^11 (-(457891822/155925) - 112/9 H[0, y]) + 
          y^12 (-(14340334/4455) - 80/9 H[0, y]) + 
          y^13 (-(18446457794/5270265) - 680/117 H[0, y]) + 
          y^14 (-(15496554926/4099095) - 2560/819 H[0, y]) + 
          y^15 (-(57612502258/14189175) - 16/21 H[0, y]) + 
          y^16 (-(386672669/89100) + 4/3 H[0, y]) + 
          y^17 (-(1443104589919/312432120) + 490/153 H[0, y]) + 
          y^18 (-(1721553770674/351486135) + 2240/459 H[0, y]) + 
          y^19 (-(1839957068386/355424355) + 3280/513 H[0, y]) + 
          y^20 (-(67866428712574/12439852425) + 1328/171 H[0, y]) + 
          y^21 (-(1251468155078/218243025) + 568/63 H[0, y]) + 
          y^22 (-(4041854413154/672188517) + 640/63 H[0, y]) + 
          y^23 (-(319604973587098/50798246499) + 2320/207 H[0, y]) + 
          y^24 (-(30341922731017/4618022409) + 280/23 H[0, y]) + 
          y^25 (-(343792204960277/50195895750) + 196/15 H[0, y]) + 
          y^26 (-(332225792571058/46610474625) + 8128/585 H[0, y]) + 
          y^27 (-(39147592498802434/5285627822475) + (15440 H[0, y])/
             1053) + 
          y^28 (-(21872792656172662/2846107289025) + 
             8720/567 H[0, y]) + 
          y^29 (-(23275043961308494/2922559499475) + (29320 H[0, y])/
             1827) + 
          y^30 (-(1565838711700120126/189966367465875) + 
             4352/261 H[0, y]) + 
          y^31 (-(53643844148618530546/6295092383955375) + 
             4816/279 H[0, y]) + 
          y^32 (-(59092493141052342691/6714765209552400) + 
             4970/279 H[0, y]) + 
          y^33 (-(1090727886590706973/120134048205600) + 
             55/3 H[0, y]) + 
          y^34 (-(71072655301912681096/7594724359997775) + 
             320/17 H[0, y]) + 
          y^35 (-(3375082376607232682/350217855862875) + (
             20656 H[0, y])/1071) + 
          y^36 (-(3844199600273564008/387674311035375) + 
             3728/189 H[0, y]) + 
          y^37 (-(154593583765750371526/15163603765926525) + (
             20120 H[0, y])/999) + 
          y^38 (-(3853977746053460486/367954625226825) + (
             129920 H[0, y])/6327) + 
          y^39 (-(362835687732424948862/33742433605259925) + (
             46480 H[0, y])/2223) + 
          y^40 (-(13994438156672215514/1268512541551125) + 
             2488/117 H[0, y]) + 
          y^41 (-(8658380745096660191951/765466003919594250) + 
             7972/369 H[0, y]) + 
          y^42 (-(1433174626705262960854/123652200633165225) + 
             18880/861 H[0, y]) + 
          y^43 (-(860460465691218327629926/72493364551692500325) + 
             20080/903 H[0, y]) + 
          y^44 (-(461317848739701187089308/37972714765172262075) + 
             8720/387 H[0, y]) + 
          y^45 (-(1720797418873038930694/138463022804695875) + 
             616/27 H[0, y]) + 
          y^46 (-(1659167614692268324629758/130570630504828210125) + 
             14336/621 H[0, y]) + 
          y^47 (-(83236391517369357818428886/
              6409567173003678137025) + (227120 H[0, y])/9729) + 
          y^48 (-(44361502700389136014139813/
              3344122003306266854100) + 9980/423 H[0, y]) + 
          y^49 (-(4627839219902767644541746859/
              341669656593121136880600) + 10510/441 H[0, y]) + 
          y^50 (-(6730592361455320910602214/486875365642272481875) + (
             53056 H[0, y])/2205) + y (-(116/3) + 400/3 H[0, y])) + 
       z2 (72 + 
          ln2 (144 y + 216 y^2 + 344 y^3 + 528 y^4 + (3464 y^5)/5 + (
             12776 y^6)/15 + (35304 y^7)/35 + (40776 y^8)/35 + (
             138736 y^9)/105 + (775792 y^10)/525 + (377528 y^11)/
             231 + (6206444 y^12)/3465 + (29253416 y^13)/15015 + (
             221309104 y^14)/105105 + (509712488 y^15)/225225 + (
             7269775 y^16)/3003 + (658230572 y^17)/255255 + (
             6287121332 y^18)/2297295 + (14039906864 y^19)/4849845 + (
             24679336238 y^20)/8083075 + (109030872176 y^21)/
             33948915 + (11986016036 y^22)/3556553 + (
             26241070896 y^23)/7436429 + (27421094527 y^24)/
             7436429 + (715042155656 y^25)/185910725 + (
             9679409171284 y^26)/2416839425 + (20900959819136 y^27)/
             5019589575 + (50630595671606 y^28)/11712375675 + (
             217470667323424 y^29)/48522699225 + (
             3377826537015748 y^30)/727840488375 + (
             7220161877630336 y^31)/1504203675975 + (
             29838186723368857 y^32)/6016814703900 + (
             254066712862202906 y^33)/49638721307175 + (
             134954356242997078 y^34)/25571462491575 + (
             26021047853698396 y^35)/4786102605375 + (
             6887163303927229 y^36)/1230712098525 + (
             29119974329471836 y^37)/5059594182825 + (
             568597750620768266 y^38)/96132289473675 + (
             1198569602194155532 y^39)/197324173130175 + (
             315390356716301233 y^40)/50595941828250 + (
             1326171043461491092 y^41)/207443361495825 + (
             28544169560252404066 y^42)/4356310591412325 + (
             59869999919141660732 y^43)/8920064544320475 + (
             96316924594089015017 y^44)/14017244283932175 + (
             4434870546668839621348 y^45)/630775992776947875 + (
             2318139573825962886014 y^46)/322396618530440025 + (
             4842170607407745203908 y^47)/658810481344812225 + (
             59367404224224997059869 y^48)/7905725776137746700 + (
             247567920023930405752976 y^49)/32281713585895799025 + (
             6317984850061380982895062 y^50)/807042839647394975625) + 
          y^2 (-86 - 100/3 H[0, y]) - 32/3 H[0, y] + 
          y (-(7468/27) + 1060/9 H[0, y] - 44/3 H[0, y]^2) + 
          y^50 (-(3057430110517176113661615488922125223024270326365977\
81816345239/
              58210865300724418556387480997357944144788061360750592000\
000) + (2699933431972105932731369564 H[0, y])/
             1067717676853503552751875 - (25952 H[0, y]^2)/11025) + 
          y^49 (-(2217509257570592510149669235887838857816616957492256\
91051559/43119159482018087819546282220265143810954119526481920000) + (
             376009389732352584223711373 H[0, y])/
             151853180708053838613600 - 685/294 H[0, y]^2) + 
          y^48 (-(3186258343342139534656593349116540107325491034326582\
509061/633048884523589169362351706898936409552741654855680000) + (
             2252742188945610853027 H[0, y])/929503718520260400 - 
             325/141 H[0, y]^2) + 
          y^47 (-(5760756113905096180973805594851209973156648598824583\
172309/1170009991931990696946489315429284256941227879956480000) + (
             182370680656663978956796367 H[0, y])/
             76914806076044137644300 - 964/423 H[0, y]^2) + 
          y^46 (-(7649621610144892640416573865181027200845799175334569\
4543/15889678478026129881572964899447047400740985241600000) + (
             302737095612306411036481 H[0, y])/
             130570630504828210125 - 304/135 H[0, y]^2) + 
          y^45 (-(3803567912452580470273925397956817418535941271134746\
67/80844802617154222339177897268231971049098444800000) + (
             87082960012645334462561 H[0, y])/38428814329180209000 - (
             3302 H[0, y]^2)/1485) + 
          y^44 (-(9318797347015528892729740317870447718087934839259745\
43/202785713231361841034104558981148527381488599040000) + (
             11095549429730156221597127 H[0, y])/
             5012398349002738593900 - (9340 H[0, y]^2)/4257) + 
          y^43 (-(6093733977440676202112297991188825572250779080648365\
3/13583731986789788394629013520268322408329379840000) + (
             626684258090811219404179 H[0, y])/
             289973458206770001300 - (5860 H[0, y]^2)/2709) + 
          y^42 (-(2504798479844283341202412529619586828784987316016155\
7/5722946034456054710338562213244468986527088640000) + (
             3389782490082450721982 H[0, y])/1607478608231147925 - (
             5504 H[0, y]^2)/2583) + 
          y^41 (-(202847445954039739564402742706637106026991468465879/
              47532774372558593939689054927279642745241600000) + (
             1302681790333930090057 H[0, y])/633489106692078000 - (
             3869 H[0, y]^2)/1845) + 
          y^40 (-(18197440430508778257960376043111169380441280719/
              4376122962828685598254707473263047475200000) + (
             47452217640460037297 H[0, y])/23678900775621000 - 
             134/65 H[0, y]^2) + 
          y^39 (-(1437041616580838611590134235489720638117593433/
              354892898814765356443826886551210557440000) + (
             12543444613124284061 H[0, y])/6427130210525700 - 
             500/247 H[0, y]^2) + 
          y^38 (-(3411328591204665672116696432343684686970732911/
              865782676229427572862962294663392788480000) + (
             26057620517197270933 H[0, y])/13719451026314475 - (
             12560 H[0, y]^2)/6327) + 
          y^37 (-(916529749021534420138971466954668913217798899/
              239229423694973408291081686683305902080000) + (
             7726230421127039267 H[0, y])/4183063107841800 - (
             1942 H[0, y]^2)/999) + 
          y^36 (-(83698210952830595564997563779649426383561/
              22485900585775548087343324436889600000) + (
             56798683493908801 H[0, y])/31646882533500 - 
             1796/945 H[0, y]^2) + 
          y^35 (-(6769427395877777406660368382968622966213679/
              1873419897452723141547306886417612800000) + (
             1850915927745170483 H[0, y])/1062199211188500 - (
             9932 H[0, y]^2)/5355) + 
          y^34 (-(2063493843902306700259005608642037140764991/
              588789110627998701629153592874106880000) + (
             12837607229853694342 H[0, y])/7594724359997775 - (
             3040 H[0, y]^2)/1683) + 
          y^33 (-(58808935790603897160681866343576528534269/
              17317326783176432400857458613944320000) + (
             46838306527573385729 H[0, y])/28591903472932800 - 
             695/396 H[0, y]^2) + 
          y^32 (-(40108690569285243742752001976986522644539/
              12200843869965213736967754932551680000) + (
             702189113196514561 H[0, y])/442731772058400 - 
             949/558 H[0, y]^2) + 
          y^31 (-(2020052702779309446284707548343311004153/
              635460618227354882133737236070400000) + (
             919650479842498169 H[0, y])/599532607995750 - 
             764/465 H[0, y]^2) + 
          y^30 (-(5607667310208441982924920099235353667/
              1826307708101014972685038387200000) + (
             13405239143580014 H[0, y])/9046017498375 - 
             688/435 H[0, y]^2) + 
          y^29 (-(7696061626637629751468375044436965759/
              2598069997653379364368070737920000) + (
             1521127608170411287 H[0, y])/1063811657808900 - (
             2770 H[0, y]^2)/1827) + 
          y^28 (-(9919105294552793986104821483556767/
              3475420627063081789434101760000) + (
             7843410119534219 H[0, y])/5692214578050 - 
             820/567 H[0, y]^2) + 
          y^27 (-(1222345886938048985929103218785629/
              445127765042562199631953920000) + (
             14017486764448967 H[0, y])/10571255644950 - (
             1444 H[0, y]^2)/1053) + 
          y^26 (-(120815657520528469978062279394649/
              45795037555819156340736000000) + (
             692858027745008 H[0, y])/543788870625 - (3776 H[0, y]^2)/
             2925) + 
          y^25 (-(13371077729263224005118807244181/
              5284042794902210347008000000) + (
             19477803815839 H[0, y])/15935205000 - 
             271/225 H[0, y]^2) + 
          y^24 (-(5121111567185080643795000321/
              2113617117960884138803200) + (44767061539 H[0, y])/
             38244492 - 10/9 H[0, y]^2) + 
          y^23 (-(12462034016370941339566993/
              5381895439252251279360) + (4942195999837 H[0, y])/
             4417238826 - 100/99 H[0, y]^2) + 
          y^22 (-(300510786166670904650480563/
              136077356256678995558400) + (275906517098 H[0, y])/
             258534045 - 208/231 H[0, y]^2) + 
          y^21 (-(3339429313148217461607737/
              1589117527251910656000) + (6206202977141 H[0, y])/
             6110804700 - 82/105 H[0, y]^2) + 
          
          y^20 (-(5915190706757587008933953/
              2965406814246868992000) + (7995432757153 H[0, y])/
             8293234950 - 556/855 H[0, y]^2) + 
          y^19 (-(229725246102523876551773/121657715456281804800) + (
             1047974726653 H[0, y])/1148294070 - 260/513 H[0, y]^2) + 
          y^18 (-(132729444562023209291917/74477437994011852800) + (
             43245229432 H[0, y])/50212305 - 160/459 H[0, y]^2) + 
          y^17 (-(9856394707008051756167/5879797736369356800) + (
             216896866229 H[0, y])/267798960 - 53/306 H[0, y]^2) + 
          y^16 (-(103763843629624181/66056236646400) + (
             12302620453 H[0, y])/16216200 + 1/45 H[0, y]^2) + 
          y^15 (-(959323704281870197/654491021184000) + (
             10038195581 H[0, y])/14189175 + 76/315 H[0, y]^2) + 
          y^14 (-(4632287612211308573/3403353310156800) + (
             24211642328 H[0, y])/36891855 + 400/819 H[0, y]^2) + 
          y^13 (-(9259010043583453/7366565606400) + (
             236239109 H[0, y])/390390 + 10/13 H[0, y]^2) + 
          y^12 (-(253427174600141/219761942400) + (21114299 H[0, y])/
             38115 + 12/11 H[0, y]^2) + 
          y^11 (-(1597483104035681/1521428832000) + (
             123174671 H[0, y])/245025 + 724/495 H[0, y]^2) + 
          y^10 (-(35732370304529/37721376000) + (2741324 H[0, y])/
             6075 + 256/135 H[0, y]^2) + 
          y^9 (-(289745839513/342921600) + (13588063 H[0, y])/34020 + 
             65/27 H[0, y]^2) + 
          y^8 (-(16507471147/22226400) + (4589357 H[0, y])/13230 + 
             190/63 H[0, y]^2) + 
          y^7 (-(296304139/463050) + (1938962 H[0, y])/6615 + 
             236/63 H[0, y]^2) + 
          y^6 (-(33703519/63000) + 160012/675 H[0, y] + 
             208/45 H[0, y]^2) + 
          y^5 (-(8590081/20250) + 119281/675 H[0, y] + 
             254/45 H[0, y]^2) + 
          y^3 (-(11746/81) + 764/27 H[0, y] + 20/3 H[0, y]^2) + 
          y^4 (-(120872/405) + 2924/27 H[0, y] + 20/3 H[0, y]^2)))) ) ;


==> anc/Xspace.m <==
(*                                                                                     
      Xspace.m                                                                       
                                                                                     
-------------------------------------------------------------------------------------
                                                                                     
 "The Unpolarized and Polarized Single-Mass Three-Loop Heavy                         
  Flavor Operator Matrix Elements $A_{gg,Q}$ and $\Delta A_{gg,Q}$"                   
                                                                                     
  Authors: J. Ablinger, A.~Behring, J.~Bl\"umlein, A.~De Freitas,                    
           A.~Goedicke, A.~von~Manteuffel, C.~Schneider, and K.~Sch\"onwald          
                                                                                     
  DESY 15-112                                                                        
                                                                                     
  Any use of the code AGG requires to cite the above reference.                      
                                                                                     
-------------------------------------------------------------------------------------
-------------------------------------------------------------------------------------
                                                                                     
  The x-space contributions to aggQ3 and \Delta aggQ3.                               
  Delta and plus-contributions are identical in the unpolarized and polarized case.  
                                                                                     
  B4 = -4*z2*ln2^2+2/3*ln2^4-13/2*z4+16*li4fhalf                                      
  We use HarmonicSums notation. To interprete the expressions directly               
  one needs to use the mathematica package HarmonicSums.                             
                                                                                     
-------------------------------------------------------------------------------------*)


  DEL = (CF*TF^2*(-1478/81 + NF*(-1942/81 - (20*z2)/3) - (88*z2)/3 - 7*z3) + 
        (64*TF^3*z3)/27 + CF^2*TF*(274/9 + (95*z3)/3) + 
        CA*(TF^2*(2587/135 + (572*z2)/27 + NF*(-178/9 + (196*z2)/27) - 
        (291*z3)/10) + CF*TF*(16541/162 - (64*B4)/3 + 52*z2 - (2617*z3)/12 + 
        (128*z4)/3)) + CA^2*TF*(34315/324 + (32*B4)/3 + (20435*z3)/216 + 
        z2*(992/27 + 24*z3) - (3778*z4)/27 - (304*z5)/9))*Delta[1-x];

  PLU = CA^2*TF*(32564/(729*(-1 + x)) + (32*B4)/(3*(-1 + x)) + 
        (3248*z2)/(81*(-1 + x)) + (1796*z3)/(27*(-1 + x)) + (104*z4)/(1 - x)) + 
        CA*(TF^2*(-35168/(729*(-1 + x)) - (560*z2)/(27*(-1 + x)) - 
        (1120*z3)/(27*(-1 + x)) + NF*(-55552/(729*(-1 + x)) - 
        (160*z2)/(27*(-1 + x)) + (448*z3)/(27*(-1 + x)))) + 
        CF*TF*(6152/(27*(-1 + x)) - (64*B4)/(3*(-1 + x)) - (40*z2)/(1 - x) - 
        (1208*z3)/(9*(-1 + x)) - (96*z4)/(1 - x)));

   REGUNP = CF*TF^2*((-32*(587825 + 510903*x + 144333*x^2 + 466579*x^3 + 233280*x^4 + 
      120960*x^5))/(127575*x) + (656*(1 + x)*z4)/9 - 
   (64*Sqrt[1 - x]*(-4853 - 134604*x - 15168*x^2 + 141920*x^3 + 26880*x^4)*
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/(4725*x^(3/2)) - 
   (64*Sqrt[1 - x]*(-4853 - 134604*x - 15168*x^2 + 141920*x^3 + 26880*x^4)*
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/(4725*x^(3/2)) + 
   (8192*(10 + 25*x + 4*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/(45*x) + 
   (8192*(10 + 25*x + 4*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/(45*x) - 
   (64*(-366907 + 520277*x - 325024*x^2 - 436536*x^3 + 200160*x^4 + 
      60480*x^5)*H[0, x])/42525 - (32*(-1925 - 28952*x + 8590*x^2)*H[0, x]^2)/
    14175 + (8*(635 + 821*x + 80*x^2)*H[0, x]^3)/405 + 
   (28*(1 + x)*H[0, x]^4)/27 + 
   z3*((16*(1220 + 3455*x + 821*x^2 + 180*x^3))/(135*x) - 
     (224*(1 + x)*H[0, x])/9) + 
   ((-64*(-1 + x)*(32375 + 241607*x - 500920*x^2 - 175896*x^3 + 260640*x^4 + 
        60480*x^5))/(42525*x) - (64*(-1 + x)*(-32 + 85*x + 22*x^2)*H[0, x])/
      (81*x) + (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x]^2)/(27*x))*H[1, x] + 
   ((-16*(-1 + x)*(-32 + 85*x + 22*x^2))/(81*x) - 
     (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(27*x))*H[1, x]^2 - 
   (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^3)/(81*x) + 
   ((-64*(-5600 + 50750*x - 9352*x^2 + 2815*x^3))/(14175*x) - 
     (64*(-4 - 5*x - 5*x^2 + 8*x^3)*H[0, x])/(27*x) - 
     (64*(1 + x)*H[0, x]^2)/9 + (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/
      (9*x))*H[0, 1, x] - (64*(1 + x)*H[0, 1, x]^2)/3 + 
   z2*((-16*(21525 - 239225*x + 54733*x^2 + 8515*x^3))/(14175*x) - 
     (8*(455 - 43*x + 440*x^2)*H[0, x])/135 + (232*(1 + x)*H[0, x]^2)/9 - 
     (176*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(27*x) + 
     (352*(1 + x)*H[0, 1, x])/9) + 
   ((256*(-5 + 20*x + 11*x^2 + 25*x^3))/(135*x) + (512*(1 + x)*H[0, x])/9)*
    H[0, 0, 1, x] + ((-64*(-20 - 16*x + 11*x^2 + 22*x^3))/(27*x) + 
     (128*(1 + x)*H[0, x])/9)*H[0, 1, 1, x] - (1280*(1 + x)*H[0, 0, 0, 1, x])/
    9 + (640*(1 + x)*H[0, 0, 1, 1, x])/9 + (64*(1 + x)*H[0, 1, 1, 1, x])/9 + 
   NF*((-64*(-1 + x)*(1825 + 11671*x + 4579*x^2))/(729*x) + 
     (208*(1 + x)*z4)/9 + (64*(2846 + 2675*x + 332*x^2)*H[0, x])/243 - 
     (32*(-109 - 55*x + 68*x^2)*H[0, x]^2)/81 - 
     (16*(-31 - 61*x + 8*x^2)*H[0, x]^3)/81 + (56*(1 + x)*H[0, x]^4)/27 + 
     z3*((64*(-28 - 43*x - 4*x^2 + 18*x^3))/(27*x) - (640*(1 + x)*H[0, x])/
        9) + ((128*(-1 + x)*(247 - 5*x + 166*x^2))/(243*x) - 
       (64*(-1 + x)*(14 + 113*x + 68*x^2)*H[0, x])/(81*x) - 
       (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x]^2)/(27*x))*H[1, x] + 
     ((-16*(-1 + x)*(152 + 197*x + 206*x^2))/(81*x) + 
       (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(27*x))*H[1, x]^2 + 
     (112*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^3)/(81*x) + 
     ((-64*(14 + 271*x + 127*x^2 + 35*x^3))/(81*x) + 
       (128*(-2 + 11*x + 20*x^2 + 4*x^3)*H[0, x])/(27*x) + 
       (64*(1 + x)*H[0, x]^2)/9)*H[0, 1, x] + 
     z2*((16*(42 + 985*x + 553*x^2 + 208*x^3))/(81*x) - 
       (16*(25 + 37*x + 4*x^2)*H[0, x])/27 - (16*(1 + x)*H[0, x]^2)/9 - 
       (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(27*x) + 
       (32*(1 + x)*H[0, 1, x])/9) + 
     ((-128*(-2 + 11*x + 20*x^2 + 4*x^3))/(27*x) - (128*(1 + x)*H[0, x])/9)*
      H[0, 0, 1, x] + ((64*(4 + 50*x + 59*x^2 + 10*x^3))/(27*x) - 
       (128*(1 + x)*H[0, x])/9)*H[0, 1, 1, x] + 
     (128*(1 + x)*H[0, 0, 0, 1, x])/9 + (128*(1 + x)*H[0, 0, 1, 1, x])/9 - 
     (448*(1 + x)*H[0, 1, 1, 1, x])/9)) + 
 CA^2*TF*((32*B4*(-55 + 29*x + 3*x^2 + 5*x^3))/(15*x) + 
   (2*(136080 + 10390850*x - 25228915*x^2 + 41091867*x^3 - 35285580*x^4 - 
      2505916*x^5 + 16253784*x^6 - 4708800*x^7 + 103680*x^8))/
    (18225*(-1 + x)*x^2) - (1184*(1 + 3*x)*z5)/3 + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
    ((-32*(-6720 + 71296*x - 133089*x^2 - 103314*x^3 + 495821*x^4 - 
        468834*x^5 + 147720*x^6 - 2880*x^7 - 3600*Sqrt[1 - x]*x^(3/2)*
         Sqrt[-((-1 + x)*x)] + 7200*Sqrt[1 - x]*x^(5/2)*Sqrt[-((-1 + x)*x)]))/
      (675*(-((-1 + x)*x))^(3/2)) - 3072*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
     3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, 
       x]) + (1024*(-100 + 31*x + 6*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       VarGL^(-1), Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/
    (15*x) + (1024*(-100 + 31*x + 6*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x])/
    (15*x) + (1024*(-100 + 31*x + 6*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x])/
    (15*x) + 3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x] - 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x] + 
   6144*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, x] - 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   9216*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      VarGL^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
   ((2*(-15120 + 329300*x + 1049115*x^2 - 2509187*x^3 + 2443924*x^4 + 
        2516114*x^5 - 8557392*x^6 + 6400296*x^7 - 1719360*x^8 + 34560*x^9))/
      (2025*(-1 + x)*x^2) + (4*(-28659 - 46328*x + 50113*x^2 + 38308*x^3 - 
        52837*x^4 - 3100*x^5 + 38183*x^6)*H[-1, x])/
      (405*(-1 + x)*x^2*(1 + x)) - 
     (8*(42 + 376*x - 1063*x^2 + 315*x^3 + 1075*x^4 - 1013*x^5 + 6*x^6 + 
        142*x^7)*H[-1, x]^2)/(45*(-1 + x)^2*x^3) + 
     (16*(12 - 5*x - 27*x^2 - 4*x^3 + 14*x^4)*H[-1, x]^3)/(27*x*(1 + x)))*
    H[0, x] + ((-15120 - 225360*x + 502300*x^2 + 601385*x^3 - 1157959*x^4 - 
       327521*x^5 + 757679*x^6 - 119204*x^7)/(2025*(-1 + x)^2*x^2*(1 + x)) - 
     (4*(-378 - 2874*x + 6011*x^2 - 475*x^3 - 4369*x^4 + 4433*x^5 - 
        1324*x^6 + 56*x^7)*H[-1, x])/(135*(-1 + x)^2*x^3) + 
     (4*(10 + 146*x + 267*x^2 + 143*x^3 + 4*x^4)*H[-1, x]^2)/(9*x*(1 + x)))*
    H[0, x]^2 + ((-8*(72 + 269*x + 97*x^2 + 110*x^3))/(81*x) - 
     (8*(-12 - 18*x - 19*x^2 - 24*x^3 + 5*x^4 + 12*x^5)*H[-1, x])/
      (27*x^2*(1 + x)))*H[0, x]^3 - (2*(-20 + 41*x + 20*x^2 - 41*x^3 + 4*x^4)*
     H[0, x]^4)/(27*(-1 + x)*(1 + x)) - (4*x*H[0, x]^5)/15 + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2*
    ((-256*(-4 - 21*x + 17*x^2 + 4*x^3))/(3*x) + 1536*(1 + x)*H[0, x]) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2*
    ((-256*(180 - 167*x + 73*x^2 + 20*x^3))/(15*x) + 1536*(1 + x)*H[0, x]) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
    ((-32*(-6720 + 71296*x - 133089*x^2 - 103314*x^3 + 495821*x^4 - 
        468834*x^5 + 147720*x^6 - 2880*x^7 - 3600*Sqrt[1 - x]*x^(3/2)*
         Sqrt[-((-1 + x)*x)] + 7200*Sqrt[1 - x]*x^(5/2)*Sqrt[-((-1 + x)*x)]))/
      (675*(-((-1 + x)*x))^(3/2)) - 3072*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
      ((-512*(-4 - 21*x + 17*x^2 + 4*x^3))/(3*x) + 3072*(1 + x)*H[0, x])) + 
   ((2*(-45360 - 75530*x + 1565645*x^2 - 4951401*x^3 + 3302942*x^4 + 
        11660542*x^5 - 25672176*x^6 + 19200888*x^7 - 5158080*x^8 + 
        103680*x^9))/(6075*(-1 + x)*x^2) + 
     ((-2*(22014 - 8237*x - 114683*x^2 + 225135*x^3 - 153683*x^4 + 
          42334*x^5))/(405*(-1 + x)*x^2) + 
       (16*(-1 + x)*(-42 + 328*x + 267*x^2 + 294*x^3 + 122*x^4)*H[-1, x])/
        (45*x^3))*H[0, x] - (2*(252 - 2700*x - 4114*x^2 + 6895*x^3 + 
        10437*x^4 - 6242*x^5 - 10300*x^6 - 3201*x^7 + 3725*x^8 + 2368*x^9)*
       H[0, x]^2)/(135*(-1 + x)^2*x^3*(1 + x)^2) - 
     (4*(24 + 4*x + 69*x^2 - 162*x^3 + 21*x^4 + 64*x^5)*H[0, x]^3)/
      (27*(-1 + x)*x^2))*H[1, x] + 
   ((-1536 + 3326*x - 1155*x^2 + 411*x^3 - 248*x^4)/(81*x^2) - 
     (2*(48 + 482*x + 601*x^2 - 199*x^3 - 863*x^4 - 127*x^5 + 82*x^6)*
       H[0, x])/(27*x^2*(1 + x)^2) + 
     (2*(24 + 4*x + 29*x^2 - 93*x^3 + 58*x^4 + 30*x^5)*H[0, x]^2)/
      (9*(-1 + x)*x^2))*H[1, x]^2 - (4*(16 - 31*x + 45*x^2 - 32*x^3 + 18*x^4)*
     H[0, x]*H[1, x]^3)/(27*(-1 + x)*x) + 
   z4*((-2*(27640 - 13006*x - 80398*x^2 + 35703*x^3 + 75319*x^4 - 25548*x^5 - 
        20424*x^6 + 4111*x^7 - 2377*x^8 + 2340*x^9))/
      (45*(-1 + x)^3*x*(1 + x)^3) + 32*(1 + x)*H[-1, x] - 
     (4*(69 + 113*x)*H[0, x])/3 + 28*(-1 + x)*H[1, x]) - 
   (32*(-370 - 27*x^2 + 122*x^4)*H[0, x]*H[-1, 1, x])/(45*x^2) + 
   ((-4*(-28659 - 46328*x + 50113*x^2 + 38308*x^3 - 52837*x^4 - 3100*x^5 + 
        38183*x^6))/(405*(-1 + x)*x^2*(1 + x)) + 
     (16*(42 + 376*x - 1063*x^2 + 315*x^3 + 1075*x^4 - 1013*x^5 + 6*x^6 + 
        142*x^7)*H[-1, x])/(45*(-1 + x)^2*x^3) - 
     (16*(12 - 5*x - 27*x^2 - 4*x^3 + 14*x^4)*H[-1, x]^2)/(9*x*(1 + x)) + 
     ((8*(-378 - 2772*x + 3157*x^2 - 3904*x^3 + 9996*x^4 + 4058*x^5 - 
          11795*x^6 + 4238*x^7 + 280*x^8))/(135*(-1 + x)^2*x^3*(1 + x)) - 
       (16*(12 + 44*x + 163*x^2 + 149*x^3 + 12*x^4)*H[-1, x])/(9*x^2))*
      H[0, x] + (4*(120 + 1880*x - 3389*x^2 + 722*x^3 - 248*x^4 + 362*x^5 + 
        3917*x^6 - 2804*x^7 + 160*x^8)*H[0, x]^2)/(45*(-1 + x)^3*x^2*
       (1 + x)) - (16*(-1 + x)*H[0, x]^3)/3 + 
     ((-16*(-1 + x)*(-42 + 328*x + 267*x^2 + 294*x^3 + 122*x^4))/(45*x^3) + 
       (32*(22 - 51*x^2 + 19*x^3 + 14*x^4)*H[0, x])/(9*(-1 + x)*x) - 
       48*(-1 + x)*H[0, x]^2)*H[1, x])*H[0, -1, x] + 
   ((16*(6 + 95*x - 189*x^2 + 24*x^3 + 84*x^4 - 25*x^5 + 105*x^6 - 86*x^7 + 
        10*x^8))/(9*(-1 + x)^3*x^2*(1 + x)) + (128*(-1 + x)*H[0, x])/3 - 
     32*(-1 + x)*H[1, x])*H[0, -1, x]^2 + 
   ((-2*(125190 - 366745*x - 327315*x^2 + 1460740*x^3 - 437031*x^4 - 
        1182779*x^5 + 637806*x^6 + 44234*x^7))/(2025*(-1 + x)^2*x^2*
       (1 + x)) + (16*(1 + x)*(-42 - 318*x + 277*x^2 + 146*x^3 + 52*x^4)*
       H[-1, x])/(45*x^3) + (16*(1 + x)*(6 + 7*x + 6*x^2)*H[-1, x]^2)/(3*x) + 
     ((4*(252 - 3432*x + 1198*x^2 + 11292*x^3 - 11065*x^4 - 5263*x^5 + 
          4433*x^6 - 5117*x^7 + 3382*x^8))/(135*(-1 + x)^2*x^3*(1 + x)) - 
       (16*(-12 - 26*x - 75*x^2 - 60*x^3 + 4*x^4)*H[-1, x])/(9*x^2))*
      H[0, x] + ((4*(24 - 184*x - 101*x^2 + 224*x^3 + 67*x^4 + 446*x^5 - 
          57*x^6 - 828*x^7 - 235*x^8 + 342*x^9 + 110*x^10))/
        (9*(-1 + x)^3*x^2*(1 + x)^3) + 16*(1 + x)*H[-1, x])*H[0, x]^2 + 
     (40*(1 + x)*H[0, x]^3)/3 + 
     ((-4*(504 - 3456*x + 3508*x^2 + 13669*x^3 - 7102*x^4 - 17810*x^5 + 
          4874*x^6 + 7057*x^7 + 556*x^8))/(135*(-1 + x)*x^3*(1 + x)^2) - 
       (8*(24 + 28*x + 146*x^2 - 363*x^3 + 159*x^4 + 62*x^5)*H[0, x])/
        (9*(-1 + x)*x^2) + 16*(-1 + x)*H[0, x]^2)*H[1, x] - 
     (4*(20 + 60*x - 189*x^2 + 87*x^3 + 14*x^4)*H[1, x]^2)/(9*(-1 + x)*x) + 
     ((16*(-380 + 558*x - 885*x^2 + 607*x^3 + 140*x^4))/(45*(-1 + x)*x) - 
       (64*(-1 + 11*x)*H[0, x])/3)*H[0, -1, x])*H[0, 1, x] + 
   ((8*(120 + 380*x - 553*x^2 - 1859*x^3 - 246*x^4 + 1516*x^5 + 1229*x^6 + 
        363*x^7 + 90*x^8))/(45*(-1 + x)*x^2*(1 + x)^3) - 
     32*(1 + x)*H[-1, x] + (8*(5 + 41*x)*H[0, x])/3)*H[0, 1, x]^2 + 
   z3*((2*(-40222 + 34737*x + 214994*x^2 - 69552*x^3 - 305462*x^4 + 
        27593*x^5 + 129250*x^6 + 22*x^7))/(135*(-1 + x)^2*x*(1 + x)^2) + 
     (8*(-480 - 120*x + 898*x^2 + 135*x^3 + 261*x^4 + 1930*x^5 - 876*x^6 - 
        1085*x^7 + 437*x^8 + 340*x^9)*H[0, x])/(45*(-1 + x)^3*x*(1 + x)^3) + 
     112*x*H[0, x]^2 + H[-1, x]*
      ((8*(12 + 58*x + 257*x^2 + 393*x^3 + 210*x^4 + 12*x^5))/
        (9*x^2*(1 + x)) - 32*(1 + x)*H[0, x]) + 
     ((8*(48 - 48*x + 41*x^2 + 18*x^3 - 83*x^4 + 44*x^5))/(9*(-1 + x)*x^2) - 
       48*(-1 + x)*H[0, x])*H[1, x] - (16*(-17 + 5*x)*H[0, -1, x])/3 + 
     (32*(-8 + x)*H[0, 1, x])/3) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1)}, x]*
    ((-128*(-168 + 1648*x - 4048*x^2 - 219*x^3 + 8023*x^4 - 5092*x^5 + 
        96*x^6))/(45*(-1 + x)*x^3) + (512*(180 - 167*x + 73*x^2 + 20*x^3)*
       H[0, x])/(15*x) - 1536*(1 + x)*H[0, x]^2 + 
     (512*(-4 - 21*x + 17*x^2 + 4*x^3)*H[1, x])/(3*x) - 
     3072*(1 + x)*H[0, 1, x]) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, 
     x]*((-128*(-168 + 1648*x - 4048*x^2 - 219*x^3 + 8023*x^4 - 5092*x^5 + 
        96*x^6))/(45*(-1 + x)*x^3) + (512*(180 - 167*x + 73*x^2 + 20*x^3)*
       H[0, x])/(15*x) - 1536*(1 + x)*H[0, x]^2 + 
     (512*(-4 - 21*x + 17*x^2 + 4*x^3)*H[1, x])/(3*x) - 
     3072*(1 + x)*H[0, 1, x]) + 
   ((-16*(42 + 376*x - 1063*x^2 + 315*x^3 + 1075*x^4 - 1013*x^5 + 6*x^6 + 
        142*x^7))/(45*(-1 + x)^2*x^3) + 
     (32*(12 - 5*x - 27*x^2 - 4*x^3 + 14*x^4)*H[-1, x])/(9*x*(1 + x)) - 
     (16*(24 + 210*x - 303*x^2 - 105*x^3 - 42*x^4 + 208*x^5 + 345*x^6 - 
        297*x^7 + 8*x^8)*H[0, x])/(9*(-1 + x)^3*x^2*(1 + x)) - 
     48*(-1 + x)*H[0, x]^2 + 64*(-1 + x)*H[0, x]*H[1, x] - 
     (256*(-1 + x)*H[0, -1, x])/3 - 64*(-1 + x)*H[0, 1, x])*H[0, -1, -1, x] + 
   ((16*(42 - 380*x + 41*x^2 - 477*x^3 - 198*x^4 + 192*x^5))/(45*x^3) - 
     (32*(1 + x)*(6 + 7*x + 6*x^2)*H[-1, x])/(3*x) - 
     (16*(-60 - 450*x + 397*x^2 - 894*x^3 + 927*x^4 + 120*x^5)*H[0, x])/
      (45*(-1 + x)*x^2) + 32*(-2 + x)*H[0, x]^2 + 64*(-1 + x)*H[0, -1, x])*
    H[0, -1, 1, x] + 
   ((-8*(-378 - 2292*x + 3177*x^2 - 13344*x^3 + 24836*x^4 + 8052*x^5 - 
        26699*x^6 + 9744*x^7 + 504*x^8))/(135*(-1 + x)^2*x^3*(1 + x)) + 
     (16*(24 + 102*x + 268*x^2 + 357*x^3 + 179*x^4 + 20*x^5)*H[-1, x])/
      (9*x^2*(1 + x)) + (16*(-60 - 1970*x + 3421*x^2 - 876*x^3 + 83*x^4 + 
        377*x^5 - 4344*x^6 + 2409*x^7 + 120*x^8)*H[0, x])/
      (45*(-1 + x)^3*x^2*(1 + x)) + (80*(-2 + 5*x)*H[0, x]^2)/3 + 
     ((-64*(22 - 51*x^2 + 19*x^3 + 14*x^4))/(9*(-1 + x)*x) + 
       224*(-1 + x)*H[0, x])*H[1, x] - (224*(-1 + x)*H[0, -1, x])/3 + 
     (160*(1 + 7*x)*H[0, 1, x])/3)*H[0, 0, -1, x] + 
   ((-4*(252 - 3660*x + 1086*x^2 + 23085*x^3 - 15078*x^4 - 37064*x^5 + 
        11230*x^6 + 9173*x^7 - 7570*x^8 + 4146*x^9))/
      (135*(-1 + x)^2*x^3*(1 + x)^2) - 
     (16*(24 + 70*x + 219*x^2 + 189*x^3 + 10*x^4)*H[-1, x])/(9*x^2) + 
     ((-8*(120 - 1980*x - 1639*x^2 + 2720*x^3 + 3217*x^4 + 2980*x^5 - 
          4117*x^6 - 8720*x^7 - 861*x^8 + 3560*x^9 + 880*x^10))/
        (45*(-1 + x)^3*x^2*(1 + x)^3) - 32*(1 + x)*H[-1, x])*H[0, x] - 
     (16*(23 + 21*x)*H[0, x]^2)/3 + 
     ((16*(-12 + 66*x + 56*x^2 - 213*x^3 + 85*x^4 + 26*x^5))/
        (9*(-1 + x)*x^2) - 128*(-1 + x)*H[0, x])*H[1, x] + 
     (32*(-5 + 17*x)*H[0, -1, x])/3 - (64*(2 + 17*x)*H[0, 1, x])/3)*
    H[0, 0, 1, x] + ((-16*(1 + x)*(-42 - 318*x + 277*x^2 + 146*x^3 + 52*x^4))/
      (45*x^3) - (32*(1 + x)*(6 + 7*x + 6*x^2)*H[-1, x])/(3*x) - 
     (16*(-60 - 450*x + 313*x^2 - 810*x^3 + 927*x^4 + 120*x^5)*H[0, x])/
      (45*(-1 + x)*x^2) + 32*(-2 + x)*H[0, x]^2 + 64*(-1 + x)*H[0, -1, x] + 
     64*(1 + x)*H[0, 1, x])*H[0, 1, -1, x] + 
   ((8*(504 - 3576*x + 2523*x^2 + 12509*x^3 - 6137*x^4 - 15000*x^5 + 
        4229*x^6 + 6247*x^7 + 501*x^8))/(135*(-1 + x)*x^3*(1 + x)^2) + 
     (128*(1 + x)^3*H[-1, x])/(9*x) + 
     ((8*(24 + 152*x + 640*x^2 + 517*x^3 - 872*x^4 - 902*x^5 + 248*x^6 + 
          433*x^7 + 64*x^8))/(9*(-1 + x)*x^2*(1 + x)^3) + 
       64*(1 + x)*H[-1, x])*H[0, x] - (64*(-1 + 2*x)*H[0, x]^2)/3 + 
     (16*(-4 + 16*x - 2*x^2 - 31*x^3 + 15*x^4 + 4*x^5)*H[1, x])/
      (3*(-1 + x)*x^2) + (176*(1 + x)*H[0, 1, x])/3)*H[0, 1, 1, x] + 
   z2*((2*(15120 + 75320*x + 61440*x^2 - 157300*x^3 + 100449*x^4 - 
        169674*x^5 - 289559*x^6 + 318304*x^7))/(2025*(-1 + x)^2*x^2*
       (1 + x)) - (16*(4 + x)*z3)/3 + 
     (16*(-42 - 341*x + 850*x^2 - 715*x^3 - 117*x^4 + 1086*x^5 - 721*x^6 + 
        60*x^7)*H[-1, x])/(45*(-1 + x)^2*x^3) - 
     (8*(24 + 119*x + 183*x^2 + 118*x^3 + 22*x^4)*H[-1, x]^2)/(9*x*(1 + x)) + 
     ((-4*(-488 - 718*x - 1075*x^2 + 1830*x^3 + 3714*x^4 - 1714*x^5 - 
          2151*x^6 + 314*x^7))/(27*(-1 + x)^2*x*(1 + x)^2) + 
       (8*(-12 + 46*x + 137*x^2 + 165*x^3 + 142*x^4 + 68*x^5)*H[-1, x])/
        (9*x^2*(1 + x)))*H[0, x] + 
     ((-4*(15 - 68*x - 75*x^2 + 202*x^3 + 243*x^4 - 200*x^5 - 105*x^6 + 
          66*x^7 + 18*x^8))/(9*(-1 + x)^3*(1 + x)^3) + 8*(1 + x)*H[-1, x])*
      H[0, x]^2 + 8*(1 + x)*H[0, x]^3 + 
     ((8*(130 + 1261*x + 1069*x^2 - 2361*x^3 - 2613*x^4 + 1229*x^5 + 
          1444*x^6 + 141*x^7))/(45*(-1 + x)*x^2*(1 + x)^2) + 
       (16*(30 - 47*x + 118*x^2 - 195*x^3 + 85*x^4 + 25*x^5)*H[0, x])/
        (9*(-1 + x)*x^2) + 8*(-1 + x)*H[0, x]^2)*H[1, x] + 
     (4*(12 + 19*x - 90*x^2 + 47*x^3 + 4*x^4)*H[1, x]^2)/(9*(-1 + x)*x) + 
     ((-8*(60 + 1090*x - 2702*x^2 + 2241*x^3 - 634*x^4 - 1834*x^5 + 
          3876*x^6 - 1977*x^7 + 120*x^8))/(45*(-1 + x)^3*x^2*(1 + x)) + 
       (32*(-5 + 2*x)*H[0, x])/3 + 32*(-1 + x)*H[1, x])*H[0, -1, x] + 
     ((-8*(300 - 310*x - 1888*x^2 - 2639*x^3 - 2446*x^4 + 656*x^5 + 
          4604*x^6 + 3053*x^7 + 430*x^8))/(45*(-1 + x)*x^2*(1 + x)^3) + 
       32*(1 + x)*H[-1, x] - (32*(5 + 8*x)*H[0, x])/3)*H[0, 1, x] + 
     (64*(-1 + x)*H[0, -1, -1, x])/3 - 64*x*H[0, -1, 1, x] - 
     (16*(-13 + 43*x)*H[0, 0, -1, x])/3 + (32*(12 + 17*x)*H[0, 0, 1, x])/3 - 
     64*x*H[0, 1, -1, x] - (80*(1 + x)*H[0, 1, 1, x])/3) + 
   ((-32*(12 - 5*x - 27*x^2 - 4*x^3 + 14*x^4))/(9*x*(1 + x)) + 
     (256*(-1 + x)*H[0, x])/3)*H[0, -1, -1, -1, x] + 
   ((32*(1 + x)*(6 + 7*x + 6*x^2))/(3*x) - 64*(-1 + x)*H[0, x])*
    H[0, -1, -1, 1, x] + 
   ((-16*(60 + 440*x + 776*x^2 - 605*x^3 - 1066*x^4 + 225*x^5 + 250*x^6))/
      (45*(-1 + x)*x^2*(1 + x)) + (32*(3 + 17*x)*H[0, x])/3)*
    H[0, -1, 0, 1, x] + ((32*(1 + x)*(6 + 7*x + 6*x^2))/(3*x) - 
     64*(-1 + x)*H[0, x])*H[0, -1, 1, -1, x] + 
   ((-128*(1 + x)^3)/(9*x) - 64*(1 + x)*H[0, x])*H[0, -1, 1, 1, x] + 
   ((-16*(24 + 102*x + 268*x^2 + 357*x^3 + 179*x^4 + 20*x^5))/
      (9*x^2*(1 + x)) - (64*(-5 + 8*x)*H[0, x])/3)*H[0, 0, -1, -1, x] + 
   ((16*(120 + 350*x + 927*x^2 + 945*x^3 + 50*x^4))/(45*x^2) + 
     (128*(5 + 8*x)*H[0, x])/3)*H[0, 0, -1, 1, x] + 
   ((-8*(-120 - 6000*x + 10349*x^2 - 3180*x^3 + 134*x^4 + 2788*x^5 - 
        14283*x^6 + 6352*x^7 + 1080*x^8))/(45*(-1 + x)^3*x^2*(1 + x)) - 
     (32*(1 + 64*x)*H[0, x])/3 - 384*(-1 + x)*H[1, x])*H[0, 0, 0, -1, x] + 
   ((8*(120 - 3040*x - 3262*x^2 + 3305*x^3 + 7136*x^4 + 5735*x^5 - 8426*x^6 - 
        17625*x^7 - 748*x^8 + 6825*x^9 + 1340*x^10))/
      (45*(-1 + x)^3*x^2*(1 + x)^3) - 32*(1 + x)*H[-1, x] + 
     16*(35 + 27*x)*H[0, x] + 288*(-1 + x)*H[1, x])*H[0, 0, 0, 1, x] + 
   ((16*(24 + 70*x + 219*x^2 + 189*x^3 + 10*x^4))/(9*x^2) + 
     (128*(5 + 8*x)*H[0, x])/3)*H[0, 0, 1, -1, x] + 
   ((-16*(60 + 890*x - 236*x^2 - 2031*x^3 - 64*x^4 + 1271*x^5 + 290*x^6))/
      (45*(-1 + x)*x^2*(1 + x)) - (176*(5 + 3*x)*H[0, x])/3)*
    H[0, 0, 1, 1, x] + ((32*(1 + x)*(6 + 7*x + 6*x^2))/(3*x) - 
     64*(-1 + x)*H[0, x])*H[0, 1, -1, -1, x] + 
   ((-128*(1 + x)^3)/(9*x) - 64*(1 + x)*H[0, x])*H[0, 1, -1, 1, x] + 
   ((-128*(1 + x)^3)/(9*x) - 64*(1 + x)*H[0, x])*H[0, 1, 1, -1, x] + 
   ((-8*(-72 + 220*x - 201*x^2 - 12*x^3 + 25*x^4 + 20*x^5))/
      (9*(-1 + x)*x^2) + (32*(1 + x)*H[0, x])/3)*H[0, 1, 1, 1, x] + 
   (256*(-1 + x)*H[0, -1, -1, 0, 1, x])/3 + 
   (512*(-1 + x)*H[0, -1, 0, -1, -1, x])/3 + 
   64*(1 + x)*H[0, -1, 0, 1, 1, x] + 64*(1 + x)*H[0, -1, 1, 0, 1, x] + 
   (1024*(-1 + x)*H[0, 0, -1, -1, -1, x])/3 + 
   (32*(-17 + 23*x)*H[0, 0, -1, 0, -1, x])/3 - 
   (32*(-9 + 55*x)*H[0, 0, -1, 0, 1, x])/3 + 
   128*(1 + x)*H[0, 0, -1, 1, 1, x] + 32*(-17 + 23*x)*H[0, 0, 0, -1, -1, x] - 
   32*(11 + 45*x)*H[0, 0, 0, -1, 1, x] + 
   (64*(26 + 59*x)*H[0, 0, 0, 0, -1, x])/3 - 
   (16*(213 + 137*x)*H[0, 0, 0, 0, 1, x])/3 - 
   32*(11 + 45*x)*H[0, 0, 0, 1, -1, x] + 80*(11 + 21*x)*H[0, 0, 0, 1, 1, x] - 
   (64*(6 + 23*x)*H[0, 0, 1, 0, -1, x])/3 + 
   (32*(21 + 68*x)*H[0, 0, 1, 0, 1, x])/3 - 
   128*(1 + x)*H[0, 0, 1, 1, -1, x] - (1120*(1 + x)*H[0, 0, 1, 1, 1, x])/3 - 
   64*(1 + x)*H[0, 1, 0, 1, -1, x] - (464*(1 + x)*H[0, 1, 0, 1, 1, x])/3) + 
 CF^2*TF*((64*B4*(-150 + 29*x + 38*x^2))/(15*x) - 
   (8*(5040 - 206320*x - 48375*x^2 + 145681*x^3 + 224786*x^4 - 242592*x^5 + 
      56800*x^6))/(675*x^2) - (32*(5 + 137*x)*z5)/3 + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
    ((-512*Sqrt[1 - x]*(-1680 + 16064*x + 17227*x^2 - 47376*x^3 + 14640*x^4))/
      (675*x^(3/2)) - 4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1), VarGL^(-1)}, x] - 4096*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x]) + 
   (4096*(-150 - 57*x + 38*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/(15*x) + 
   (4096*(-150 - 57*x + 38*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x])/
    (15*x) + (4096*(-150 - 57*x + 38*x^2)*
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
       VarGL^(-1), (1 - VarGL)^(-1)}, x])/(15*x) + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x] - 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x] + 
   8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, x] - 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   12288*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
       Sqrt[VarGL], VarGL^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
   ((-4*(-10080 + 78560*x + 401475*x^2 - 895353*x^3 - 673372*x^4 + 
        2713024*x^5 - 1984224*x^6 + 413760*x^7))/(675*x^2) - 
     (32*(1 + x)*(-3442 + 3169*x + 233*x^2)*H[-1, x])/(135*x^2) - 
     (16*(1 + x)*(84 + 736*x - 1736*x^2 - 439*x^3 + 164*x^4)*H[-1, x]^2)/
      (45*x^3) + (128*(1 + x)*(1 - 4*x + x^2)*H[-1, x]^3)/(9*x))*H[0, x] + 
   ((4*(-5040 - 93360*x + 204810*x^2 + 1735*x^3 + 7512*x^4))/(675*x^2) + 
     (8*(1 + x)*(252 + 2208*x - 5236*x^2 + 675*x^3 + 164*x^4)*H[-1, x])/
      (45*x^3) - (160*(1 + x)*(1 - 4*x + x^2)*H[-1, x]^2)/(9*x))*H[0, x]^2 + 
   ((-2*(41 + 553*x + 8*x^2))/27 - (64*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/
      (27*x))*H[0, x]^3 - (4*(-3 - 3*x + 4*x^2)*H[0, x]^4)/27 + 
   (2*(1 + x)*H[0, x]^5)/15 + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2*
    (-3072*(-1 + x) + 2048*(1 + x)*H[0, x]) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2*
    ((1024*(-300 - 69*x + 31*x^2))/(15*x) + 2048*(1 + x)*H[0, x]) + 
   z4*((4*(63880 - 6891*x - 273*x^2 + 4140*x^3))/(45*x) - 
     (16*(61 + 109*x)*H[0, x])/3) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
    ((-512*Sqrt[1 - x]*(-1680 + 16064*x + 17227*x^2 - 47376*x^3 + 14640*x^4))/
      (675*x^(3/2)) - 4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
      (-6144*(-1 + x) + 4096*(1 + x)*H[0, x])) + 
   ((-16*(-1 + x)*(2520 + 61125*x - 100200*x^2 + 117297*x^3 + 285640*x^4 - 
        392616*x^5 + 103440*x^6))/(675*x^2) + 
     ((16*(-1 + x)*(-6380 + 7348*x + 9085*x^2 + 1260*x^3))/(135*x^2) + 
       (64*(-1 + x)*(-42 + 368*x + 875*x^2 + 446*x^3)*H[-1, x])/(45*x^3))*
      H[0, x] + (4*(-1 + x)*(168 - 1472*x - 3312*x^2 - 747*x^3 + 308*x^4)*
       H[0, x]^2)/(45*x^3) - (16*(-1 + x)*(8 + 23*x + 8*x^2)*H[0, x]^3)/
      (27*x))*H[1, x] + ((-8*(-1 + x)*(-6 - 80*x + 89*x^2))/(9*x) + 
     (8*(-1 + x)*(-8 + 33*x + 16*x^2)*H[0, x])/(9*x) + 8*(-1 + x)*H[0, x]^2)*
    H[1, x]^2 + ((-4*(-1 + x)*(-20 + 17*x + 52*x^2))/(27*x) - 
     (16*(-1 + x)*(4 + 25*x + 4*x^2)*H[0, x])/(27*x))*H[1, x]^3 - 
   (2*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^4)/(27*x) - 
   (128*(-410 + 429*x^2)*H[0, x]*H[-1, 1, x])/(45*x^2) + 
   ((32*(1 + x)*(-3442 + 3169*x + 233*x^2))/(135*x^2) + 
     (32*(1 + x)*(84 + 736*x - 1736*x^2 - 439*x^3 + 164*x^4)*H[-1, x])/
      (45*x^3) - (128*(1 + x)*(1 - 4*x + x^2)*H[-1, x]^2)/(3*x) + 
     ((16*(-252 - 2460*x + 3028*x^2 + 5201*x^3 - 539*x^4 + 164*x^5))/
        (45*x^3) + (512*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(9*x))*H[0, x] + 
     (16*(-2680 + 1062*x - 747*x^2 + 120*x^3)*H[0, x]^2)/(45*x) - 
     (64*(-1 + x)*H[0, x]^3)/9 + 
     ((-64*(-1 + x)*(-42 + 368*x + 875*x^2 + 446*x^3))/(45*x^3) + 
       (128*(-1 + x)*(1 + 4*x + x^2)*H[0, x])/(3*x))*H[1, x])*H[0, -1, x] + 
   ((32*(-182 + 48*x - 21*x^2 + 10*x^3))/(9*x) + (256*(-1 + x)*H[0, x])/3)*
    H[0, -1, x]^2 + 
   ((-16*(34420 - 91980*x - 112215*x^2 + 67150*x^3 + 15519*x^4))/(675*x^2) - 
     (64*(1 + x)*(42 + 368*x - 875*x^2 + 446*x^3)*H[-1, x])/(45*x^3) + 
     ((-16*(-84 + 820*x + 920*x^2 - 1680*x^3 + 3365*x^4 + 74*x^5))/(45*x^3) - 
       (128*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x))*H[0, x] + 
     (16*(172 + 45*x + 54*x^2 + 8*x^3)*H[0, x]^2)/(9*x) + 
     (32*(1 + x)*H[0, x]^3)/3 + 
     ((16*(168 - 1640*x - 2368*x^2 + 5431*x^3 - 1511*x^4 + 40*x^5))/
        (45*x^3) + (32*(-1 + x)*(4 - 11*x + 4*x^2)*H[0, x])/(3*x))*H[1, x] + 
     (16*(-1 + x)*(4 - 11*x + 4*x^2)*H[1, x]^2)/(9*x) + 
     ((128*(145 + 71*x + 61*x^2 + 5*x^3))/(15*x) - 128*(1 + x)*H[0, x])*
      H[0, -1, x])*H[0, 1, x] + 
   ((16*(-1860 + 3*x - 147*x^2 + 80*x^3))/(45*x) + 32*(1 + x)*H[0, x])*
    H[0, 1, x]^2 + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
    ((1024*(-84 + 820*x - 477*x^2 - 3108*x^3 + 1204*x^4))/(45*x^3) - 
     (2048*(-300 - 69*x + 31*x^2)*H[0, x])/(15*x) - 2048*(1 + x)*H[0, x]^2 + 
     6144*(-1 + x)*H[1, x] - 4096*(1 + x)*H[0, 1, x]) + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, 
     x]*((1024*(-84 + 820*x - 477*x^2 - 3108*x^3 + 1204*x^4))/(45*x^3) - 
     (2048*(-300 - 69*x + 31*x^2)*H[0, x])/(15*x) - 2048*(1 + x)*H[0, x]^2 + 
     6144*(-1 + x)*H[1, x] - 4096*(1 + x)*H[0, 1, x]) + 
   z3*((4*(-70004 + 3299*x - 4455*x^2 + 3368*x^3))/(45*x) - 
     (64*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/x + 
     (16*(390 - 663*x + 140*x^2)*H[0, x])/45 + (8*(-15 + x)*H[0, x]^2)/3 - 
     (16*(-1 + x)*(8 - 13*x + 8*x^2)*H[1, x])/(9*x) - 
     192*(-1 + x)*H[0, -1, x] - (32*(1 + x)*H[0, 1, x])/3) + 
   ((-32*(1 + x)*(84 + 736*x - 1736*x^2 - 439*x^3 + 164*x^4))/(45*x^3) + 
     (256*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x) - 
     (64*(-58 + 8*x - 15*x^2 + 6*x^3)*H[0, x])/(3*x) - 
     (320*(-1 + x)*H[0, x]^2)/3 - 256*(-1 + x)*H[0, -1, x])*H[0, -1, -1, x] + 
   ((64*(-1 + x)*(-42 + 368*x + 875*x^2 + 446*x^3))/(45*x^3) - 
     (256*(70 - 43*x + 38*x^2)*H[0, x])/(15*x))*H[0, -1, 1, x] + 
   ((-16*(-252 - 2460*x + 3028*x^2 + 5841*x^3 - 239*x^4 + 492*x^5))/
      (45*x^3) - (128*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x) - 
     (64*(-2690 + 1338*x - 717*x^2 + 70*x^3)*H[0, x])/(45*x) + 
     (256*(-2 + 3*x)*H[0, x]^2)/3 - (256*(-1 + x)*(1 + 4*x + x^2)*H[1, x])/
      (3*x) - 128*(-1 + x)*H[0, -1, x] + 256*(1 + x)*H[0, 1, x])*
    H[0, 0, -1, x] + 
   ((8*(-168 + 1640*x + 1840*x^2 - 4215*x^3 + 16165*x^4 + 228*x^5))/
      (45*x^3) + (256*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x) + 
     (32*(-1760 - 507*x - 90*x^2 + 80*x^3)*H[0, x])/(45*x) - 
     (16*(23 + 31*x)*H[0, x]^2)/3 - (32*(-1 + x)*(8 - 25*x + 8*x^2)*H[1, x])/
      (3*x) + 256*(-1 + x)*H[0, -1, x] - (448*(1 + x)*H[0, 1, x])/3)*
    H[0, 0, 1, x] + ((64*(1 + x)*(42 + 368*x - 875*x^2 + 446*x^3))/(45*x^3) - 
     (256*(70 + 43*x + 38*x^2)*H[0, x])/(15*x))*H[0, 1, -1, x] + 
   ((-32*(168 - 1640*x - 2348*x^2 + 5381*x^3 - 1551*x^4 + 145*x^5))/
      (45*x^3) - (128*(-6 + 24*x - 12*x^2 + 7*x^3)*H[0, x])/(9*x) - 
     (32*(1 + x)*H[0, x]^2)/3 - (32*(-1 + x)*(4 - 47*x + 4*x^2)*H[1, x])/
      (9*x) + (64*(1 + x)*H[0, 1, x])/3)*H[0, 1, 1, x] + 
   z2*((4*(3360 - 31980*x - 136015*x^2 + 34035*x^3 + 14992*x^4))/(225*x^2) - 
     16*(5 + 13*x)*z3 - (16*(1 + x)*(168 + 1472*x - 3486*x^2 + 453*x^3 + 
        164*x^4)*H[-1, x])/(45*x^3) + (64*(1 + x)*(1 - 4*x + x^2)*H[-1, x]^2)/
      (3*x) + ((-2*(61 + 437*x + 144*x^2))/3 + 
       (128*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(9*x))*H[0, x] - 
     (8*(-1 + 25*x + 4*x^2)*H[0, x]^2)/3 + (4*(1 + x)*H[0, x]^3)/9 + 
     ((-4*(-1316 + 8217*x - 8157*x^2 + 1736*x^3))/(45*x) - 
       (16*(-1 + x)*(4 + 25*x + 4*x^2)*H[0, x])/(9*x))*H[1, x] - 
     (4*(-1 + x)*(20 + 23*x + 20*x^2)*H[1, x]^2)/(3*x) + 
     ((-32*(-1780 + 666*x - 471*x^2 + 80*x^3))/(45*x) + 
       (128*(-1 + x)*H[0, x])/3)*H[0, -1, x] + 
     ((-8*(40 + 1611*x + 1041*x^2 + 260*x^3))/(45*x) + 32*(1 + x)*H[0, x])*
      H[0, 1, x] + 128*(-1 + x)*H[0, -1, -1, x] - 
     128*(-2 + 3*x)*H[0, 0, -1, x] + (32*(1 + 13*x)*H[0, 0, 1, x])/3 + 
     (176*(1 + x)*H[0, 1, 1, x])/3) + ((-256*(1 + x)*(1 - 4*x + x^2))/(3*x) + 
     256*(-1 + x)*H[0, x])*H[0, -1, -1, -1, x] + 
   ((-256*(71 + 5*x^2))/15 + 256*H[0, x])*H[0, -1, 0, 1, x] + 
   ((128*(1 + x)*(1 - 4*x + x^2))/(3*x) - 256*(-1 + x)*H[0, x])*
    H[0, 0, -1, -1, x] + ((-256*(5 + 157*x - 15*x^2 + 5*x^3))/(15*x) + 
     256*(1 + 2*x)*H[0, x])*H[0, 0, -1, 1, x] + 
   ((32*(-8080 + 4782*x - 2121*x^2 + 80*x^3))/(45*x) - 
     128*(-5 + 11*x)*H[0, x])*H[0, 0, 0, -1, x] + 
   ((-32*(-2660 - 786*x + 255*x^2 + 320*x^3))/(45*x) + 256*(2 + 3*x)*H[0, x])*
    H[0, 0, 0, 1, x] + ((-256*(1 + x)*(1 - 4*x + x^2))/(3*x) + 
     256*(1 + 2*x)*H[0, x])*H[0, 0, 1, -1, x] + 
   ((32*(1160 + 353*x - 37*x^2 + 40*x^3))/(15*x) - (256*(1 + x)*H[0, x])/3)*
    H[0, 0, 1, 1, x] + ((16*(-8 + 165*x - 159*x^2 + 4*x^3))/(9*x) + 
     64*(1 + x)*H[0, x])*H[0, 1, 1, 1, x] + 
   512*(-1 + x)*H[0, -1, 0, -1, -1, x] + 1024*(-1 + x)*
    H[0, 0, -1, -1, -1, x] + 384*(-1 + x)*H[0, 0, -1, 0, -1, x] - 
   768*x*H[0, 0, -1, 0, 1, x] + 1152*(-1 + x)*H[0, 0, 0, -1, -1, x] - 
   2304*x*H[0, 0, 0, -1, 1, x] + (2048*(-1 + 4*x)*H[0, 0, 0, 0, -1, x])/3 - 
   (128*(19 + 31*x)*H[0, 0, 0, 0, 1, x])/3 - 2304*x*H[0, 0, 0, 1, -1, x] + 
   (2560*(1 + x)*H[0, 0, 0, 1, 1, x])/3 - 768*x*H[0, 0, 1, 0, -1, x] + 
   448*(1 + x)*H[0, 0, 1, 0, 1, x] - (704*(1 + x)*H[0, 0, 1, 1, 1, x])/3 - 
   128*(1 + x)*H[0, 1, 0, 1, 1, x] + (32*(1 + x)*H[0, 1, 1, 1, 1, x])/3) + 
 CA*(TF^2*((16*(245035 - 45308*x + 197365*x^2 - 167815*x^3 - 120420*x^4 + 
        24192*x^5))/(25515*x) - (16*(-350 + 1353*x + 114*x^2 + 350*x^3)*z3)/
      (135*x) + (8*(-1403 - 27089*x + 25450*x^2 + 52124*x^3 - 49792*x^4 - 
        19744*x^5 + 21504*x^6)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         (1 - VarGL)^(-1)}, x])/(945*(-((-1 + x)*x))^(3/2)) + 
     (8*(-1403 - 27089*x + 25450*x^2 + 52124*x^3 - 49792*x^4 - 19744*x^5 + 
        21504*x^6)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/
      (945*(-((-1 + x)*x))^(3/2)) - (512*(-6 + 83*x + 32*x^2)*
       GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
         (1 - VarGL)^(-1)}, x])/(45*x) - 
     (512*(-6 + 83*x + 32*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/(45*x) + 
     (8*(-774 - 248268*x + 274039*x^2 - 11407*x^3 + 48672*x^4 - 117576*x^5 + 
        48384*x^6)*H[0, x])/(8505*(-1 + x)) + 
     (4*(-11228 - 2121*x + 6939*x^2 + 4898*x^3)*H[0, x]^2)/(2835*(-1 + x)) + 
     (112*(1 + x)*H[0, x]^3)/81 + 
     ((8*(-28490 - 28416*x + 162417*x^2 - 31927*x^3 - 20520*x^4 - 69192*x^5 + 
          48384*x^6))/(8505*x) - (8*(-655 + 789*x - 660*x^2 + 466*x^3)*
         H[0, x])/(405*x) - (8*(1 - x + 4*x^2)*H[0, x]^2)/(15*x))*H[1, x] - 
     (4*(-395 + 624*x - 225*x^2 + 206*x^3)*H[1, x]^2)/(405*x) + 
     z2*((-8*(16905 - 43918*x + 39984*x^2 - 38106*x^3 + 23623*x^4))/
        (2835*(-1 + x)*x) + (464*(1 + x)*H[0, x])/27 + 
       (16*(1 - x + 4*x^2)*H[1, x])/(15*x)) + 
     ((8*(4585 - 15806*x + 14847*x^2 - 15118*x^3 + 9980*x^4))/
        (2835*(-1 + x)*x) + (8*(18 + 133*x + 160*x^2)*H[0, x])/(135*x) - 
       (16*(1 - x + 4*x^2)*H[1, x])/(15*x))*H[0, 1, x] - 
     (16*(9 + 182*x + 164*x^2)*H[0, 0, 1, x])/(135*x) + 
     (8*(36 + 35*x + 152*x^2)*H[0, 1, 1, x])/(135*x) + 
     NF*((-8*(-13532 + 16627*x - 16271*x^2 + 20120*x^3))/(729*x) + 
       (64*(-7 + 18*x - 3*x^2 + 7*x^3)*z3)/(27*x) - 
       (8*(582 + 2127*x - 3607*x^2 + 1078*x^3)*H[0, x])/(243*(-1 + x)) - 
       (4*(-236 - 467*x + 52*x^2)*H[0, x]^2)/81 + (224*(1 + x)*H[0, x]^3)/
        81 + z2*((-8*(-138 + 406*x + 175*x^2 + 190*x^3))/(81*x) - 
         (32*(1 + x)*H[0, x])/27) + 
       ((-8*(-358 + 111*x - 1263*x^2 + 1078*x^3))/(243*x) - 
         (8*(-52 + 33*x - 21*x^2 + 52*x^3)*H[0, x])/(81*x))*H[1, x] + 
       (4*(-52 + 33*x - 81*x^2 + 52*x^3)*H[1, x]^2)/(81*x) + 
       ((8*(-52 + 265*x + 268*x^2 + 104*x^3))/(81*x) + (128*(1 + x)*H[0, x])/
          27)*H[0, 1, x] - (128*(1 + x)*H[0, 0, 1, x])/27 - 
       (128*(1 + x)*H[0, 1, 1, x])/27)) + 
   CF*TF*((-32*B4*(-260 + 87*x + 44*x^2 + 10*x^3))/(15*x) - 
     (4*(272160 - 9336320*x - 3300025*x^2 + 7190304*x^3 + 50470205*x^4 - 
        62944172*x^5 + 24337368*x^6 - 6242400*x^7 + 103680*x^8))/
      (18225*(-1 + x)*x^2) + (16*(111 + 883*x)*z5)/3 + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
      ((64*(-4480 + 49664*x - 66471*x^2 - 122126*x^3 + 334099*x^4 - 
          258486*x^5 + 68760*x^6 - 960*x^7 - 1200*Sqrt[1 - x]*x^(3/2)*
           Sqrt[-((-1 + x)*x)] + 2400*Sqrt[1 - x]*x^(5/2)*
           Sqrt[-((-1 + x)*x)]))/(225*(-((-1 + x)*x))^(3/2)) + 
       8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
          VarGL^(-1)}, x] + 8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
          VarGL^(-1), VarGL^(-1)}, x]) - 
     (4096*(-125 - 13*x + 22*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         VarGL^(-1), Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/
      (15*x) - (4096*(-125 - 13*x + 22*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x])/
      (15*x) - (4096*(-125 - 13*x + 22*x^2)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x])/
      (15*x) - 8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1), Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
        VarGL^(-1)}, x] + 8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
        VarGL^(-1), VarGL^(-1), Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1)}, x] + 8192*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x] - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
        Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x] - 
     16384*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] - 
     24576*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
     ((-8*(-45360 + 356290*x - 844475*x^2 - 5885706*x^3 + 2623012*x^4 + 
          15691737*x^5 - 23404896*x^6 + 14995908*x^7 - 3510000*x^8 + 
          51840*x^9))/(6075*(-1 + x)*x^2) + 
       (8*(1 + x)*(-16197 + 7915*x + 167*x^2 + 4579*x^3)*H[-1, x])/
        (135*x^2) - (8*(1 + x)*(-168 - 1572*x + 3342*x^2 - 397*x^3 + 312*x^4)*
         H[-1, x]^2)/(45*x^3) - (32*(1 + x)*(2 - 29*x + 2*x^2)*H[-1, x]^3)/
        (27*x))*H[0, x] + 
     ((-4*(15120 + 245160*x - 1050320*x^2 + 300450*x^3 + 483824*x^4 + 
          3741*x^5))/(2025*(-1 + x)*x^2) + 
       (4*(1 + x)*(-1512 - 13128*x + 23270*x^2 - 10781*x^3 + 4580*x^4)*
         H[-1, x])/(135*x^3) - (8*(1 + x)*(28 + 101*x + 28*x^2)*H[-1, x]^2)/
        (9*x))*H[0, x]^2 + ((-4*(-288 + 2689*x - 4943*x^2 + 334*x^3))/
        (81*x) + (8*(1 + x)*(-8 + 12*x - 25*x^2 + 16*x^3)*H[-1, x])/(9*x^2))*
      H[0, x]^3 + (4*(-74 + 91*x)*H[0, x]^4)/27 + (4*(-5 + 9*x)*H[0, x]^5)/
      15 + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2*
      ((1024*(-2 - 15*x + 13*x^2 + 2*x^3))/(3*x) - 4096*(1 + x)*H[0, x]) + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2*
      ((1024*(240 - 49*x + 21*x^2 + 10*x^3))/(15*x) - 4096*(1 + x)*H[0, x]) + 
     z4*((4*(-53780 + 9019*x + 10387*x^2 + 1000*x^3))/(45*x) + 
       (8*(19 + 550*x)*H[0, x])/3) + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
      ((64*(-4480 + 49664*x - 66471*x^2 - 122126*x^3 + 334099*x^4 - 
          258486*x^5 + 68760*x^6 - 960*x^7 - 1200*Sqrt[1 - x]*x^(3/2)*
           Sqrt[-((-1 + x)*x)] + 2400*Sqrt[1 - x]*x^(5/2)*
           Sqrt[-((-1 + x)*x)]))/(225*(-((-1 + x)*x))^(3/2)) + 
       8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
          VarGL^(-1)}, x] + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
        ((2048*(-2 - 15*x + 13*x^2 + 2*x^3))/(3*x) - 8192*(1 + x)*H[0, x])) + 
     ((-8*(-15120 - 216235*x + 934785*x^2 - 2027062*x^3 + 906369*x^4 + 
          4378379*x^5 - 7801632*x^6 + 4998636*x^7 - 1170000*x^8 + 17280*x^9))/
        (2025*(-1 + x)*x^2) + 
       ((-8*(8629 - 20936*x + 5657*x^2 - 11766*x^3 + 18596*x^4))/(135*x^2) - 
         (64*(-1 + x)*(-42 + 348*x + 571*x^2 + 370*x^3 + 61*x^4)*H[-1, x])/
          (45*x^3))*H[0, x] + (4*(504 - 5160*x - 8330*x^2 + 11955*x^3 - 
          1125*x^4 + 1886*x^5)*H[0, x]^2)/(135*x^3) + 
       (8*(-1 + x)*(24 + 20*x + 137*x^2 + 32*x^3)*H[0, x]^3)/(27*x^2))*
      H[1, x] + ((4*(-1 + x)*(-768 + 316*x - 590*x^2 + 1579*x^3))/(81*x^2) - 
       (16*(-4 - 30*x - 73*x^2 + 62*x^3 + 48*x^4)*H[0, x])/(9*x^2) - 
       (4*(-1 + x)*(24 + 28*x + 181*x^2 + 40*x^3)*H[0, x]^2)/(9*x^2))*
      H[1, x]^2 + ((4*(-1 + x)*(10 + 127*x + 172*x^2))/(81*x) - 
       (16*(-1 + x)*(10 + 13*x + 10*x^2)*H[0, x])/(27*x))*H[1, x]^3 + 
     (2*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^4)/(27*x) + 
     (128*(-390 + 201*x^2 + 61*x^4)*H[0, x]*H[-1, 1, x])/(45*x^2) + 
     ((-8*(1 + x)*(-16197 + 7915*x + 167*x^2 + 4579*x^3))/(135*x^2) + 
       (16*(1 + x)*(-168 - 1572*x + 3342*x^2 - 397*x^3 + 312*x^4)*H[-1, x])/
        (45*x^3) + (32*(1 + x)*(2 - 29*x + 2*x^2)*H[-1, x]^2)/(9*x) + 
       ((-8*(-504 - 4560*x + 3714*x^2 + 1123*x^3 - 1647*x^4 + 2004*x^5))/
          (45*x^3) + (32*(1 + x)*(12 + 52*x + 83*x^2 + 46*x^3)*H[-1, x])/
          (9*x^2))*H[0, x] - (8*(-120 - 4700*x + 756*x^2 - 3441*x^3 + 
          160*x^4)*H[0, x]^2)/(45*x^2) + (176*(-1 + x)*H[0, x]^3)/9 + 
       ((64*(-1 + x)*(-42 + 348*x + 571*x^2 + 370*x^3 + 61*x^4))/(45*x^3) - 
         (64*(-1 + x)*(17 + 50*x + 17*x^2)*H[0, x])/(9*x))*H[1, x])*
      H[0, -1, x] + ((-16*(-12 - 396*x + 39*x^2 - 174*x^3 + 10*x^4))/
        (9*x^2) - (32*(-1 + x)*H[0, x])/3)*H[0, -1, x]^2 + 
     ((8*(144555 - 761190*x + 895205*x^2 - 207590*x^3 + 324424*x^4 - 
          659503*x^5 + 269499*x^6))/(2025*(-1 + x)^2*x^2) - 
       (64*(1 + x)*(-42 - 343*x + 576*x^2 - 205*x^3 + 26*x^4)*H[-1, x])/
        (45*x^3) - (448*(1 + x)^3*H[-1, x]^2)/(9*x) + 
       ((-8*(-504 + 6144*x + 4010*x^2 - 26835*x^3 + 39390*x^4 - 22715*x^5 + 
            870*x^6))/(135*(-1 + x)*x^3) - 
         (32*(1 + x)*(12 + 28*x + 29*x^2 + 22*x^3)*H[-1, x])/(9*x^2))*
        H[0, x] - (8*(-24 + 380*x + 41*x^2 + 365*x^3 + 96*x^4)*H[0, x]^2)/
        (9*x^2) - (208*(1 + x)*H[0, x]^3)/9 + 
       ((16*(504 - 4944*x + 4094*x^2 + 11713*x^3 - 18429*x^4 + 6364*x^5 + 
            518*x^6))/(135*(-1 + x)*x^3) + 
         (16*(-24 - 16*x - 297*x^2 + 273*x^3 + 52*x^4)*H[0, x])/(9*x^2))*
        H[1, x] + (16*(-6 - 21*x + 19*x^2 + 6*x^3)*H[1, x]^2)/(3*x) + 
       ((-32*(1330 + 228*x + 1023*x^2 + 170*x^3))/(45*x) + 
         (832*(1 + x)*H[0, x])/3)*H[0, -1, x])*H[0, 1, x] + 
     ((-16*(-120 - 1150*x + 507*x^2 - 123*x^3 + 20*x^4))/(45*x^2) - 
       (560*(1 + x)*H[0, x])/3)*H[0, 1, x]^2 + 
     z3*((4*(-156468 + 196381*x + 79647*x^2 - 127206*x^3 + 9806*x^4))/
        (135*(-1 + x)*x) - (16*(1 + x)*(4 + 20*x + 53*x^2 + 18*x^3)*H[-1, x])/
        (3*x^2) + (16*(-340 - 805*x + 4397*x^2)*H[0, x])/(45*x) - 
       (16*(-5 + 34*x)*H[0, x]^2)/3 + (16*(16 - 34*x + 25*x^2 - 5*x^3 + 
          10*x^4)*H[1, x])/(3*x^2) + (256*(-1 + x)*H[0, -1, x])/3 - 
       (128*(1 + x)*H[0, 1, x])/3) + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1)}, x]*((256*(-112 + 1152*x - 2214*x^2 - 1827*x^3 + 
          5549*x^4 - 2500*x^5 + 32*x^6))/(15*(-1 + x)*x^3) - 
       (2048*(240 - 49*x + 21*x^2 + 10*x^3)*H[0, x])/(15*x) + 
       4096*(1 + x)*H[0, x]^2 - (2048*(-2 - 15*x + 13*x^2 + 2*x^3)*H[1, x])/
        (3*x) + 8192*(1 + x)*H[0, 1, x]) + 
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
        VarGL^(-1)}, x]*((256*(-112 + 1152*x - 2214*x^2 - 1827*x^3 + 
          5549*x^4 - 2500*x^5 + 32*x^6))/(15*(-1 + x)*x^3) - 
       (2048*(240 - 49*x + 21*x^2 + 10*x^3)*H[0, x])/(15*x) + 
       4096*(1 + x)*H[0, x]^2 - (2048*(-2 - 15*x + 13*x^2 + 2*x^3)*H[1, x])/
        (3*x) + 8192*(1 + x)*H[0, 1, x]) + 
     ((-16*(1 + x)*(-168 - 1572*x + 3342*x^2 - 397*x^3 + 312*x^4))/(45*x^3) - 
       (64*(1 + x)*(2 - 29*x + 2*x^2)*H[-1, x])/(9*x) - 
       (32*(24 + 460*x + 96*x^2 + 303*x^3 + 36*x^4)*H[0, x])/(9*x^2) + 
       64*(-1 + x)*H[0, x]^2 + (512*(-1 + x)*H[0, -1, x])/3)*
      H[0, -1, -1, x] + ((-64*(42 - 395*x - 233*x^2 + 31*x^3 + 179*x^4 + 
          96*x^5))/(45*x^3) + (896*(1 + x)^3*H[-1, x])/(9*x) + 
       (32*(60 + 1530*x - 603*x^2 + 1278*x^3 + 280*x^4)*H[0, x])/(45*x^2))*
      H[0, -1, 1, x] + ((8*(-1512 - 12720*x + 12142*x^2 - 5751*x^3 - 
          3681*x^4 + 7444*x^5))/(135*x^3) - 
       (32*(1 + x)*(24 + 76*x + 65*x^2 + 64*x^3)*H[-1, x])/(9*x^2) - 
       (16*(120 + 9460*x - 1803*x^2 + 6747*x^3 + 520*x^4)*H[0, x])/(45*x^2) - 
       (64*(-10 + 19*x)*H[0, x]^2)/3 + (128*(-1 + x)*(17 + 50*x + 17*x^2)*
         H[1, x])/(9*x) - (256*(-1 + x)*H[0, -1, x])/3 - 
       (1664*(1 + x)*H[0, 1, x])/3)*H[0, 0, -1, x] + 
     ((-8*(504 - 6624*x - 3410*x^2 + 41115*x^3 - 64470*x^4 + 30839*x^5 + 
          1326*x^6))/(135*(-1 + x)*x^3) + 
       (64*(1 + x)*(4 + 13*x + 17*x^2 + 11*x^3)*H[-1, x])/(3*x^2) + 
       (16*(-120 + 3780*x + 1006*x^2 + 4405*x^3 + 1040*x^4)*H[0, x])/
        (45*x^2) + (32*(28 + 23*x)*H[0, x]^2)/3 - 
       (16*(8 - 20*x - 91*x^2 + 87*x^3 + 8*x^4)*H[1, x])/(3*x^2) + 
       (1312*(1 + x)*H[0, 1, x])/3)*H[0, 0, 1, x] + 
     ((64*(1 + x)*(-42 - 343*x + 576*x^2 - 205*x^3 + 26*x^4))/(45*x^3) + 
       (896*(1 + x)^3*H[-1, x])/(9*x) + 
       (32*(60 + 1530*x + 513*x^2 + 1278*x^3 + 280*x^4)*H[0, x])/(45*x^2))*
      H[0, 1, -1, x] + ((16*(-1008 + 10008*x - 7708*x^2 - 22171*x^3 + 
          33393*x^4 - 12308*x^5 + 154*x^6))/(135*(-1 + x)*x^3) - 
       (256*(1 + x)^3*H[-1, x])/(9*x) - 
       (16*(-24 - 72*x - 563*x^2 + 301*x^3 + 60*x^4)*H[0, x])/(9*x^2) + 
       (272*(1 + x)*H[0, x]^2)/3 - (16*(24 - 88*x - 165*x^2 + 153*x^3 + 
          52*x^4)*H[1, x])/(9*x^2) - 192*(1 + x)*H[0, 1, x])*H[0, 1, 1, x] + 
     z2*((8*(-15120 + 22650*x + 299575*x^2 - 677365*x^3 + 565421*x^4 - 
          328352*x^5 + 127791*x^6))/(2025*(-1 + x)^2*x^2) + 
       (8*(17 + 19*x)*z3)/3 - (8*(1 + x)*(-336 - 3004*x + 5586*x^2 - 
          3197*x^3 + 836*x^4)*H[-1, x])/(45*x^3) + 
       (16*(1 + x)*(26 + 85*x + 26*x^2)*H[-1, x]^2)/(9*x) + 
       ((-4*(1216 + 4949*x + 5675*x^2 + 422*x^3))/(27*x) - 
         (8*(1 + x)*(-1 + 4*x)*(8 + 8*x + 7*x^2)*H[-1, x])/(3*x^2))*H[0, x] + 
       (8*(-85 - 160*x + 12*x^2)*H[0, x]^2)/9 - (8*(41 + 23*x)*H[0, x]^3)/9 + 
       ((4*(-1560 - 8738*x - 2161*x^2 + 41058*x^3 - 30541*x^4 + 2662*x^5))/
          (135*(-1 + x)*x^2) - (8*(-1 + x)*(120 + 64*x + 553*x^2 + 124*x^3)*
           H[0, x])/(9*x^2))*H[1, x] - (4*(-4 - 41*x + 33*x^2 + 4*x^3)*
         H[1, x]^2)/(3*x) + ((8*(-120 - 6360*x + 2061*x^2 - 4611*x^3 + 
            140*x^4))/(45*x^2) - (112*(-1 + x)*H[0, x])/3)*H[0, -1, x] + 
       ((8*(-600 + 1460*x + 4*x^2 + 3229*x^3 + 600*x^4))/(45*x^2) + 
         (688*(1 + x)*H[0, x])/3)*H[0, 1, x] - (256*(-1 + x)*H[0, -1, -1, x])/
        3 + (32*(-19 + 55*x)*H[0, 0, -1, x])/3 - 
       (16*(91 + 115*x)*H[0, 0, 1, x])/3 + (208*(1 + x)*H[0, 1, 1, x])/3) + 
     ((64*(1 + x)*(2 - 29*x + 2*x^2))/(9*x) - (512*(-1 + x)*H[0, x])/3)*
      H[0, -1, -1, -1, x] - (896*(1 + x)^3*H[0, -1, -1, 1, x])/(9*x) + 
     ((32*(-20 - 160*x + 77*x^2 + 105*x^3 + 30*x^4))/(15*x^2) - 
       (832*(1 + x)*H[0, x])/3)*H[0, -1, 0, 1, x] - 
     (896*(1 + x)^3*H[0, -1, 1, -1, x])/(9*x) + 
     (256*(1 + x)^3*H[0, -1, 1, 1, x])/(9*x) + 
     ((32*(1 + x)*(24 + 76*x + 65*x^2 + 64*x^3))/(9*x^2) + 
       (896*(-1 + x)*H[0, x])/3)*H[0, 0, -1, -1, x] + 
     ((-64*(20 + 85*x - 222*x^2 + 140*x^3 + 55*x^4))/(15*x^2) - 
       (128*(13 + 19*x)*H[0, x])/3)*H[0, 0, -1, 1, x] + 
     ((16*(40 + 4740*x - 982*x^2 + 3351*x^3 + 600*x^4))/(15*x^2) + 
       (32*(-43 + 195*x)*H[0, x])/3)*H[0, 0, 0, -1, x] + 
     ((-16*(-120 + 5660*x + 1468*x^2 + 7945*x^3 + 1900*x^4))/(45*x^2) - 
       (32*(133 + 79*x)*H[0, x])/3)*H[0, 0, 0, 1, x] + 
     ((-64*(1 + x)*(4 + 13*x + 17*x^2 + 11*x^3))/(3*x^2) - 
       (128*(13 + 19*x)*H[0, x])/3)*H[0, 0, 1, -1, x] + 
     ((16*(-120 - 5620*x - 1072*x^2 + 893*x^3 + 200*x^4))/(45*x^2) + 
       (1280*(1 + x)*H[0, x])/3)*H[0, 0, 1, 1, x] - 
     (896*(1 + x)^3*H[0, 1, -1, -1, x])/(9*x) + 
     (256*(1 + x)^3*H[0, 1, -1, 1, x])/(9*x) + 
     (256*(1 + x)^3*H[0, 1, 1, -1, x])/(9*x) + 
     ((16*(72 - 172*x - 125*x^2 + 97*x^3 + 64*x^4))/(9*x^2) + 
       (64*(1 + x)*H[0, x])/3)*H[0, 1, 1, 1, x] - 
     (1024*(-1 + x)*H[0, -1, 0, -1, -1, x])/3 - 
     (2048*(-1 + x)*H[0, 0, -1, -1, -1, x])/3 - 
     (640*(-1 + x)*H[0, 0, -1, 0, -1, x])/3 + 
     (256*(5 + 8*x)*H[0, 0, -1, 0, 1, x])/3 - 
     640*(-1 + x)*H[0, 0, 0, -1, -1, x] + 128*(13 + 19*x)*
      H[0, 0, 0, -1, 1, x] - (256*(3 + 46*x)*H[0, 0, 0, 0, -1, x])/3 + 
     128*(22 + 9*x)*H[0, 0, 0, 0, 1, x] + 128*(13 + 19*x)*
      H[0, 0, 0, 1, -1, x] - 2208*(1 + x)*H[0, 0, 0, 1, 1, x] + 
     (128*(13 + 19*x)*H[0, 0, 1, 0, -1, x])/3 - 
     (2464*(1 + x)*H[0, 0, 1, 0, 1, x])/3 + 1120*(1 + x)*
      H[0, 0, 1, 1, 1, x] + (1568*(1 + x)*H[0, 1, 0, 1, 1, x])/3 - 
     (32*(1 + x)*H[0, 1, 1, 1, 1, x])/3));

   REGPOL = CF*TF^2*((256*(-43 - 263*x + 441*x^2 - 630*x^3 + 180*x^4))/1215 + 
   (656*(1 + x)*z4)/9 + (64*Sqrt[1 - x]*(7 + 516*x + 512*x^2 - 2400*x^3 + 
      960*x^4)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/
    (135*x^(3/2)) + (64*Sqrt[1 - x]*(7 + 516*x + 512*x^2 - 2400*x^3 + 
      960*x^4)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/
    (135*x^(3/2)) - (8192*(-2 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/9 - 
   (8192*(-2 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
        Sqrt[VarGL], VarGL^(-1)}, x])/9 + (8*(121 + 19*x)*H[0, x]^3)/81 + 
   (28*(1 + x)*H[0, x]^4)/27 + z3*((-16*(-175 + 11*x))/27 - 
     (224*(1 + x)*H[0, x])/9) - (416*(-1 + x)*H[1, x]^2)/27 - 
   (80*(-1 + x)*H[1, x]^3)/27 + (704*(-95 + 13*x)*H[0, 1, x])/405 - 
   (64*(1 + x)*H[0, 1, x]^2)/3 + 
   H[1, x]*((128*(-1 + x)*(137 + 375*x + 474*x^2 - 1080*x^3 + 360*x^4))/405 + 
     (320*(-1 + x)*H[0, 1, x])/3) + H[0, x]^2*((8*(1675 + 97*x))/405 + 
     (160*(-1 + x)*H[1, x])/9 - (64*(1 + x)*H[0, 1, x])/9) + 
   z2*((-8*(-9605 + 2389*x))/405 - (8*(-347 + 307*x)*H[0, x])/27 + 
     (232*(1 + x)*H[0, x]^2)/9 - (880*(-1 + x)*H[1, x])/9 + 
     (352*(1 + x)*H[0, 1, x])/9) + (128*(-37 + 35*x)*H[0, 0, 1, x])/27 - 
   (64*(-88 + 83*x)*H[0, 1, 1, x])/27 + 
   H[0, x]*((32*(8341 - 6071*x - 1188*x^2 + 18648*x^3 - 17280*x^4 + 
        4320*x^5))/1215 - (1664*(-1 + x)*H[1, x])/27 - 
     (160*(-1 + x)*H[1, x]^2)/9 - (64*(-41 + 31*x)*H[0, 1, x])/27 + 
     (512*(1 + x)*H[0, 0, 1, x])/9 + (128*(1 + x)*H[0, 1, 1, x])/9) - 
   (1280*(1 + x)*H[0, 0, 0, 1, x])/9 + (640*(1 + x)*H[0, 0, 1, 1, x])/9 + 
   (64*(1 + x)*H[0, 1, 1, 1, x])/9 + 
   NF*((-199040*(-1 + x))/243 + (208*(1 + x)*z4)/9 - 
     (16*(-97 + 41*x)*H[0, x]^3)/81 + (56*(1 + x)*H[0, x]^4)/27 + 
     z3*((64*(-85 + 74*x))/27 - (640*(1 + x)*H[0, x])/9) + 
     (14848*(-1 + x)*H[1, x])/81 + (32*(-1 + x)*H[1, x]^2)/27 + 
     (560*(-1 + x)*H[1, x]^3)/27 - (256*(25 + 16*x)*H[0, 1, x])/81 + 
     z2*((16*(343 + 313*x))/81 - (16*(19 + 7*x)*H[0, x])/27 - 
       (16*(1 + x)*H[0, x]^2)/9 - (80*(-1 + x)*H[1, x])/9 + 
       (32*(1 + x)*H[0, 1, x])/9) + H[0, x]^2*((-16*(-419 + 19*x))/81 - 
       (160*(-1 + x)*H[1, x])/9 + (64*(1 + x)*H[0, 1, x])/9) - 
     (128*(2 + 11*x)*H[0, 0, 1, x])/27 + (64*(14 + 23*x)*H[0, 1, 1, x])/27 + 
     H[0, x]*((64*(1895 + 1133*x))/243 - (1216*(-1 + x)*H[1, x])/27 + 
       (160*(-1 + x)*H[1, x]^2)/9 + (128*(2 + 11*x)*H[0, 1, x])/27 - 
       (128*(1 + x)*H[0, 0, 1, x])/9 - (128*(1 + x)*H[0, 1, 1, x])/9) + 
     (128*(1 + x)*H[0, 0, 0, 1, x])/9 + (128*(1 + x)*H[0, 0, 1, 1, x])/9 - 
     (448*(1 + x)*H[0, 1, 1, 1, x])/9)) + 
 CA^2*TF*((32*B4*(1 + 9*x))/3 - 
   (2*(-9720 - 613369*x + 525603*x^2 + 216232*x^3 + 219780*x^4 - 558360*x^5 + 
      209952*x^6))/(729*(-1 + x)*x) - (1184*(3 + x)*z5)/3 - 
   (256*(-33 + 29*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^
      2)/3 - (256*(-41 + 17*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, 
       x]^2)/3 + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
    ((32*(160 + 283*x + 1105*x^2 - 3702*x^3 + 2112*x^4))/
      (9*Sqrt[-((-1 + x)*x)]) - (512*(-33 + 29*x)*
       GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 - 
     3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
        VarGL^(-1)}, x]) + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
    ((32*(160 + 283*x + 1105*x^2 - 3702*x^3 + 2112*x^4))/
      (9*Sqrt[-((-1 + x)*x)]) - 3072*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
     3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, 
       x]) + (128*(20 - 26*x + 43*x^2 - 429*x^3 + 376*x^4)*
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
       (1 - VarGL)^(-1)}, x])/(3*(-1 + x)*x^2) + 
   (128*(20 - 26*x + 43*x^2 - 429*x^3 + 376*x^4)*
     GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
       VarGL^(-1)}, x])/(3*(-1 + x)*x^2) + 
   (2048*(2 + 3*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 + 
   (2048*(2 + 3*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
        Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x])/3 + 
   (2048*(2 + 3*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
        Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x])/3 + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x] - 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x] + 
   6144*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, x] - 
   3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   9216*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      VarGL^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
   (16*(4 + 69*x + 123*x^2 + 68*x^3 + 2*x^4)*H[-1, x]^3*H[0, x])/
    (27*x*(1 + x)) + (2*(-17 + 20*x + 5*x^2 - 24*x^3 + 12*x^4)*H[0, x]^4)/
    (27*(-1 + x)*(1 + x)) - (4*H[0, x]^5)/15 + 
   z4*((2*(638 + 4250*x - 661*x^2 - 4145*x^3 + 12*x^4))/
      (9*(-1 + x)*(1 + x)) + 32*(1 + x)*H[-1, x] - (4*(113 + 69*x)*H[0, x])/
      3 - 28*(-1 + x)*H[1, x]) - 
   (8*(-38 + 14*x + 147*x^2 - 46*x^3 - 141*x^4 + 4*x^5)*H[0, -1, x]^2)/
    (9*(-1 + x)*x*(1 + x)) + (8*(52 - 290*x - 65*x^2 + 290*x^3 + 55*x^4 + 
      10*x^5)*H[0, 1, x]^2)/(9*(-1 + x)*x*(1 + x)) + 
   H[0, x]^3*((-4*(-520 + 559*x + 8*x^2))/81 - 
     (4*(44 + 149*x - 402*x^2 + 221*x^3 + 8*x^4)*H[1, x])/(27*(-1 + x)*x) + 
     (16*(-1 + x)*H[0, -1, x])/3 + (40*(1 + x)*H[0, 1, x])/3) + 
   z3*((-2*(28707 + 16050*x - 28071*x^2 - 14990*x^3 + 496*x^4))/
      (27*(-1 + x)*(1 + x)) + 112*H[0, x]^2 + 
     H[-1, x]*((8*(50 + 37*x - 33*x^2 + 36*x^4))/(9*x*(1 + x)) - 
       32*(1 + x)*H[0, x]) - (8*(-68 - 21*x + 150*x^2 - 89*x^3 + 8*x^4)*
       H[1, x])/(9*(-1 + x)*x) + 
     H[0, x]*((-8*(238 + 231*x - 319*x^2 - 284*x^3 + 84*x^4))/
        (9*(-1 + x)*(1 + x)) + 48*(-1 + x)*H[1, x]) + 
     (16*(-5 + 17*x)*H[0, -1, x])/3 - (32*(-1 + 8*x)*H[0, 1, x])/3) + 
   H[-1, x]^2*((4*(-90 - 161*x - 216*x^2 - 45*x^3 + 28*x^4)*H[0, x])/
      (27*x^2) + (4*(22 - 18*x - 75*x^2 - 15*x^3 + 28*x^4)*H[0, x]^2)/
      (9*x*(1 + x)) - (16*(4 + 69*x + 123*x^2 + 68*x^3 + 2*x^4)*H[0, -1, x])/
      (9*x*(1 + x)) + (16*(1 + x)*(14 + 43*x + 14*x^2)*H[0, 1, x])/(9*x)) + 
   H[1, x]^2*((-954 + 1645*x - 371*x^2 - 54*x^3)/(27*x) - 
     (4*(12 + 92*x - 237*x^2 + 119*x^3 + 6*x^4)*H[0, 1, x])/(9*(-1 + x)*x)) + 
   (8*(-90 - 161*x - 216*x^2 - 45*x^3 + 28*x^4)*H[0, -1, -1, x])/(27*x^2) + 
   (8*(90 - 53*x - 48*x^2 - 525*x^3 + 136*x^4)*H[0, -1, 1, x])/(27*x^2) + 
   (4*(-270 + 299*x + 1706*x^2 - 5120*x^3 - 1100*x^4 + 5357*x^5 + 56*x^6)*
     H[0, 0, -1, x])/(27*(-1 + x)*x^2*(1 + x)) + 
   (4*(90 - 747*x - 807*x^2 + 3030*x^3 - 327*x^4 - 2839*x^5 + 632*x^6)*
     H[0, 0, 1, x])/(27*(-1 + x)*x^2*(1 + x)) + 
   (8*(1 + x)*(90 + 127*x - 175*x^2 + 136*x^3)*H[0, 1, -1, x])/(27*x^2) + 
   H[0, -1, x]*((-16*(927 + 5978*x + 8862*x^2 + 4340*x^3 + 81*x^4))/
      (81*x*(1 + x)) + (32*(85 - 168*x + 83*x^2 + 4*x^3)*H[0, 1, x])/
      (9*(-1 + x)) + (256*(-1 + x)*H[0, -1, -1, x])/3 - 
     64*(-1 + x)*H[0, -1, 1, x] + (224*(-1 + x)*H[0, 0, -1, x])/3 - 
     (32*(-17 + 5*x)*H[0, 0, 1, x])/3 - 64*(-1 + x)*H[0, 1, -1, x]) - 
   (8*(-180 + 72*x - 2401*x^2 + 5355*x^3 - 3044*x^4 + 108*x^5)*H[0, 1, 1, x])/
    (27*(-1 + x)*x^2) + H[0, x]^2*
    ((-1080 + 9828*x - 21167*x^2 + 2231*x^3 + 25777*x^4 - 16183*x^5 - 
       486*x^6)/(81*(-1 + x)^2*x*(1 + x)) - 1536*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1)}, x] - 1536*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
        VarGL^(-1)}, x] + (2*(52 + 5*x - 93*x^2 + 58*x^3 + 30*x^4)*H[1, x]^2)/
      (9*(-1 + x)*x) - (4*(-52 + 237*x + 267*x^2 - 341*x^3 - 283*x^4 + 
        56*x^5)*H[0, -1, x])/(9*(-1 + x)*x*(1 + x)) + 
     (4*(44 + 41*x - 481*x^2 - 65*x^3 + 431*x^4 + 38*x^5)*H[0, 1, x])/
      (9*(-1 + x)*x*(1 + x)) + H[1, x]*
      ((-2*(-90 + 405*x + 850*x^2 - 2229*x^3 + 1144*x^4 + 72*x^5))/
        (27*(-1 + x)*x^2) + 48*(-1 + x)*H[0, -1, x] - 
       16*(-1 + x)*H[0, 1, x]) + 48*(-1 + x)*H[0, -1, -1, x] - 
     32*(-1 + 2*x)*H[0, -1, 1, x] - (80*(-5 + 2*x)*H[0, 0, -1, x])/3 - 
     (16*(21 + 23*x)*H[0, 0, 1, x])/3 - 32*(-1 + 2*x)*H[0, 1, -1, x] + 
     (64*(-2 + x)*H[0, 1, 1, x])/3) + 
   z2*((2*(1080 + 7656*x + 21800*x^2 - 37561*x^3 - 28192*x^4 + 32571*x^5 + 
        810*x^6))/(81*(-1 + x)^2*x*(1 + x)) - (16*(1 + 4*x)*z3)/3 - 
     (8*(24 + 73*x + 105*x^2 + 74*x^3 + 26*x^4)*H[-1, x]^2)/(9*x*(1 + x)) + 
     8*(1 + x)*H[0, x]^3 + (4*(8 + 35*x - 114*x^2 + 63*x^3)*H[1, x]^2)/
      (9*(-1 + x)*x) + H[0, x]^2*
      ((-4*(61 - 174*x - 89*x^2 + 174*x^3 + 26*x^4))/(9*(-1 + x)*(1 + x)) - 
       8*(-1 + x)*H[1, x]) + (8*(-26 + 270*x + 131*x^2 - 310*x^3 - 165*x^4 + 
        40*x^5)*H[0, -1, x])/(9*(-1 + x)*x*(1 + x)) + 
     H[1, x]*((8*(175 + 647*x - 1839*x^2 + 1058*x^3 + 4*x^4))/
        (27*(-1 + x)*x) - 32*(-1 + x)*H[0, -1, x]) - 
     (8*(142 - 104*x - 491*x^2 + 76*x^3 + 415*x^4 + 50*x^5)*H[0, 1, x])/
      (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
      ((-16*(15 + 11*x + 71*x^2 + 71*x^3 + 2*x^4))/(9*x^2) + 
       (8*(22 + 237*x + 435*x^2 + 268*x^3 + 36*x^4)*H[0, x])/(9*x*(1 + x)) + 
       8*(1 + x)*H[0, x]^2 + 32*(1 + x)*H[0, 1, x]) + 
     H[0, x]*((-4*(1184 + 673*x - 1396*x^2 - 969*x^3 + 112*x^4))/
        (27*(-1 + x)*(1 + x)) + (16*(63 - 31*x - 111*x^2 + 74*x^3 + 21*x^4)*
         H[1, x])/(9*(-1 + x)*x) - (32*(-2 + 5*x)*H[0, -1, x])/3 - 
       (32*(8 + 5*x)*H[0, 1, x])/3) - (64*(-1 + x)*H[0, -1, -1, x])/3 - 
     64*H[0, -1, 1, x] + (16*(-43 + 13*x)*H[0, 0, -1, x])/3 + 
     (32*(17 + 12*x)*H[0, 0, 1, x])/3 - 64*H[0, 1, -1, x] - 
     (80*(1 + x)*H[0, 1, 1, x])/3) + 
   H[0, 1, x]*((-2*(-1431 - 19960*x + 70276*x^2 - 75515*x^3 + 25388*x^4 + 
        324*x^5))/(81*(-1 + x)^2*x) - 3072*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
        (1 - VarGL)^(-1)}, x] - 3072*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
        VarGL^(-1)}, x] + 64*(-1 + x)*H[0, -1, -1, x] + 
     (160*(7 + x)*H[0, 0, -1, x])/3 - (64*(17 + 2*x)*H[0, 0, 1, x])/3 + 
     64*(1 + x)*H[0, 1, -1, x] + (176*(1 + x)*H[0, 1, 1, x])/3) - 
   (32*(4 + 69*x + 123*x^2 + 68*x^3 + 2*x^4)*H[0, -1, -1, -1, x])/
    (9*x*(1 + x)) + (32*(1 + x)*(14 + 43*x + 14*x^2)*H[0, -1, -1, 1, x])/
    (9*x) - (16*(28 + 150*x - 363*x^2 - 156*x^3 + 339*x^4 + 18*x^5)*
     H[0, -1, 0, 1, x])/(9*(-1 + x)*x*(1 + x)) + 
   (32*(1 + x)*(14 + 43*x + 14*x^2)*H[0, -1, 1, -1, x])/(9*x) - 
   (128*(1 + x)^3*H[0, -1, 1, 1, x])/(9*x) - 
   (16*(66 + 128*x + 75*x^2 + 49*x^3 + 28*x^4)*H[0, 0, -1, -1, x])/
    (9*x*(1 + x)) + (16*(22 + 3*x - 59*x^2 + 10*x^3)*H[0, 0, -1, 1, x])/
    (3*x) - (8*(-116 + 317*x - 861*x^2 - 687*x^3 + 667*x^4 + 200*x^5)*
     H[0, 0, 0, -1, x])/(9*(-1 + x)*x*(1 + x)) + 
   (16*(22 - 157*x - 953*x^2 - 8*x^3 + 824*x^4 + 86*x^5)*H[0, 0, 0, 1, x])/
    (9*(-1 + x)*x*(1 + x)) + 
   H[1, x]*((-2*(1080 + 13157*x - 14191*x^2 - 33994*x^3 - 39006*x^4 + 
        241128*x^5 - 240696*x^6 + 73440*x^7))/(81*(-1 + x)*x) + 
     (512*(-33 + 29*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 + 
     (512*(-33 + 29*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 - 
     (8*(-1 + x)*(-10 + 5*x - 15*x^2 + 12*x^3)*H[0, -1, x])/(3*x^2) + 
     32*(-1 + x)*H[0, -1, x]^2 + (4*(-60 + 6*x - 967*x^2 + 2194*x^3 - 
        1251*x^4 + 48*x^5)*H[0, 1, x])/(9*(-1 + x)*x^2) - 
     (64*(70 - 135*x + 65*x^2 + 4*x^3)*H[0, 0, -1, x])/(9*(-1 + x)) + 
     (16*(-26 + 268*x - 429*x^2 + 189*x^3 + 6*x^4)*H[0, 0, 1, x])/
      (9*(-1 + x)*x) - (16*(6 - 46*x + 83*x^2 - 43*x^3 + 2*x^4)*
       H[0, 1, 1, x])/(3*(-1 + x)*x) + 384*(-1 + x)*H[0, 0, 0, -1, x] - 
     288*(-1 + x)*H[0, 0, 0, 1, x]) + 
   H[-1, x]*((-8*(-10 + 27*x + 96*x^2 + 63*x^3 + 8*x^4)*H[0, x]^3)/
      (27*x*(1 + x)) - (8*(-90 - 161*x - 216*x^2 - 45*x^3 + 28*x^4)*
       H[0, -1, x])/(27*x^2) - (8*(1 + x)*(90 + 127*x - 175*x^2 + 136*x^3)*
       H[0, 1, x])/(27*x^2) - 32*(1 + x)*H[0, 1, x]^2 + 
     H[0, x]^2*((2*(270 + 277*x + 1524*x^2 + 1485*x^3 + 88*x^4))/(27*x^2) + 
       16*(1 + x)*H[0, 1, x]) + (32*(4 + 69*x + 123*x^2 + 68*x^3 + 2*x^4)*
       H[0, -1, -1, x])/(9*x*(1 + x)) - (32*(1 + x)*(14 + 43*x + 14*x^2)*
       H[0, -1, 1, x])/(9*x) + (16*(66 + 128*x + 75*x^2 + 49*x^3 + 28*x^4)*
       H[0, 0, -1, x])/(9*x*(1 + x)) - (16*(22 + 3*x - 11*x^2 + 10*x^3)*
       H[0, 0, 1, x])/(3*x) - (32*(1 + x)*(14 + 43*x + 14*x^2)*
       H[0, 1, -1, x])/(9*x) + (128*(1 + x)^3*H[0, 1, 1, x])/(9*x) + 
     H[0, x]*((16*(927 + 5978*x + 8862*x^2 + 4340*x^3 + 81*x^4))/
        (81*x*(1 + x)) + (8*(-1 + x)*(-10 + 5*x - 15*x^2 + 12*x^3)*H[1, x])/
        (3*x^2) - (16*(44 + 11*x - 11*x^2 + 28*x^3)*H[0, -1, x])/(9*x) + 
       (16*(22 - 21*x - 42*x^2 + 4*x^3)*H[0, 1, x])/(9*x) - 
       32*(1 + x)*H[0, 0, 1, x] + 64*(1 + x)*H[0, 1, 1, x]) - 
     32*(1 + x)*H[0, 0, 0, 1, x]) + (16*(22 + 3*x - 11*x^2 + 10*x^3)*
     H[0, 0, 1, -1, x])/(3*x) - 
   (16*(26 - 32*x - 297*x^2 + 16*x^3 + 281*x^4 + 42*x^5)*H[0, 0, 1, 1, x])/
    (9*(-1 + x)*x*(1 + x)) + (32*(1 + x)*(14 + 43*x + 14*x^2)*
     H[0, 1, -1, -1, x])/(9*x) - (128*(1 + x)^3*H[0, 1, -1, 1, x])/(9*x) - 
   (128*(1 + x)^3*H[0, 1, 1, -1, x])/(9*x) + 
   (8*(132 - 487*x + 684*x^2 - 353*x^3 + 44*x^4)*H[0, 1, 1, 1, x])/
    (9*(-1 + x)*x) + H[0, x]*
    ((-2*(360 - 1405*x - 12835*x^2 + 2628*x^3 - 13002*x^4 + 80376*x^5 - 
        80232*x^6 + 24480*x^7))/(27*(-1 + x)*x) + 
     1536*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2 + 
     3072*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x] + 
     1536*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2 + 
     (512*(-41 + 17*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 + 
     (512*(-41 + 17*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 - 
     (2*(36 + 341*x - 399*x^2 + 24*x^3)*H[1, x]^2)/(9*x) + 
     (4*(12 - 81*x + 123*x^2 - 80*x^3 + 10*x^4)*H[1, x]^3)/(27*(-1 + x)*x) + 
     (16*(5 + 9*x^2)*H[-1, 1, x])/x - (128*(-1 + x)*H[0, -1, x]^2)/3 - 
     (4*(90 - 531*x - 862*x^2 + 1601*x^3 + 422*x^4 - 1276*x^5 + 216*x^6)*
       H[0, 1, x])/(27*(-1 + x)*x^2*(1 + x)) + (8*(41 + 5*x)*H[0, 1, x]^2)/
      3 + H[0, -1, x]*((-4*(-270 + 11*x + 226*x^2 - 3164*x^3 + 168*x^4 + 
          3421*x^5 + 72*x^6))/(27*(-1 + x)*x^2*(1 + x)) + 
       (64*(-11 + x)*H[0, 1, x])/3) + 
     (16*(-82 + 3*x + 202*x^2 - 63*x^3 - 152*x^4 + 32*x^5)*H[0, -1, -1, x])/
      (9*(-1 + x)*x*(1 + x)) - (16*(-22 + 213*x - 243*x^2 + 48*x^3 + 12*x^4)*
       H[0, -1, 1, x])/(9*(-1 + x)*x) + 
     (16*(-42 + 159*x - 33*x^2 - 274*x^3 - 12*x^4 + 64*x^5)*H[0, 0, -1, x])/
      (9*(-1 + x)*x*(1 + x)) - (8*(44 - 113*x - 970*x^2 - 11*x^3 + 846*x^4 + 
        84*x^5)*H[0, 0, 1, x])/(9*(-1 + x)*x*(1 + x)) + 
     H[1, x]*((2*(2511 - 9631*x + 7671*x^2 - 4153*x^3 + 162*x^4))/
        (81*(-1 + x)*x) + (32*(70 - 135*x + 65*x^2 + 4*x^3)*H[0, -1, x])/
        (9*(-1 + x)) - (8*(52 + 218*x - 507*x^2 + 255*x^3 + 38*x^4)*
         H[0, 1, x])/(9*(-1 + x)*x) - 64*(-1 + x)*H[0, -1, -1, x] - 
       224*(-1 + x)*H[0, 0, -1, x] + 128*(-1 + x)*H[0, 0, 1, x]) - 
     (16*(-22 + 213*x - 315*x^2 + 120*x^3 + 12*x^4)*H[0, 1, -1, x])/
      (9*(-1 + x)*x) + (8*(52 + 562*x - 337*x^2 - 540*x^3 + 283*x^4 + 56*x^5)*
       H[0, 1, 1, x])/(9*(-1 + x)*x*(1 + x)) - 
     (256*(-1 + x)*H[0, -1, -1, -1, x])/3 + 64*(-1 + x)*H[0, -1, -1, 1, x] + 
     (32*(17 + 3*x)*H[0, -1, 0, 1, x])/3 + 64*(-1 + x)*H[0, -1, 1, -1, x] - 
     64*(1 + x)*H[0, -1, 1, 1, x] + (64*(-8 + 5*x)*H[0, 0, -1, -1, x])/3 + 
     (128*(8 + 5*x)*H[0, 0, -1, 1, x])/3 - (32*(64 + x)*H[0, 0, 0, -1, x])/
      3 + 16*(27 + 35*x)*H[0, 0, 0, 1, x] + (128*(8 + 5*x)*H[0, 0, 1, -1, x])/
      3 - (176*(3 + 5*x)*H[0, 0, 1, 1, x])/3 + 
     64*(-1 + x)*H[0, 1, -1, -1, x] - 64*(1 + x)*H[0, 1, -1, 1, x] - 
     64*(1 + x)*H[0, 1, 1, -1, x] + (32*(1 + x)*H[0, 1, 1, 1, x])/3) - 
   (256*(-1 + x)*H[0, -1, -1, 0, 1, x])/3 - 
   (512*(-1 + x)*H[0, -1, 0, -1, -1, x])/3 + 
   64*(1 + x)*H[0, -1, 0, 1, 1, x] + 64*(1 + x)*H[0, -1, 1, 0, 1, x] - 
   (1024*(-1 + x)*H[0, 0, -1, -1, -1, x])/3 - 
   (32*(-23 + 17*x)*H[0, 0, -1, 0, -1, x])/3 + 
   (32*(-55 + 9*x)*H[0, 0, -1, 0, 1, x])/3 + 
   128*(1 + x)*H[0, 0, -1, 1, 1, x] - 32*(-23 + 17*x)*H[0, 0, 0, -1, -1, x] - 
   32*(45 + 11*x)*H[0, 0, 0, -1, 1, x] + 
   (64*(59 + 26*x)*H[0, 0, 0, 0, -1, x])/3 - 
   (16*(137 + 213*x)*H[0, 0, 0, 0, 1, x])/3 - 
   32*(45 + 11*x)*H[0, 0, 0, 1, -1, x] + 80*(21 + 11*x)*H[0, 0, 0, 1, 1, x] - 
   (64*(23 + 6*x)*H[0, 0, 1, 0, -1, x])/3 + 
   (32*(68 + 21*x)*H[0, 0, 1, 0, 1, x])/3 - 
   128*(1 + x)*H[0, 0, 1, 1, -1, x] - (1120*(1 + x)*H[0, 0, 1, 1, 1, x])/3 - 
   64*(1 + x)*H[0, 1, 0, 1, -1, x] - (464*(1 + x)*H[0, 1, 0, 1, 1, x])/3) + 
 CF^2*TF*((448*B4)/3 - (16*(180 + 2181*x - 7221*x^2 + 7404*x^3 - 4232*x^4 + 
      960*x^5))/(27*x) - (32*(137 + 5*x)*z5)/3 - 
   3072*(-1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2 - 
   (1024*(-23 + 9*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2)/3 + 
   GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
    ((-512*Sqrt[1 - x]*(-40 + 277*x - 372*x^2 + 120*x^3))/(9*Sqrt[x]) - 
     6144*(-1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x] - 
     4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
        VarGL^(-1)}, x]) + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
    ((-512*Sqrt[1 - x]*(-40 + 277*x - 372*x^2 + 120*x^3))/(9*Sqrt[x]) - 
     4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
        VarGL^(-1)}, x] - 4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
        VarGL^(-1), VarGL^(-1)}, x]) + 
   (2048*(-5 + 12*x - 42*x^2 + 20*x^3)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/(3*x^2) + 
   (2048*(-5 + 12*x - 42*x^2 + 20*x^3)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
       Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/(3*x^2) + 
   (28672*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
       Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 + 
   (28672*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
       (1 - VarGL)^(-1), VarGL^(-1)}, x])/3 + 
   (28672*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
       VarGL^(-1), (1 - VarGL)^(-1)}, x])/3 + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x] - 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
      Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x] + 
   8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, x] - 
   4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
      VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] + 
   12288*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
       Sqrt[VarGL], VarGL^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
   (256*(1 + x)*H[-1, x]^3*H[0, x])/3 - (2*(-7 + 3*x)*H[0, x]^4)/9 + 
   (2*(1 + x)*H[0, x]^5)/15 + z4*((20*(-277 + 27*x))/3 - 
     (16*(109 + 61*x)*H[0, x])/3) - (164*(-1 + x)*H[1, x]^3)/9 - 
   (10*(-1 + x)*H[1, x]^4)/9 + (32*(10 + 23*x)*H[0, -1, x]^2)/3 + 
   H[-1, x]^2*((-16*(1 + x)*(10 + 14*x + 33*x^2)*H[0, x])/(3*x^2) - 
     (320*(1 + x)*H[0, x]^2)/3 - 256*(1 + x)*H[0, -1, x]) - 
   (16*(-41 + 17*x)*H[0, 1, x]^2)/3 + 
   H[1, x]^2*((-692*(-1 + x))/3 - (16*(-1 + x)*H[0, 1, x])/3) + 
   z3*((-4*(147 - 167*x + 24*x^2))/3 - 384*(1 + x)*H[-1, x] + 
     (16*(-196 + 13*x)*H[0, x])/3 - (8*(-1 + 15*x)*H[0, x]^2)/3 - 
     (16*(-1 + x)*H[1, x])/3 + 192*(-1 + x)*H[0, -1, x] - 
     (32*(1 + x)*H[0, 1, x])/3) + H[0, x]^3*((-2*(5 + x)*(7 + 16*x))/9 - 
     (208*(-1 + x)*H[1, x])/9 + (64*(-1 + x)*H[0, -1, x])/9 + 
     (32*(1 + x)*H[0, 1, x])/3) - (32*(1 + x)*(10 + 14*x + 33*x^2)*
     H[0, -1, -1, x])/(3*x^2) + (64*(-1 + x)*(-5 + 10*x - 19*x^2 + 3*x^3)*
     H[0, -1, 1, x])/(3*x^2) + (16*(30 + 96*x + 153*x^2 + 175*x^3)*
     H[0, 0, -1, x])/(3*x^2) + (8*(-20 + 56*x + 47*x^2 + 163*x^3 + 64*x^4)*
     H[0, 0, 1, x])/(3*x^2) + H[0, -1, x]*
    ((-32*(1 + x)*(97 + 35*x + 19*x^2))/(9*x) + (256*(-5 + 3*x)*H[0, 1, x])/
      3 + 256*(-1 + x)*H[0, -1, -1, x] + 128*(-1 + x)*H[0, 0, -1, x] - 
     256*(-1 + x)*H[0, 0, 1, x]) + 
   H[-1, x]*((8*(1 + x)*(30 + 50*x + 103*x^2 + 8*x^3)*H[0, x]^2)/(3*x^2) - 
     (128*(1 + x)*H[0, x]^3)/9 + (32*(1 + x)*(10 + 14*x + 33*x^2)*
       H[0, -1, x])/(3*x^2) - (64*(1 + x)*(5 + 10*x + 19*x^2 + 3*x^3)*
       H[0, 1, x])/(3*x^2) + H[0, x]*((32*(1 + x)*(97 + 35*x + 19*x^2))/
        (9*x) + (64*(-1 + x)*(-5 + 10*x - 19*x^2 + 3*x^3)*H[1, x])/(3*x^2) + 
       (1024*(1 + x)*H[0, -1, x])/3 - 256*(1 + x)*H[0, 1, x]) + 
     512*(1 + x)*H[0, -1, -1, x] - 256*(1 + x)*H[0, 0, -1, x] + 
     512*(1 + x)*H[0, 0, 1, x]) + (64*(1 + x)*(5 + 10*x + 19*x^2 + 3*x^3)*
     H[0, 1, -1, x])/(3*x^2) - (32*(20 - 48*x + 60*x^2 - 65*x^3 + 6*x^4)*
     H[0, 1, 1, x])/(3*x^2) + 
   H[1, x]*((-8*(-1 + x)*(120 - 1785*x - 2536*x^2 + 8176*x^3 - 7312*x^4 + 
        1920*x^5))/(9*x) + 6144*(-1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
        Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x] + 
     6144*(-1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1)}, x] - 
     (64*(-1 + x)*(-5 + 10*x - 19*x^2 + 3*x^3)*H[0, -1, x])/(3*x^2) + 
     (16*(20 - 48*x + 107*x^2 - 79*x^3 + 8*x^4)*H[0, 1, x])/(3*x^2) - 
     512*(-1 + x)*H[0, 0, -1, x] + 96*(-1 + x)*H[0, 0, 1, x] + 
     (416*(-1 + x)*H[0, 1, 1, x])/3) + 
   H[0, x]^2*((-2*(240 + 1593*x + 1835*x^2 + 152*x^3))/(9*x) - 
     2048*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1)}, x] - 
     2048*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1)}, x] - 
     (4*(-1 + x)*(-20 + 36*x + 13*x^2 + 8*x^3)*H[1, x])/(3*x^2) + 
     8*(-1 + x)*H[1, x]^2 + (16*(38 + 51*x)*H[0, -1, x])/3 + 
     (16*(-15 + 32*x)*H[0, 1, x])/3 + (320*(-1 + x)*H[0, -1, -1, x])/3 - 
     (256*(-3 + 2*x)*H[0, 0, -1, x])/3 - (16*(31 + 23*x)*H[0, 0, 1, x])/3 - 
     (32*(1 + x)*H[0, 1, 1, x])/3) + 
   H[0, 1, x]*((-8*(474 - 183*x + 1405*x^2))/(9*x) - 
     4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1)}, x] - 
     4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1)}, x] + 256*(1 + x)*H[0, 0, -1, x] - 
     (448*(1 + x)*H[0, 0, 1, x])/3 + (64*(1 + x)*H[0, 1, 1, x])/3) + 
   z2*((2*(480 + 909*x + 7507*x^2 + 304*x^3))/(9*x) - 16*(13 + 5*x)*z3 + 
     128*(1 + x)*H[-1, x]^2 - (4*(103 + 17*x)*H[0, x]^2)/3 + 
     (4*(1 + x)*H[0, x]^3)/9 + H[-1, x]*
      ((-16*(1 + x)*(20 + 34*x + 71*x^2 + 6*x^3))/(3*x^2) + 
       (256*(1 + x)*H[0, x])/3) + (4*(-24 + 131*x - 147*x^2 + 8*x^3)*H[1, x])/
      (3*x) - 84*(-1 + x)*H[1, x]^2 - (160*(6 + 7*x)*H[0, -1, x])/3 - 
     (8*(5 + 23*x)*H[0, 1, x])/3 + H[0, x]*((-2*(265 + 701*x))/3 - 
       (176*(-1 + x)*H[1, x])/3 - (128*(-1 + x)*H[0, -1, x])/3 + 
       32*(1 + x)*H[0, 1, x]) - 128*(-1 + x)*H[0, -1, -1, x] + 
     128*(-3 + 2*x)*H[0, 0, -1, x] + (32*(13 + x)*H[0, 0, 1, x])/3 + 
     (176*(1 + x)*H[0, 1, 1, x])/3) - 512*(1 + x)*H[0, -1, -1, -1, x] - 
   512*x*H[0, -1, 0, 1, x] + 256*(1 + x)*H[0, 0, -1, -1, x] - 
   512*(1 + x)*H[0, 0, -1, 1, x] + (32*(98 + 23*x)*H[0, 0, 0, -1, x])/3 + 
   96*(-1 + 6*x)*H[0, 0, 0, 1, x] - 512*(1 + x)*H[0, 0, 1, -1, x] + 
   (160*(-3 + 7*x)*H[0, 0, 1, 1, x])/3 - (16*(-67 + 53*x)*H[0, 1, 1, 1, x])/
    3 + H[0, x]*((-8*(-120 + 973*x + 880*x^2 - 10712*x^3 + 15488*x^4 - 
        9232*x^5 + 1920*x^6))/(9*x) + 2048*(1 + x)*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2 + 
     4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
      GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x] + 
     2048*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2 + 
     (2048*(-23 + 9*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 + 
     (2048*(-23 + 9*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 - 
     (8*(-1 + x)*(-13 + 4*x)*H[1, x]^2)/3 - (176*(-1 + x)*H[1, x]^3)/9 + 
     (128*(15 + 22*x^2)*H[-1, 1, x])/(3*x) - (256*(-1 + x)*H[0, -1, x]^2)/3 - 
     (16*(-10 + 28*x - 4*x^2 + 21*x^3 + 12*x^4)*H[0, 1, x])/(3*x^2) + 
     32*(1 + x)*H[0, 1, x]^2 + H[1, x]*((-8*(-1 + x)*(118 + 47*x))/(3*x) + 
       256*(-1 + x)*H[0, -1, x] - 32*(-1 + x)*H[0, 1, x]) + 
     H[0, -1, x]*((-16*(30 + 88*x + 153*x^2 + 143*x^3 + 4*x^4))/(3*x^2) - 
       128*(1 + x)*H[0, 1, x]) - (832*(2 + 3*x)*H[0, -1, -1, x])/3 + 
     (2048*H[0, -1, 1, x])/3 - (128*(17 + 14*x)*H[0, 0, -1, x])/3 - 
     32*(-8 + 15*x)*H[0, 0, 1, x] + (2048*H[0, 1, -1, x])/3 - 
     (128*(3 + x)*H[0, 1, 1, x])/3 - 256*(-1 + x)*H[0, -1, -1, -1, x] + 
     256*x*H[0, -1, 0, 1, x] + 256*(-1 + x)*H[0, 0, -1, -1, x] + 
     256*(2 + x)*H[0, 0, -1, 1, x] + 128*(-11 + 5*x)*H[0, 0, 0, -1, x] + 
     256*(3 + 2*x)*H[0, 0, 0, 1, x] + 256*(2 + x)*H[0, 0, 1, -1, x] - 
     (256*(1 + x)*H[0, 0, 1, 1, x])/3 + 64*(1 + x)*H[0, 1, 1, 1, x]) - 
   512*(-1 + x)*H[0, -1, 0, -1, -1, x] - 1024*(-1 + x)*
    H[0, 0, -1, -1, -1, x] - 384*(-1 + x)*H[0, 0, -1, 0, -1, x] - 
   768*H[0, 0, -1, 0, 1, x] - 1152*(-1 + x)*H[0, 0, 0, -1, -1, x] - 
   2304*H[0, 0, 0, -1, 1, x] - (2048*(-4 + x)*H[0, 0, 0, 0, -1, x])/3 - 
   (128*(31 + 19*x)*H[0, 0, 0, 0, 1, x])/3 - 2304*H[0, 0, 0, 1, -1, x] + 
   (2560*(1 + x)*H[0, 0, 0, 1, 1, x])/3 - 768*H[0, 0, 1, 0, -1, x] + 
   448*(1 + x)*H[0, 0, 1, 0, 1, x] - (704*(1 + x)*H[0, 0, 1, 1, 1, x])/3 - 
   128*(1 + x)*H[0, 1, 0, 1, 1, x] + (32*(1 + x)*H[0, 1, 1, 1, 1, x])/3) + 
 CA*(TF^2*((8*(433567 + 493927*x - 565164*x^2 - 117720*x^3 + 138240*x^4))/
      18225 - (16*(119 + 676*x)*z3)/45 + 
     (8*(-49 - 2539*x - 75474*x^2 + 162796*x^3 - 31664*x^4 - 113760*x^5 + 
        61440*x^6)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/
      (675*(-((-1 + x)*x))^(3/2)) + 
     (8*(-49 - 2539*x - 75474*x^2 + 162796*x^3 - 31664*x^4 - 113760*x^5 + 
        61440*x^6)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/
      (675*(-((-1 + x)*x))^(3/2)) - 
     (512*(83 + 128*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/45 - 
     (512*(83 + 128*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
         Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/45 - 
     (16*(-35 + x)*H[0, x]^3)/405 - (8*(-143 + 178*x)*H[1, x]^2)/135 + 
     H[0, x]^2*((8*(-4250 - 1317*x + 5027*x^2))/(2025*(-1 + x)) - 
       (32*x*H[1, x])/15) + z2*((-8*(17500 - 49809*x + 31229*x^2))/
        (2025*(-1 + x)) + (16*(145 + 217*x)*H[0, x])/135 + 
       (64*x*H[1, x])/15) + (8*(10165 - 29589*x + 18344*x^2)*H[0, 1, x])/
      (2025*(-1 + x)) + H[1, x]*
      ((32*(-2963 - 8767*x + 38844*x^2 - 21144*x^3 - 15570*x^4 + 11520*x^5))/
        2025 - (64*x*H[0, 1, x])/15) + 
     H[0, x]*((16*(-7674 + 25658*x - 96497*x^2 + 119976*x^3 - 11148*x^4 - 
          54180*x^5 + 23040*x^6))/(2025*(-1 + x)) - 
       (8*(-491 + 471*x)*H[1, x])/135 + (8*(169 + 304*x)*H[0, 1, x])/135) - 
     (304*(11 + 20*x)*H[0, 0, 1, x])/135 + (8*(89 + 296*x)*H[0, 1, 1, x])/
      135 + NF*((-8*(-24449 + 31393*x))/729 + (64*(-1 + 6*x)*z3)/9 - 
       (4*(-584 + 25*x)*H[0, x]^2)/81 + (224*(1 + x)*H[0, x]^3)/81 + 
       z2*((-40*(8 + 65*x))/81 - (32*(1 + x)*H[0, x])/27) - 
       (8*(-281 + 137*x)*H[1, x])/81 + (4*(-41 + 25*x)*H[1, x]^2)/27 + 
       (8*(85 + 232*x)*H[0, 1, x])/81 + 
       H[0, x]*((-8*(1220 - 1337*x + 177*x^2))/(81*(-1 + x)) - 
         (8*(-41 + 45*x)*H[1, x])/27 + (128*(1 + x)*H[0, 1, x])/27) - 
       (128*(1 + x)*H[0, 0, 1, x])/27 - (128*(1 + x)*H[0, 1, 1, x])/27)) + 
   CF*TF*(-96*B4*(1 + 2*x) + (4*(-6480 + 691055*x - 1544560*x^2 + 
        762245*x^3 + 282708*x^4 - 279576*x^5 + 87264*x^6))/(243*(-1 + x)*x) + 
     (16*(883 + 111*x)*z5)/3 + (1024*(-21 + 19*x)*
       GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^2)/3 + 
     (1024*(-32 + 13*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2)/
      3 + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]*
      ((-64*(320 - 985*x + 3701*x^2 - 5670*x^3 + 2592*x^4))/
        (9*Sqrt[-((-1 + x)*x)]) + (2048*(-21 + 19*x)*
         GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 + 
       8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
          VarGL^(-1)}, x]) + GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]*
      ((-64*(320 - 985*x + 3701*x^2 - 5670*x^3 + 2592*x^4))/
        (9*Sqrt[-((-1 + x)*x)]) + 8192*(1 + x)*
        GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
       8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, 
         x]) - (256*(40 - 94*x + 259*x^2 - 677*x^3 + 456*x^4)*
       GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
         (1 - VarGL)^(-1)}, x])/(3*(-1 + x)*x^2) - 
     (256*(40 - 94*x + 259*x^2 - 677*x^3 + 456*x^4)*
       GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
         VarGL^(-1)}, x])/(3*(-1 + x)*x^2) - 
     (2048*(11 + 6*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
         Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 - 
     (2048*(11 + 6*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
          Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x])/3 - 
     (2048*(11 + 6*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
          Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x])/3 - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), 
        Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1)}, x] + 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1), 
        Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x] + 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
        Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), (1 - VarGL)^(-1)}, x] - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), 
        Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1), VarGL^(-1)}, x] - 
     16384*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1), (1 - VarGL)^(-1), VarGL^(-1)}, x] - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] - 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], (1 - VarGL)^(-1), VarGL^(-1), VarGL^(-1)}, x] + 
     8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1), VarGL^(-1), (1 - VarGL)^(-1)}, x] - 
     24576*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*
         Sqrt[VarGL], VarGL^(-1), VarGL^(-1), VarGL^(-1)}, x] - 
     (32*(1 + x)*(4 + 41*x + 4*x^2)*H[-1, x]^3*H[0, x])/(27*x) - 
     (4*(-190 - 49*x + 12*x^2)*H[0, x]^4)/27 - (4*(-9 + 5*x)*H[0, x]^5)/15 + 
     z4*((-4*(-10838 - 3563*x + 72*x^2))/9 + (8*(550 + 19*x)*H[0, x])/3) + 
     (532*(-1 + x)*H[1, x]^3)/27 + (10*(-1 + x)*H[1, x]^4)/9 + 
     (16*(38 + 87*x - 177*x^2 + 4*x^3)*H[0, -1, x]^2)/(9*x) - 
     (16*(-52 + 279*x - 114*x^2 + 10*x^3)*H[0, 1, x]^2)/(9*x) + 
     z3*((4*(11627 - 8151*x - 3648*x^2 + 604*x^3))/(27*(-1 + x)) - 
       (16*(1 + x)*(50 + 25*x + 32*x^2)*H[-1, x])/(9*x) + 
       (16*(373 - 104*x + 76*x^2)*H[0, x])/9 + (16*(-34 + 5*x)*H[0, x]^2)/3 + 
       (16*(68 - 147*x + 111*x^2 + 4*x^3)*H[1, x])/(9*x) - 
       (256*(-1 + x)*H[0, -1, x])/3 - (128*(1 + x)*H[0, 1, x])/3) + 
     H[0, x]^3*((4*(3755 - 1081*x + 52*x^2))/81 + 
       (8*(-1 + x)*(44 + 161*x + 8*x^2)*H[1, x])/(27*x) - 
       (176*(-1 + x)*H[0, -1, x])/9 - (208*(1 + x)*H[0, 1, x])/9) + 
     H[-1, x]^2*((-8*(1 + x)*(-180 - 197*x + 968*x^2 + 28*x^3)*H[0, x])/
        (27*x^2) - (8*(1 + x)*(22 - x + 22*x^2)*H[0, x]^2)/(9*x) + 
       (32*(1 + x)*(4 + 41*x + 4*x^2)*H[0, -1, x])/(9*x) - 
       (448*(1 + x)^3*H[0, 1, x])/(9*x)) + 
     H[1, x]^2*((4*(-1 + x)*(-477 - 74*x + 27*x^2))/(27*x) + 
       (16*(-2 - 33*x + 31*x^2 + 2*x^3)*H[0, 1, x])/(3*x)) - 
     (16*(1 + x)*(-180 - 197*x + 968*x^2 + 28*x^3)*H[0, -1, -1, x])/
      (27*x^2) - (16*(180 - 323*x + 294*x^2 - 1101*x^3 + 190*x^4)*
       H[0, -1, 1, x])/(27*x^2) - (8*(540 + 565*x + 1827*x^2 + 3546*x^3 + 
        56*x^4)*H[0, 0, -1, x])/(27*x^2) + H[0, -1, x]*
      ((16*(1 + x)*(777 - 808*x + 138*x^2))/(27*x) - 
       (64*(-37 + 34*x)*H[0, 1, x])/3 - (512*(-1 + x)*H[0, -1, -1, x])/3 + 
       (256*(-1 + x)*H[0, 0, -1, x])/3) - 
     (8*(180 - 1179*x - 11164*x^2 + 9321*x^3 + 1778*x^4 + 920*x^5)*
       H[0, 0, 1, x])/(27*(-1 + x)*x^2) - 
     (16*(1 + x)*(180 + 307*x - 13*x^2 + 190*x^3)*H[0, 1, -1, x])/(27*x^2) + 
     (16*(-360 + 684*x - 2737*x^2 + 4797*x^3 - 2474*x^4 + 162*x^5)*
       H[0, 1, 1, x])/(27*(-1 + x)*x^2) + 
     H[0, 1, x]*((8*(918 - 34900*x + 102373*x^2 - 103421*x^3 + 35084*x^4 + 
          162*x^5))/(81*(-1 + x)^2*x) + 8192*(1 + x)*
        GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
          (1 - VarGL)^(-1)}, x] + 8192*(1 + x)*
        GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
          VarGL^(-1)}, x] - (1664*(1 + x)*H[0, 0, -1, x])/3 + 
       (1312*(1 + x)*H[0, 0, 1, x])/3 - 192*(1 + x)*H[0, 1, 1, x]) + 
     z2*((-4*(2160 + 8377*x - 32965*x^2 + 34247*x^3 - 13205*x^4 + 1818*x^5))/
        (81*(-1 + x)^2*x) + (8*(19 + 17*x)*z3)/3 + 
       (16*(1 + x)*(8 + 5*x + 8*x^2)*H[-1, x]^2)/(3*x) + 
       (8*(-148 + 155*x + 36*x^2)*H[0, x]^2)/9 - (8*(23 + 41*x)*H[0, x]^3)/
        9 + H[-1, x]*((8*(1 + x)*(120 + 86*x + 163*x^2 + 26*x^3))/(9*x^2) - 
         (8*(1 + x)*(44 + 229*x + 80*x^2)*H[0, x])/(9*x)) - 
       (4*(808 + 1079*x - 4854*x^2 + 2771*x^3 + 52*x^4)*H[1, x])/
        (27*(-1 + x)*x) - (4*(-16 - 111*x + 87*x^2 + 16*x^3)*H[1, x]^2)/
        (9*x) - (8*(52 - 399*x - 411*x^2 + 64*x^3)*H[0, -1, x])/(9*x) + 
       (8*(-284 - 10*x + 623*x^2 + 72*x^3)*H[0, 1, x])/(9*x) + 
       H[0, x]*((28*(-767 - 941*x + 32*x^2))/27 - 
         (8*(-1 + x)*(84 + 179*x + 24*x^2)*H[1, x])/(3*x) + 
         (112*(-1 + x)*H[0, -1, x])/3 + (688*(1 + x)*H[0, 1, x])/3) + 
       (256*(-1 + x)*H[0, -1, -1, x])/3 - (32*(-55 + 19*x)*H[0, 0, -1, x])/
        3 - (16*(115 + 91*x)*H[0, 0, 1, x])/3 + (208*(1 + x)*H[0, 1, 1, x])/
        3) + H[0, x]^2*((4*(-1080 - 11923*x - 9906*x^2 + 22243*x^3 + 
          747*x^4))/(81*(-1 + x)*x) + 4096*(1 + x)*
        GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
          (1 - VarGL)^(-1)}, x] + 4096*(1 + x)*
        GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], Sqrt[1 - VarGL]*Sqrt[VarGL], 
          VarGL^(-1)}, x] + (4*(20 - 63*x - 297*x^2 + 322*x^3 + 12*x^4)*
         H[1, x])/(3*x^2) - (4*(-1 + x)*(52 + 205*x + 16*x^2)*H[1, x]^2)/
        (9*x) + (16*(26 - 111*x - 189*x^2 + 22*x^3)*H[0, -1, x])/(9*x) - 
       (8*(-44 + 83*x + 686*x^2 + 24*x^3)*H[0, 1, x])/(9*x) - 
       64*(-1 + x)*H[0, -1, -1, x] + (64*(-19 + 10*x)*H[0, 0, -1, x])/3 + 
       (32*(23 + 28*x)*H[0, 0, 1, x])/3 + (272*(1 + x)*H[0, 1, 1, x])/3) + 
     H[-1, x]*((-4*(1 + x)*(540 + 457*x + 26*x^2 + 160*x^3)*H[0, x]^2)/
        (27*x^2) + (8*(1 + x)*(-20 + 179*x + 16*x^2)*H[0, x]^3)/(27*x) + 
       (16*(1 + x)*(-180 - 197*x + 968*x^2 + 28*x^3)*H[0, -1, x])/(27*x^2) + 
       (16*(1 + x)*(180 + 307*x - 13*x^2 + 190*x^3)*H[0, 1, x])/(27*x^2) + 
       H[0, x]*((-16*(1 + x)*(777 - 808*x + 138*x^2))/(27*x) - 
         (16*(-1 + x)*(-20 + 25*x - 53*x^2 + 18*x^3)*H[1, x])/(3*x^2) + 
         (32*(1 + x)*(44 + 73*x + 26*x^2)*H[0, -1, x])/(9*x) - 
         (32*(1 + x)*(22 + 35*x + 4*x^2)*H[0, 1, x])/(9*x)) - 
       (64*(1 + x)*(4 + 41*x + 4*x^2)*H[0, -1, -1, x])/(9*x) + 
       (896*(1 + x)^3*H[0, -1, 1, x])/(9*x) - 
       (32*(1 + x)*(1 + 2*x)*(22 + 5*x)*H[0, 0, -1, x])/(3*x) + 
       (64*(1 + x)*(11 + 19*x + 5*x^2)*H[0, 0, 1, x])/(3*x) + 
       (896*(1 + x)^3*H[0, 1, -1, x])/(9*x) - (256*(1 + x)^3*H[0, 1, 1, x])/
        (9*x)) + H[1, x]*((8*(1080 - 557*x - 4313*x^2 + 34345*x^3 - 
          137403*x^4 + 231804*x^5 - 170532*x^6 + 45360*x^7))/
        (81*(-1 + x)*x) - (2048*(-21 + 19*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
           Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 - 
       (2048*(-21 + 19*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
           Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 + 
       (16*(-1 + x)*(-20 + 25*x - 53*x^2 + 18*x^3)*H[0, -1, x])/(3*x^2) - 
       (16*(-20 + 35*x - 182*x^2 + 362*x^3 - 203*x^4 + 12*x^5)*H[0, 1, x])/
        (3*(-1 + x)*x^2) + (3584*(-1 + x)*H[0, 0, -1, x])/3 + 
       (16*(-52 + 465*x - 405*x^2 + 16*x^3)*H[0, 0, 1, x])/(9*x) - 
       (16*(12 - 131*x + 111*x^2)*H[0, 1, 1, x])/(3*x)) + 
     (64*(1 + x)*(4 + 41*x + 4*x^2)*H[0, -1, -1, -1, x])/(9*x) - 
     (896*(1 + x)^3*H[0, -1, -1, 1, x])/(9*x) + 
     (32*(-28 - 291*x + 255*x^2 + 10*x^3)*H[0, -1, 0, 1, x])/(9*x) - 
     (896*(1 + x)^3*H[0, -1, 1, -1, x])/(9*x) + 
     (256*(1 + x)^3*H[0, -1, 1, 1, x])/(9*x) + 
     (32*(1 + x)*(1 + 2*x)*(22 + 5*x)*H[0, 0, -1, -1, x])/(3*x) - 
     (64*(11 + 30*x + 5*x^3)*H[0, 0, -1, 1, x])/(3*x) + 
     (32*(58 - 192*x + 501*x^2 + 70*x^3)*H[0, 0, 0, -1, x])/(9*x) - 
     (64*(-11 + 452*x + 560*x^2 + 27*x^3)*H[0, 0, 0, 1, x])/(9*x) - 
     (64*(1 + x)*(11 + 19*x + 5*x^2)*H[0, 0, 1, -1, x])/(3*x) + 
     (16*(-52 - 38*x + 199*x^2 + 44*x^3)*H[0, 0, 1, 1, x])/(9*x) - 
     (896*(1 + x)^3*H[0, 1, -1, -1, x])/(9*x) + 
     (256*(1 + x)^3*H[0, 1, -1, 1, x])/(9*x) + 
     (256*(1 + x)^3*H[0, 1, 1, -1, x])/(9*x) - 
     (16*(-132 + 641*x - 451*x^2 + 24*x^3)*H[0, 1, 1, 1, x])/(9*x) + 
     H[0, x]*((8*(3240 + 67018*x + 211920*x^2 - 190999*x^3 - 412209*x^4 + 
          695412*x^5 - 511596*x^6 + 136080*x^7))/(243*(-1 + x)*x) - 
       4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x]^
         2 - 8192*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, 
         x]*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x] - 
       4096*(1 + x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x]^2 - 
       (2048*(-32 + 13*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
           Sqrt[1 - VarGL]*Sqrt[VarGL], (1 - VarGL)^(-1)}, x])/3 - 
       (2048*(-32 + 13*x)*GL[{Sqrt[1 - VarGL]*Sqrt[VarGL], 
           Sqrt[1 - VarGL]*Sqrt[VarGL], VarGL^(-1)}, x])/3 + 
       (8*(18 + 269*x - 311*x^2 + 18*x^3)*H[1, x]^2)/(9*x) - 
       (16*(-1 + x)*(2 + 7*x + 2*x^2)*H[1, x]^3)/(9*x) - 
       (32*(45 + 71*x^2)*H[-1, 1, x])/(3*x) + (32*(-1 + x)*H[0, -1, x]^2)/3 + 
       (8*(180 - 963*x - 7894*x^2 + 7725*x^3 + 556*x^4 + 324*x^5)*H[0, 1, x])/
        (27*(-1 + x)*x^2) - (560*(1 + x)*H[0, 1, x]^2)/3 + 
       H[0, -1, x]*((8*(540 + 781*x + 1155*x^2 + 1866*x^3 + 108*x^4))/
          (27*x^2) + (832*(1 + x)*H[0, 1, x])/3) + 
       H[1, x]*((-8*(-54 - 10417*x + 10480*x^2 + 27*x^3))/(27*x) - 
         (1792*(-1 + x)*H[0, -1, x])/3 + (16*(-52 - 333*x + 357*x^2 + 16*x^3)*
           H[0, 1, x])/(9*x)) - (64*(41 + 102*x - 39*x^2 + 15*x^3)*
         H[0, -1, -1, x])/(9*x) + (32*(22 - 165*x + 171*x^2 + 4*x^3)*
         H[0, -1, 1, x])/(9*x) - (16*(28 - 99*x + 7*x^2 + 32*x^3)*
         H[0, 0, -1, x])/(3*x) + (16*(-44 + 776*x + 1349*x^2 + 48*x^3)*
         H[0, 0, 1, x])/(9*x) + (32*(22 - 165*x + 243*x^2 + 4*x^3)*
         H[0, 1, -1, x])/(9*x) - (16*(-52 - 713*x + 523*x^2 + 28*x^3)*
         H[0, 1, 1, x])/(9*x) + (512*(-1 + x)*H[0, -1, -1, -1, x])/3 - 
       (832*(1 + x)*H[0, -1, 0, 1, x])/3 - (896*(-1 + x)*H[0, 0, -1, -1, x])/
        3 - (128*(19 + 13*x)*H[0, 0, -1, 1, x])/3 - 
       (32*(-195 + 43*x)*H[0, 0, 0, -1, x])/3 - 
       (32*(79 + 133*x)*H[0, 0, 0, 1, x])/3 - 
       (128*(19 + 13*x)*H[0, 0, 1, -1, x])/3 + 
       (1280*(1 + x)*H[0, 0, 1, 1, x])/3 + (64*(1 + x)*H[0, 1, 1, 1, x])/3) + 
     (1024*(-1 + x)*H[0, -1, 0, -1, -1, x])/3 + 
     (2048*(-1 + x)*H[0, 0, -1, -1, -1, x])/3 + 
     (640*(-1 + x)*H[0, 0, -1, 0, -1, x])/3 + 
     (256*(8 + 5*x)*H[0, 0, -1, 0, 1, x])/3 + 
     640*(-1 + x)*H[0, 0, 0, -1, -1, x] + 128*(19 + 13*x)*
      H[0, 0, 0, -1, 1, x] - (256*(46 + 3*x)*H[0, 0, 0, 0, -1, x])/3 + 
     128*(9 + 22*x)*H[0, 0, 0, 0, 1, x] + 128*(19 + 13*x)*
      H[0, 0, 0, 1, -1, x] - 2208*(1 + x)*H[0, 0, 0, 1, 1, x] + 
     (128*(19 + 13*x)*H[0, 0, 1, 0, -1, x])/3 - 
     (2464*(1 + x)*H[0, 0, 1, 0, 1, x])/3 + 1120*(1 + x)*
      H[0, 0, 1, 1, 1, x] + (1568*(1 + x)*H[0, 1, 0, 1, 1, x])/3 - 
     (32*(1 + x)*H[0, 1, 1, 1, 1, x])/3));

